Emergence in Network Systems is Bounded by Boundary-Crossing Paths

Emergence, features of a whole that no part shows alone, is central to complex systems but rarely measured so as to locate its source. Viewing a system structurally, as a network of interacting parts, we evaluate emergence as what observing the coupled whole reveals beyond, or erases from, the combined observations of the parts. For observations that build what they see route by route, we show that every emergent feature is produced by its own route across the interface between parts, a route that traces it to the components and interactions responsible. We show the number of all such boundary-crossing paths bounds the total emergence discrepancy, and equals the emergence of measures that count routes. The bound is computed locally around the interface, validated through network examples, and in a nervous system the routes show that interneurons relay most of the emergence. Our work associates emergence with path structure in the network system that can be anticipated, attributed, and engineered.

==> anc/README.md <==
# Emergence in Network Systems is Bounded by Boundary-Crossing Paths — code

Code accompanying the paper by Johnny Jingze Li and Gabriel A. Silva.
It reproduces every numerical result and every data figure in the paper.

Experiments 1–6 and the exact checks compute every quantity by **exact enumeration
of simple directed paths**, so the measured object is the one the theorems
constrain. Experiments 7 and 9 list the boundary-crossing paths by the local
search of the paper, check the emergent edges against a direct computation of the
observation, and compute the walk bound by sparse matrix–vector products.

## Requirements

Python 3.9 or later with `numpy`, `scipy`, `networkx` (3.1 or later) and
`matplotlib`:

```
pip install -r requirements.txt
```

The shipped JSON files were produced with Python 3.12.4, numpy 1.26.4,
scipy 1.17.1 and networkx 3.2.1 (see the key `machine` of
`experiments/exp7_scale_timing.json`); use these versions to reproduce them byte
for byte. Experiment 9 needs internet access once, to download its data (below).
`make_figs_final.py` typesets the figure labels with LaTeX when `latex` and
`dvipng` are installed, and with matplotlib's own mathtext otherwise.

## Data for Experiment 9

The three real networks are not included. Download them once, from inside
`experiments/`:

```
python fetch_data.py            # download what is missing, then verify every file
python fetch_data.py --verify   # verify only, without network access
```

The files (about 4.4 MB in all) are saved, as published, in `data/` next to
`experiments/`, and each is checked against the SHA-256 recorded in
`fetch_data.py`; `exp9_real.py` refuses to run on a file that fails the check.
The datasets and the papers to cite when using them:

* *C. elegans* hermaphrodite chemical-synapse connectome, cell lists and cell
  classes: Cook et al., *Nature* 571:63–71 (2019), Supplementary Information 4–6;
  cell classes after White et al., *Phil. Trans. R. Soc. Lond. B* 314:1–340 (1986).
* email-Eu-core (SNAP), with the department of every member: Leskovec, Kleinberg
  and Faloutsos, *ACM TKDD* 1(1):2 (2007); Yin, Benson, Leskovec and Gleich,
  KDD 2017.
* Political blogs, with the political leaning of every blog: Adamic and Glance,
  LinkKDD 2005 (as distributed on Mark Newman's network data page).

## Two ways to run

* **Notebook.** `emergence_experiments.ipynb` runs everything top to bottom and
  opens directly in Google Colab, where the required packages are preinstalled; it
  downloads the Experiment 9 data itself. Replication counts are set to the paper's
  values. Experiments 7 and 8 start many worker processes and take minutes on a
  16-core machine, and considerably longer on a two-core runtime.
* **Scripts.** Run from inside `experiments/`, e.g. `python exp1_bound.py`. Each
  script writes its results next to itself as JSON; `fig_overview.py` and
  `make_figs_final.py` write the figures to `../fig/`. The JSON outputs used for
  the paper are included, so the figures can be regenerated without re-running
  the experiments. `exp_bridge_attribution.py` reads `exp_final.json` and so runs
  after `exp_final.py`; `exp9_real.py` runs after `fetch_data.py`.

## What reproduces what

Section numbers refer to the arXiv version of the paper; figures are named by
their files in `fig/`. Runtimes are wall-clock times on a 16-core laptop
(Apple M3 Max); the three scripts marked (p) start up to 16 worker processes.

| Paper | Script | Output | Runtime |
|---|---|---|---|
| Experiment 1: thirteen observations (Sec. 6.2; Table 1 in Appendix C; `exp_valid.pdf` a) | `exp1_bound.py` | `exp1_results.json`, `exp1_table.json` | < 1 s |
| Path rules of drop sinks and edges on a cycle, checked against their direct definitions (Sec. 6.1, Appendix C) | `exp1e_cycle_rules.py` | `exp1e_results.json` | 5 s |
| Experiment 2: sixteen network families (Sec. 6.2; `exp_valid.pdf` b) | `exp_final.py` | `exp_final.json` (`q1`) | about 10 s, with Experiment 6 |
| Exact check of the main theorem, its corollaries and the whole-discrepancy bound on every instance of Experiments 1–3 and on joins of three and four parts (Secs. 4, 6.2) | `exp1d_identity.py` | `exp1d_results.json` (total: `_total_all`) | 10–35 s |
| Sharpened bound, paths of length at least two (Sec. 6.3) | `exp1c_sharpening.py` | `exp1c_results.json` | < 1 s |
| Experiment 3: tightness on random pairs, bow-ties, and trees with chords (Sec. 6.3; `exp_valid.pdf` c) | `exp2_theory.py` | `exp2_results.json` (`exp2`) | < 1 s |
| Experiment 4: topology and reach (Sec. 6.4; `exp_depend.pdf` a) | `exp4_topology_sweep.py` | `exp4_sweep.json` | 5 s |
| Experiment 5: coarse-graining granularity (Sec. 6.5; `exp_depend.pdf` b) | `exp2_theory.py` | `exp2_results.json` (`exp4`) | (with Experiment 3) |
| Experiment 6: bridging internally structured modules, with the exact expectations of the bridge law (Sec. 6.6; `exp_depend.pdf` c) | `exp_final.py` | `exp_final.json` (`q4`) | (with Experiment 2) |
| Bridge law, exact expectations for random modules, canonical attribution, and removal of interaction edges (Secs. 4–5; Appendix C) | `exp_bridge_attribution.py` (p) | `exp_bridge_attribution.json` | about 10 s |
| Experiment 7: scaling to large networks (Sec. 6.7; `exp_scale.pdf`) | `exp7_scale.py` (p) | `exp7_scale.json`, `exp7_scale_timing.json` | about 6 min |
| Experiment 8: comparison with simpler statistics (Sec. 6.8, table of Experiment 8) | `exp8_baselines.py` (p) | `exp8_baselines.json`, `exp8_baselines_raw.json` (per instance) | 5–9 min |
| Experiment 9: real directed networks, attribution and intervention (Sec. 6.9; table in Appendix C; `exp_real.pdf`) | `fetch_data.py`, then `exp9_real.py` | `exp9_real.json` | under 2 min |
| Worked examples of Section 5 | `fig_examples_verify.py` | `fig_examples_verify.json` | < 1 s |
| Small examples of the framework figures (Secs. 2–4, Appendix B) | `check_framework_figs.py` | printed | < 1 s |
| Overview figure (Fig. 1) | `fig_overview.py` | `../fig/fig_overview.pdf`, `fig_overview.json` | 2 s |
| Data figures of Section 6 | `make_figs_final.py` | `../fig/exp_valid.pdf`, `exp_depend.pdf`, `exp_scale.pdf`, `exp_real.pdf` | 2 s |

`exp7_scale.py` also accepts `--main` (main experiment only), `--timing` (timing
only) and `--resummarize`; `exp8_baselines.py --quick` and `exp9_real.py --selftest`
are short smoke tests that write nothing.

Key names inside the JSON files predate the paper's experiment numbering:
`exp2_results.json` holds Experiment 3 (`exp2`) and Experiment 5 (`exp4`), and
`exp_final.json` holds Experiment 2 (`q1`) and Experiment 6 (`q4`).

## Timing files

`exp7_scale_timing.json`, `exp8_baselines_timing.json`, `exp9_real_timing.json`
and `exp_bridge_attribution_timing.json` record wall-clock times (and, for
Experiment 7, CPU times, the load of the machine and the machine description).
They depend on the machine and change from run to run; they are shipped for
reference. All other outputs are deterministic.

## Notes

* `core.py` implements the framework: graphs on a fixed vertex set, the join
  with a prescribed interaction, the interaction boundary, observations given by
  the rule by which each path (or, for drop sinks and edges on a cycle, each
  rotation of a short cycle) produces an observed edge, and the discrepancy with
  its bound.  As in the paper, every interaction edge is carried to the observed
  side, and the bound counts the paths through an interaction edge that produce
  an edge.
* `exp4_topology_sweep.py` subsamples every part to exactly the same edge count
  within each density and needs its full 60 replications per cell.
* All random seeds are fixed, and no result depends on Python's hash-randomized
  set order or on the number of worker processes, so every script gives
  identical output from run to run (apart from the timing files).
* The notebook's code cells are the scripts verbatim, apart from their import
  lines; `experiments/sync_notebook.py` refreshes them after a script changes.
  Running the notebook top to bottom reproduces the shipped JSON files exactly,
  apart from the timing files.


==> anc/emergence_experiments.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Emergence in Network Systems is Bounded by Boundary-Crossing Paths\n",
    "### Reproducible experiments\n",
    "\n",
    "Companion notebook to Li & Silva, *Emergence in Network Systems is Bounded by Boundary-Crossing Paths*.\n",
    "It reproduces every number and data figure in the paper.  Experiments 1\u20136 compute every quantity by\n",
    "**exact simple-path enumeration**, so the measured object is exactly the one the theorems describe;\n",
    "Experiments 7 and 9 list the boundary-crossing paths by the local search of the paper and check the\n",
    "emergent edges against a direct computation of the observation.\n",
    "\n",
    "Contents, following Section 6 of the paper:\n",
    "\n",
    "1. **Validity across observations and network families**: Experiment 1 (thirteen observations),\n",
    "   Experiment 2 (sixteen network families), the length-$\\geq2$ sharpening, and the path rules of the\n",
    "   two observations that read cycles.\n",
    "2. **Tightness**: Experiment 3, and the exact check of the main theorem on every instance of\n",
    "   Experiments 1\u20133 and on joins of three and four parts.\n",
    "3. **Topology, reach and granularity**: Experiments 4 and 5.\n",
    "4. **Bridging internally structured modules**: Experiment 6, and the exact checks of the bridge law\n",
    "   and of the attribution.\n",
    "5. **Scaling, comparison with simpler statistics, and real networks**: Experiments 7, 8 and 9.\n",
    "6. **Worked examples** of Sections 3 and 5.\n",
    "7. **Figures**: the overview figure and the data figures.\n",
    "\n",
    "Run the cells top to bottom.  The notebook needs `numpy`, `scipy`, `networkx` and `matplotlib`\n",
    "(all preinstalled on Colab) and, for Experiment 9, internet access to download three public datasets\n",
    "(about 4.4 MB).  Each code cell is the corresponding script in `experiments/`, verbatim apart from\n",
    "its import lines, so the notebook reproduces the paper's numbers exactly.  Replication counts are the\n",
    "paper's values; Experiments 7 and 8 start several worker processes and take minutes on a 16-core\n",
    "machine, and considerably longer on a two-core Colab runtime.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "## 0.  Setup: the framework in code\n",
    "\n",
    "A directed graph is a `DG`.  An **observation** $\\Phi$ acting on paths is given by the rule `star`: a function\n",
    "from a simple path (a vertex tuple) to the edge the path produces, $\\Phi\\langle p\\rangle$, or `None` if it\n",
    "produces nothing.  The interaction $s_1\\vee_{\\mathcal I}s_2$ adjoins a prescribed cross-edge set.  On the\n",
    "observed side the interaction is formed *after* the observation, so every interaction edge appears there,\n",
    "carried through the vertex map: $\\Phi(s_1)\\vee\\Phi(s_2)=E(\\Phi s_1)\\cup E(\\Phi s_2)\\cup\\varphi(\\mathcal I)$.\n",
    "The bound $N_\\partial$ counts the boundary-crossing paths (paths through an interaction edge) that produce an edge.\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "# Source: experiments/core.py (verbatim).  As when the scripts are run,\n",
    "# results are written to ./experiments/ and figures to ./fig/.\n",
    "import os\n",
    "os.makedirs(\"experiments\", exist_ok=True)\n",
    "__file__ = os.path.join(os.getcwd(), \"experiments\", \"notebook.py\")\n",
    "\n",
    "\"\"\"\n",
    "Core machinery for the numerical experiments.\n",
    "\n",
    "Everything here works with EXACT simple paths, not walks, and with the\n",
    "convention that the interaction datum I is carried on the observed side:\n",
    "\n",
    "    Phi(s1) v_I Phi(s2)  :=  E(Phi(s1)) u E(Phi(s2)) u phi(I)\n",
    "\n",
    "where phi(I) is every interaction edge carried through the vertex map, whether\n",
    "or not Phi keeps it (Definition 3.1): the interaction is formed after the\n",
    "observation.  The bound counts the paths that traverse an interaction edge and\n",
    "produce an edge (the boundary-crossing paths).\n",
    "\n",
    "An observation Phi acting on paths is specified by the rule star(p): the edge\n",
    "Phi<p> produced by the path p, or None if p produces nothing.  Observations that\n",
    "read a return route (drop sinks, edges on a cycle) mark their rule with\n",
    "star.reads_cycles = True; for them P_L(G) also contains the rotations of the\n",
    "simple cycles of length <= L, written as closed tuples (v0, ..., vk = v0).\n",
    "\"\"\"\n",
    "import itertools\n",
    "from functools import lru_cache\n",
    "\n",
    "# ---------------------------------------------------------------- graphs\n",
    "class DG:\n",
    "    \"\"\"Directed graph on a hashable vertex set.\"\"\"\n",
    "    __slots__ = (\"V\", \"E\")\n",
    "    def __init__(self, V, E):\n",
    "        self.V = frozenset(V)\n",
    "        self.E = frozenset((u, v) for (u, v) in E if u != v)\n",
    "    def out(self, u):\n",
    "        return [v for (a, v) in self.E if a == u]\n",
    "    def __or__(self, o):\n",
    "        return DG(self.V | o.V, self.E | o.E)\n",
    "\n",
    "def join(s1, s2, I):\n",
    "    \"\"\"s1 v_I s2 : disjoint parts plus a prescribed cross-edge set.\"\"\"\n",
    "    return DG(s1.V | s2.V, s1.E | s2.E | set(I))\n",
    "\n",
    "def boundary(I):\n",
    "    \"\"\"Interaction boundary: vertices incident to an interaction edge.\"\"\"\n",
    "    return {x for e in I for x in e}\n",
    "\n",
    "# ---------------------------------------------------------------- paths\n",
    "def simple_paths(g, L):\n",
    "    \"\"\"All simple directed paths of length 1..L, as vertex tuples. Exact.\"\"\"\n",
    "    adj = {}\n",
    "    for (u, v) in g.E:\n",
    "        adj.setdefault(u, []).append(v)\n",
    "    out = []\n",
    "    def walk(p, seen):\n",
    "        if len(p) - 1 >= 1:\n",
    "            out.append(tuple(p))\n",
    "        if len(p) - 1 == L:\n",
    "            return\n",
    "        for w in adj.get(p[-1], ()):\n",
    "            if w not in seen:\n",
    "                seen.add(w); p.append(w)\n",
    "                walk(p, seen)\n",
    "                p.pop(); seen.discard(w)\n",
    "    for v in g.V:\n",
    "        walk([v], {v})\n",
    "    return out\n",
    "\n",
    "def routes(g, L, cycles=False):\n",
    "    \"\"\"P_L(G) (Section 2): the simple paths of length 1..L and, when cycles is\n",
    "    True, also every rotation of every simple cycle of length 2..L, written as a\n",
    "    closed vertex tuple (v0, v1, ..., vk = v0); a cycle of length k appears k\n",
    "    times, once per starting vertex.  With cycles=False this is simple_paths.\"\"\"\n",
    "    P = simple_paths(g, L)\n",
    "    if not cycles:\n",
    "        return P\n",
    "    return P + [p + (p[0],) for p in P if len(p) - 1 <= L - 1 and (p[-1], p[0]) in g.E]\n",
    "\n",
    "def reads_cycles(star):\n",
    "    \"\"\"True for an observation whose path rule also reads cycles (Section 2).\"\"\"\n",
    "    return getattr(star, \"reads_cycles\", False)\n",
    "\n",
    "# ------------------------------------------------- observations (Phi_*)\n",
    "def phi_power(k):\n",
    "    \"\"\"Graph power G^{<=k}: a path contracts to (first,last).\"\"\"\n",
    "    def star(p):\n",
    "        if len(p) - 1 > k:      return None\n",
    "        return None if p[0] == p[-1] else (p[0], p[-1])\n",
    "    return star, k\n",
    "\n",
    "def phi_identity():\n",
    "    def star(p):\n",
    "        return (p[0], p[1]) if len(p) == 2 else None\n",
    "    return star, 1\n",
    "\n",
    "def phi_threshold(w, tau):\n",
    "    \"\"\"Fixed threshold: keep an edge iff its weight is >= tau.\"\"\"\n",
    "    def star(p):\n",
    "        if len(p) != 2:                 return None\n",
    "        return p if w.get(p, 0.0) >= tau else None\n",
    "    return star, 1\n",
    "\n",
    "def phi_quotient(block):\n",
    "    \"\"\"Coarse-graining by a fixed partition; block: vertex -> block id.\"\"\"\n",
    "    def star(p):\n",
    "        if len(p) != 2:                 return None\n",
    "        b0, b1 = block[p[0]], block[p[1]]\n",
    "        return None if b0 == b1 else (b0, b1)\n",
    "    return star, 1\n",
    "\n",
    "def phi_quotient_power(k, block):\n",
    "    \"\"\"Coarse-grained multi-step observation: contract a path of length <=k,\n",
    "    then map its endpoints to blocks.  NOT edgewise, so it can emerge.\"\"\"\n",
    "    def star(p):\n",
    "        if len(p) - 1 > k:  return None\n",
    "        b0, b1 = block[p[0]], block[p[-1]]\n",
    "        return None if b0 == b1 else (b0, b1)\n",
    "    return star, k\n",
    "\n",
    "def phi_continuation(L0):\n",
    "    \"\"\"Continuation filter -- a purely DELETING map that acts on paths.\n",
    "    Keep an edge only if it begins a path of length at least L0, i.e.\n",
    "    only if it leads somewhere.  Phi_*(p) = first edge of p, defined\n",
    "    when |p| >= L0.  E(Phi(G)) subset E(G) always.\"\"\"\n",
    "    def star(p):\n",
    "        return (p[0], p[1]) if len(p) - 1 >= L0 else None\n",
    "    return star, max(L0, 1)\n",
    "\n",
    "def phi_power_threshold(k, w, tau):\n",
    "    \"\"\"Contract a path to (first,last), but only if every edge clears tau.\"\"\"\n",
    "    def star(p):\n",
    "        if len(p) - 1 > k or p[0] == p[-1]:  return None\n",
    "        for i in range(len(p) - 1):\n",
    "            if w.get((p[i], p[i + 1]), 0.0) < tau: return None\n",
    "        return (p[0], p[-1])\n",
    "    return star, k\n",
    "\n",
    "def phi_drop_sinks():\n",
    "    \"\"\"Drop sinks: delete the vertices without an out-edge, so an edge (u,v)\n",
    "    survives exactly when its head v has an out-edge.  Path rule (L = 2): a\n",
    "    path of length two, or a two-cycle (u,v,u), produces its first edge.\n",
    "    Reads cycles (the two-cycles), so observe/discrepancy include them.\"\"\"\n",
    "    def star(p):\n",
    "        return (p[0], p[1]) if len(p) == 3 else None\n",
    "    star.reads_cycles = True\n",
    "    return star, 2\n",
    "\n",
    "def phi_cycle(L):\n",
    "    \"\"\"Edges on a cycle of length at most L: keep (u,v) when a simple cycle of\n",
    "    length <= L runs through it, i.e. when v reaches u in at most L-1 steps.\n",
    "    Path rule: each rotation (v0,...,vk=v0), 2 <= k <= L, of a simple cycle\n",
    "    produces its first edge (v0,v1); open paths produce nothing.\"\"\"\n",
    "    def star(p):\n",
    "        if len(p) < 3 or p[0] != p[-1] or len(p) - 1 > L:\n",
    "            return None\n",
    "        return (p[0], p[1])\n",
    "    star.reads_cycles = True\n",
    "    return star, L\n",
    "\n",
    "# ---------------------------------------------------------------- observe\n",
    "def observe(g, star, L):\n",
    "    \"\"\"E(Phi(G)) = Phi_*( P_L(G) cap dom Phi_* ); P_L(G) includes the cycles\n",
    "    of length <= L when the observation reads them (reads_cycles).\"\"\"\n",
    "    out = set()\n",
    "    for p in routes(g, L, reads_cycles(star)):\n",
    "        e = star(p)\n",
    "        if e is not None:\n",
    "            out.add(e)\n",
    "    return out\n",
    "\n",
    "def discrepancy(s1, s2, I, star, L, vmap=None):\n",
    "    \"\"\"\n",
    "    Returns (E+, E-, N_bound, S, joined_graph).\n",
    "    Convention (Definition 3.1): on the observed side the interaction is formed after\n",
    "    the observation, so every interaction edge is carried there through the vertex map,\n",
    "    whether or not Phi keeps it.  The bound counts the producing paths\n",
    "    that traverse an interaction edge.\n",
    "    \"\"\"\n",
    "    g = join(s1, s2, I)\n",
    "    Ej   = observe(g, star, L)\n",
    "    Eo1  = observe(s1, star, L)\n",
    "    Eo2  = observe(s2, star, L)\n",
    "    if vmap is None:\n",
    "        PhiI = set(I)\n",
    "    else:\n",
    "        PhiI = {(vmap[u], vmap[v]) for (u, v) in I if vmap[u] != vmap[v]}\n",
    "    obs  = Eo1 | Eo2 | PhiI\n",
    "    Ep   = Ej - obs\n",
    "    Em   = obs - Ej\n",
    "    # counted set: paths (and cycles, when Phi reads them) that traverse an\n",
    "    # interaction edge and produce an edge\n",
    "    S = [p for p in routes(g, L, reads_cycles(star))\n",
    "         if any((p[i], p[i + 1]) in I for i in range(len(p) - 1)) and star(p) is not None]\n",
    "    return Ep, Em, len(S), S, g\n",
    "\n",
    "# ---------------------------------------------------------------- helpers\n",
    "def mean_ci(xs):\n",
    "    \"\"\"mean and half-width of a 95% normal CI.\"\"\"\n",
    "    import math\n",
    "    n = len(xs)\n",
    "    if n == 0: return (float(\"nan\"),) * 2\n",
    "    m = sum(xs) / n\n",
    "    if n < 2:  return m, 0.0\n",
    "    var = sum((x - m) ** 2 for x in xs) / (n - 1)\n",
    "    return m, 1.96 * math.sqrt(var / n)\n",
    "\n",
    "print(\"framework loaded.\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "## 1.  Validity across observations and network families\n",
    "\n",
    "**Theorem (main).** For an observation $\\Phi$ that acts on paths of length $\\le L$, the emergent edges are exactly\n",
    "the edges produced by boundary-crossing paths that the observed union does not already contain; hence\n",
    "$$|E^+_\\Phi|\\;\\le\\;N_\\partial=\\#\\{\\text{paths of length}\\le L\\text{ through an interaction edge that produce an edge}\\}.$$\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment 1 \u2014 thirteen observations on Erd\u0151s\u2013R\u00e9nyi pairs\n",
    "Two ER digraphs on $5+5$ vertices, $p\\in\\{0.15,0.30,0.45\\}$, $|\\mathcal I|\\in\\{1,2,3\\}$, thirteen\n",
    "observations in three groups (edgewise observations; powers that read routes; deletion rules that\n",
    "read context).  Paper: $30$ reps $\\Rightarrow 3510$ instances, **0 violations**.\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "# Source: experiments/exp1_bound.py\n",
    "\"\"\"\n",
    "Experiment 1 -- direct test of the main theorem (Theorem 4.4) with EXACT simple paths.\n",
    "\n",
    "  |E+_Phi|  <=  N^L_{d,Phi}  =  #{ p in P_L(s1 v s2) : p meets d, p in dom Phi_* }\n",
    "\n",
    "Sweeps thirteen observations, three densities, three interaction sizes, with\n",
    "30 independent realisations per cell.  Reports violations and tightness.\n",
    "The eleven observations of PHIS come first (2970 instances); the two\n",
    "observations that read a return route, drop sinks and edges on a cycle of\n",
    "length <= 4 (PHIS_CYC, Section 5), are appended with the same design (540\n",
    "instances), so the rows of the eleven are unchanged.  For these two, P_L\n",
    "includes the rotations of the simple cycles of length <= L (core.routes).\n",
    "Writes exp1_results.json (one row per observation, density and |I|) and\n",
    "exp1_table.json (Table 1: one row per observation and density).\n",
    "\"\"\"\n",
    "import random, json, sys, os\n",
    "\n",
    "REPS = 30\n",
    "random.seed(20260815)\n",
    "\n",
    "def er_digraph(nodes, p, rng):\n",
    "    E = [(u, v) for u in nodes for v in nodes if u != v and rng.random() < p]\n",
    "    return DG(nodes, E)\n",
    "\n",
    "# The eleven canonical observations: name -> maker(weights, partition).\n",
    "PHIS = [(\"identity\",   lambda w, blk: phi_identity()),\n",
    "        (\"power L=2\",  lambda w, blk: phi_power(2)),\n",
    "        (\"power L=3\",  lambda w, blk: phi_power(3)),\n",
    "        (\"power L=4\",  lambda w, blk: phi_power(4)),\n",
    "        (\"quotient\",   lambda w, blk: phi_quotient(blk)),\n",
    "        (\"quot-pow 2\", lambda w, blk: phi_quotient_power(2, blk)),\n",
    "        (\"quot-pow 3\", lambda w, blk: phi_quotient_power(3, blk)),\n",
    "        (\"pow-thr 3\",  lambda w, blk: phi_power_threshold(3, w, 0.35)),\n",
    "        (\"threshold\",  lambda w, blk: phi_threshold(w, 0.5)),\n",
    "        (\"contin. 2\",  lambda w, blk: phi_continuation(2)),\n",
    "        (\"contin. 3\",  lambda w, blk: phi_continuation(3))]\n",
    "# The two observations that read a return route (Section 5), appended.\n",
    "PHIS_CYC = [(\"drop sinks\", lambda w, blk: phi_drop_sinks()),\n",
    "            (\"cycle L=4\",  lambda w, blk: phi_cycle(4))]\n",
    "PHIS_ALL = PHIS + PHIS_CYC\n",
    "DENS = (0.15, 0.30, 0.45)\n",
    "\n",
    "\n",
    "def instances(reps=REPS, phis=PHIS):\n",
    "    \"\"\"Yield every instance of Experiment 1 as (phi_name, p, m, s1, s2, I, star, L, vmap).\n",
    "    By default the eleven observations of PHIS (shared with exp1b_discriminating.py,\n",
    "    which re-tests the same instances); phis=PHIS_CYC or PHIS_ALL for the others.\n",
    "    Seeds depend on the observation name only, so each observation's instances\n",
    "    are the same whichever list they are drawn from.\"\"\"\n",
    "    n1 = n2 = 5                      # exact enumeration stays cheap\n",
    "    for phi_name, mk in phis:\n",
    "        for p in (0.15, 0.30, 0.45):\n",
    "            for m in (1, 2, 3):\n",
    "                for r in range(reps):\n",
    "                    rng = random.Random(f\"{phi_name}|{p}|{m}|{r}\")\n",
    "                    A = [f\"a{i}\" for i in range(n1)]\n",
    "                    B = [f\"b{i}\" for i in range(n2)]\n",
    "                    s1, s2 = er_digraph(A, p, rng), er_digraph(B, p, rng)\n",
    "                    cross = [(u, v) for u in A for v in B] + [(v, u) for u in A for v in B]\n",
    "                    I = set(rng.sample(cross, m))\n",
    "                    w = {e: rng.random() for e in sorted(s1.E | s2.E | I)}   # sorted: set order is hash-seed dependent\n",
    "                    blk = {x: f\"C{i // 2}\" for i, x in enumerate(A + B)}   # fixed partition, pairs\n",
    "                    star, L = mk(w, blk)\n",
    "                    vmap = blk if phi_name.startswith((\"quot\",)) else None\n",
    "                    yield phi_name, p, m, s1, s2, I, star, L, vmap\n",
    "\n",
    "\n",
    "def run(reps=REPS, phis=PHIS_ALL):\n",
    "    rows = []; cell = {}\n",
    "    for phi_name, p, m, s1, s2, I, star, L, vmap in instances(reps, phis):\n",
    "        Ep, Em, N, S, g = discrepancy(s1, s2, I, star, L, vmap)\n",
    "        c = cell.setdefault((phi_name, p, m), dict(eplus=[], bounds=[], eminus=[], ratios=[], viol=0))\n",
    "        c[\"viol\"] += len(Ep) > N\n",
    "        c[\"eplus\"].append(len(Ep)); c[\"bounds\"].append(N); c[\"eminus\"].append(len(Em))\n",
    "        if N > 0: c[\"ratios\"].append(len(Ep) / N)\n",
    "    for (phi_name, p, m), c in cell.items():\n",
    "        eplus, bounds, eminus, ratios = c[\"eplus\"], c[\"bounds\"], c[\"eminus\"], c[\"ratios\"]\n",
    "        mE, cE = mean_ci(eplus); mN, cN = mean_ci(bounds)\n",
    "        mR, cR = mean_ci(ratios) if ratios else (None, None)   # None: no instance with N > 0\n",
    "        rows.append(dict(phi=phi_name, p=p, m=m, viol=c[\"viol\"], reps=reps,\n",
    "                         Eplus=mE, Eplus_ci=cE, N=mN, N_ci=cN,\n",
    "                         tight=mR, tight_ci=cR,\n",
    "                         Eminus=sum(eminus) / reps,\n",
    "                         exact_tight=sum(1 for a, b in zip(eplus, bounds)\n",
    "                                         if a == b and b > 0)))\n",
    "    return rows\n",
    "\n",
    "\n",
    "def table(rows):\n",
    "    \"\"\"Table 1: per observation and density, means over |I| in {1,2,3} and the\n",
    "    realizations (90 instances), the ratio of the means, the number of instances\n",
    "    with |E+| = N > 0 (\"att.\"), and the violations over the observation's 270\n",
    "    instances (\"viol.\").  Cells have equal size, so the mean over 90 instances\n",
    "    is the mean of the three cell means.\"\"\"\n",
    "    out = []\n",
    "    for phi_name in dict.fromkeys(r[\"phi\"] for r in rows):\n",
    "        rs = [r for r in rows if r[\"phi\"] == phi_name]\n",
    "        for p in DENS:\n",
    "            c = [r for r in rs if r[\"p\"] == p]\n",
    "            n = sum(r[\"reps\"] for r in c)\n",
    "            E = sum(r[\"Eplus\"] * r[\"reps\"] for r in c) / n\n",
    "            N = sum(r[\"N\"] * r[\"reps\"] for r in c) / n\n",
    "            out.append(dict(phi=phi_name, p=p, instances=n, Eplus=E, N=N,\n",
    "                            ratio_of_means=(E / N if N > 0 else 0.0),\n",
    "                            attained=sum(r[\"exact_tight\"] for r in c),\n",
    "                            viol=sum(r[\"viol\"] for r in c),\n",
    "                            viol_observation=sum(r[\"viol\"] for r in rs),\n",
    "                            instances_observation=sum(r[\"reps\"] for r in rs)))\n",
    "    return out\n",
    "\n",
    "\n",
    "def summary(rows, names):\n",
    "    rs = [r for r in rows if r[\"phi\"] in names]\n",
    "    return dict(observations=len(names), instances=sum(r[\"reps\"] for r in rs),\n",
    "                violations=sum(r[\"viol\"] for r in rs),\n",
    "                attained=sum(r[\"exact_tight\"] for r in rs))\n",
    "\n",
    "if __name__ == \"__main__\":\n",
    "    rows = run()\n",
    "    here = os.path.dirname(os.path.abspath(__file__))\n",
    "    out = os.path.join(here, \"exp1_results.json\")\n",
    "    json.dump(rows, open(out, \"w\"), indent=1)        # format kept: rows of the eleven unchanged\n",
    "    tab = table(rows)\n",
    "    json.dump(dict(rows=tab,\n",
    "                   eleven=summary(rows, [n for n, _ in PHIS]),\n",
    "                   cycle_reading=summary(rows, [n for n, _ in PHIS_CYC]),\n",
    "                   all=summary(rows, [n for n, _ in PHIS_ALL])),\n",
    "              open(os.path.join(here, \"exp1_table.json\"), \"w\"), indent=1, sort_keys=True)\n",
    "    tot_v = sum(r[\"viol\"] for r in rows); tot_n = sum(r[\"reps\"] for r in rows)\n",
    "    print(f\"{'Phi':<11}{'p':>6}{'m':>3}{'|E+|':>13}{'bound N':>14}\"\n",
    "          f\"{'|E+|/N':>12}{'tight':>7}{'viol':>6}\")\n",
    "    print(\"-\" * 74)\n",
    "    for r in rows:\n",
    "        print(f\"{r['phi']:<11}{r['p']:>6.2f}{r['m']:>3}\"\n",
    "              f\"{r['Eplus']:>8.2f}+-{r['Eplus_ci']:<4.2f}\"\n",
    "              f\"{r['N']:>9.2f}+-{r['N_ci']:<4.2f}\"\n",
    "              + (f\"{r['tight']:>10.3f}\" if r['tight'] is not None else f\"{'-':>10}\")\n",
    "              + f\"  {r['exact_tight']:>4}/{REPS}{r['viol']:>6}\")\n",
    "    print(\"-\" * 74)\n",
    "    print(f\"TOTAL VIOLATIONS OF THE BOUND (Theorem 4.4): {tot_v} / {tot_n} instances\")\n",
    "    print(\"\\nTable 1 rows (Phi & p & mean|E+| & mean N & ratio of means & att./90 & viol./270):\")\n",
    "    for t in tab:\n",
    "        print(f\"  {t['phi']:<11} & {t['p']:.2f} & {t['Eplus']:.2f} & {t['N']:.2f} & \"\n",
    "              f\"{t['ratio_of_means']:.3f} & {t['attained']}/{t['instances']} & {t['viol_observation']} \\\\\\\\\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "**Two structural facts visible in the table.**  The three observations that decide each edge on its own\n",
    "(identity, thresholding, a fixed coarse-graining; $L=1$) give $|E^+_\\Phi|=0$: emergence needs an observation\n",
    "that reads routes.  The deletion rules that read context (the continuation filters and drop sinks) attain\n",
    "the bound exactly in some instances.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment 2 \u2014 sixteen network families\n",
    "The same test with parts drawn from canonical models of the complex-networks literature (Erd\u0151s\u2013R\u00e9nyi,\n",
    "Watts\u2013Strogatz, Barab\u00e1si\u2013Albert, Price, Bollob\u00e1s et al., Kleinberg, stochastic block model, random geometric,\n",
    "Holme\u2013Kim, relaxed caveman, configuration model, random $k$-out, lattice) and three empirical networks (Zachary's\n",
    "karate club, Florentine families, Les Mis\u00e9rables), four observations, $|\\mathcal I|=3$, 40 instances per cell.\n",
    "Paper: $0$ violations in $2560$ instances.\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "# Source: experiments/exp_final.py\n",
    "\"\"\"\n",
    "Consolidated experiment suite for the numerical section.\n",
    "  Q1  Experiment 2: the bound across network families.  Four canonical\n",
    "      observations on parts drawn from the canonical directed network models\n",
    "      of the complex-networks literature (12 vertices per part, |I| = 3,\n",
    "      40 realizations per cell), plus three small empirical networks split at\n",
    "      random into two parts.\n",
    "  Q4  Experiment 6: a single bridge between internally connected modules\n",
    "      (1000 realizations per internal mean out-degree, each seeded by\n",
    "      \"q4|<degree>|<rep>\"), with the exact expectations of the bridge law\n",
    "      (E[N_partial], E|E+|) and the ceiling n*n - 1 on the emergent edges.\n",
    "All exact simple paths.\n",
    "\n",
    "Density matching.  The three original families (ER with 24 arcs, Watts-Strogatz\n",
    "k = 4 and Barabasi-Albert m = 2, the last two oriented at random with\n",
    "reciprocation probability .3) have 24-31 arcs per 12-vertex part (mean total\n",
    "degree 4.0-5.2).  Every added generator is parameterized so that its expected\n",
    "arc count per part falls in or next to that band (21-31 arcs); undirected\n",
    "generators are oriented by the same rule as Watts-Strogatz and Barabasi-Albert.\n",
    "The measured mean arc count of every family is recorded in \"_families\".\n",
    "\n",
    "Determinism.  Every random choice is drawn from random.Random seeded by a\n",
    "string key \"<family>|<observation>|<rep>\"; undirected edge lists are sorted\n",
    "before they are oriented; multigraphs are collapsed in sorted order.\n",
    "The ER, small-world and scale-free cells use exactly the code path, seeds and\n",
    "random-number consumption of the original three-family experiment.\n",
    "\"\"\"\n",
    "import sys, os, json, random, math\n",
    "import networkx as nx\n",
    "\n",
    "OUT = {}\n",
    "\n",
    "N_PART = 12        # vertices per part (synthetic families)\n",
    "REPS = 40          # realizations per (family, observation) cell\n",
    "IEDGES = 3         # |I|\n",
    "\n",
    "# The four observations of Experiment 2: (label, maker(partition), uses vertex map?)\n",
    "Q1_PHIS = [(\"$G^{\\\\leq2}$\", lambda blk: phi_power(2), None),\n",
    "           (\"$G^{\\\\leq3}$\", lambda blk: phi_power(3), None),\n",
    "           (\"$G^{\\\\leq4}$\", lambda blk: phi_power(4), None),\n",
    "           (\"quot.$\\\\circ G^{\\\\leq2}$\", lambda blk: phi_quotient_power(2, blk), \"blk\")]\n",
    "\n",
    "\n",
    "# ------------------------------------------------ original three families (unchanged)\n",
    "def _to_dg(H, pref):\n",
    "    return DG([f\"{pref}{i}\" for i in H.nodes()],\n",
    "              [(f\"{pref}{u}\", f\"{pref}{v}\") for u, v in H.edges()])\n",
    "\n",
    "\n",
    "def make_classic(kind, n, seed, rng, pref):\n",
    "    \"\"\"ER / small-world / scale-free part, exactly as in the three-family experiment.\"\"\"\n",
    "    if kind == \"ER\":\n",
    "        H = nx.gnm_random_graph(n, 2*n, seed=seed, directed=True)\n",
    "    elif kind == \"small-world\":\n",
    "        G = nx.watts_strogatz_graph(n, 4, 0.3, seed=seed)\n",
    "        H = nx.DiGraph()\n",
    "        for u, v in G.edges():\n",
    "            H.add_edge(u, v) if rng.random() < .5 else H.add_edge(v, u)\n",
    "            if rng.random() < .3: H.add_edge(v, u) if H.has_edge(u,v) else H.add_edge(u,v)\n",
    "    else:  # scale-free\n",
    "        G = nx.barabasi_albert_graph(n, 2, seed=seed)\n",
    "        H = nx.DiGraph()\n",
    "        for u, v in G.edges():\n",
    "            H.add_edge(u, v) if rng.random() < .5 else H.add_edge(v, u)\n",
    "            if rng.random() < .3: H.add_edge(v, u) if H.has_edge(u,v) else H.add_edge(u,v)\n",
    "    return _to_dg(H, pref)\n",
    "\n",
    "\n",
    "CLASSIC = (\"ER\", \"small-world\", \"scale-free\")\n",
    "\n",
    "\n",
    "# ------------------------------------------------ added canonical families\n",
    "def _orient(G, n, rng):\n",
    "    \"\"\"Undirected -> directed by the rule used for Watts-Strogatz and Barabasi-Albert:\n",
    "    each edge gets a random direction and is reciprocated with probability .3.\n",
    "    Edges are visited in sorted order; loops are dropped.\"\"\"\n",
    "    H = nx.DiGraph(); H.add_nodes_from(range(n))\n",
    "    for u, v in sorted(tuple(sorted(e)) for e in G.edges() if e[0] != e[1]):\n",
    "        if rng.random() < .5: H.add_edge(u, v)\n",
    "        else:                 H.add_edge(v, u)\n",
    "        if rng.random() < .3: H.add_edge(v, u) if H.has_edge(u, v) else H.add_edge(u, v)\n",
    "    return H\n",
    "\n",
    "\n",
    "def _collapse(M, n):\n",
    "    \"\"\"Multidigraph -> simple digraph: merge parallel arcs, remove loops.\"\"\"\n",
    "    H = nx.DiGraph(); H.add_nodes_from(range(n))\n",
    "    H.add_edges_from(sorted({(u, v) for u, v in M.edges() if u != v}))\n",
    "    return H\n",
    "\n",
    "\n",
    "def _relabel(G):\n",
    "    \"\"\"Relabel the vertices 0..n-1 in sorted order of the original labels.\"\"\"\n",
    "    return nx.relabel_nodes(G, {x: i for i, x in enumerate(sorted(G.nodes()))})\n",
    "\n",
    "\n",
    "def gen_price(n, rng, m=2, a=1.0):\n",
    "    \"\"\"Price's citation model: vertices arrive in order and each cites\n",
    "    min(m, t) distinct earlier vertices with probability proportional to\n",
    "    in-degree + a.  Acyclic.\"\"\"\n",
    "    H = nx.DiGraph(); H.add_nodes_from(range(n)); indeg = [0] * n\n",
    "    for t in range(1, n):\n",
    "        cand = list(range(t))\n",
    "        for _ in range(min(m, t)):\n",
    "            c = rng.choices(cand, [indeg[x] + a for x in cand])[0]\n",
    "            cand.remove(c); H.add_edge(t, c); indeg[c] += 1\n",
    "    return H\n",
    "\n",
    "\n",
    "def gen_bollobas(n, rng, alpha=0.1, beta=0.8, gamma=0.1, d_in=1.0, d_out=1.0):\n",
    "    \"\"\"Bollobas-Borgs-Chayes-Riordan directed scale-free graph\n",
    "    (networkx scale_free_graph); parallel arcs merged and loops removed.\n",
    "    beta = .8 keeps the collapsed density comparable at n = 12; the in- and\n",
    "    out-degree exponents are both 1 + (1 + d(alpha+gamma))/(1 - gamma) = 2.33.\"\"\"\n",
    "    M = nx.scale_free_graph(n, alpha=alpha, beta=beta, gamma=gamma,\n",
    "                            delta_in=d_in, delta_out=d_out, seed=rng)\n",
    "    return _collapse(M, n)\n",
    "\n",
    "\n",
    "def gen_kleinberg(n, rng, p=1, q=1, r=1.0):\n",
    "    \"\"\"Kleinberg's navigable small world on a ring of n vertices: arcs to every\n",
    "    vertex within ring distance p, plus q long-range arcs per vertex drawn with\n",
    "    probability proportional to distance^-r (r = 1, the navigable exponent in\n",
    "    one dimension).\"\"\"\n",
    "    H = nx.DiGraph(); H.add_nodes_from(range(n))\n",
    "    dist = lambda u, v: min(abs(u - v), n - abs(u - v))\n",
    "    for u in range(n):\n",
    "        others = [v for v in range(n) if v != u]\n",
    "        for v in others:\n",
    "            if dist(u, v) <= p: H.add_edge(u, v)\n",
    "        w = [dist(u, v) ** -r for v in others]\n",
    "        for _ in range(q):\n",
    "            H.add_edge(u, rng.choices(others, w)[0])\n",
    "    return H\n",
    "\n",
    "\n",
    "def gen_sbm(n, rng, sizes=(4, 4, 4), p_in=0.5, p_out=0.1):\n",
    "    \"\"\"Directed stochastic block model with three communities.\"\"\"\n",
    "    P = [[p_in if i == j else p_out for j in range(len(sizes))] for i in range(len(sizes))]\n",
    "    G = nx.stochastic_block_model(list(sizes), P, directed=True, seed=rng)\n",
    "    H = nx.DiGraph(); H.add_nodes_from(range(n))\n",
    "    H.add_edges_from(sorted((u, v) for u, v in G.edges() if u != v))\n",
    "    return H\n",
    "\n",
    "\n",
    "def gen_geometric(n, rng, radius=0.4):\n",
    "    \"\"\"Random geometric graph in the unit square, oriented.\"\"\"\n",
    "    return _orient(nx.random_geometric_graph(n, radius, seed=rng), n, rng)\n",
    "\n",
    "\n",
    "def gen_holme_kim(n, rng, m=2, p=0.5):\n",
    "    \"\"\"Holme-Kim clustered scale-free graph (powerlaw_cluster_graph), oriented.\"\"\"\n",
    "    return _orient(nx.powerlaw_cluster_graph(n, m, p, seed=rng), n, rng)\n",
    "\n",
    "\n",
    "def gen_caveman(n, rng, l=3, k=4, p=0.2):\n",
    "    \"\"\"Relaxed caveman community graph: l cliques of k, each edge rewired\n",
    "    with probability p; oriented.\"\"\"\n",
    "    return _orient(nx.relaxed_caveman_graph(l, k, p, seed=rng), n, rng)\n",
    "\n",
    "\n",
    "def _powerlaw_seq(n, gam, kmin, kmax, rng):\n",
    "    ks = list(range(kmin, kmax + 1)); w = [k ** -gam for k in ks]\n",
    "    return [rng.choices(ks, w)[0] for _ in range(n)]\n",
    "\n",
    "\n",
    "def gen_configuration(n, rng, gam=3.0, kmin=2):\n",
    "    \"\"\"Directed configuration model with heavy-tailed in- and out-degrees,\n",
    "    P(k) ~ k^-gam on kmin..n-1 (gam = 3, the Barabasi-Albert exponent); the\n",
    "    two degree sums are equalized by adding stubs at random vertices; parallel\n",
    "    arcs merged and loops removed.\"\"\"\n",
    "    dout = _powerlaw_seq(n, gam, kmin, n - 1, rng)\n",
    "    din = _powerlaw_seq(n, gam, kmin, n - 1, rng)\n",
    "    while sum(dout) < sum(din): dout[rng.randrange(n)] += 1\n",
    "    while sum(din) < sum(dout): din[rng.randrange(n)] += 1\n",
    "    return _collapse(nx.directed_configuration_model(din, dout, seed=rng), n)\n",
    "\n",
    "\n",
    "def gen_kout(n, rng, k=2, alpha=1.0):\n",
    "    \"\"\"Random k-out graph with preferential attachment (random_k_out_graph);\n",
    "    parallel arcs merged.\"\"\"\n",
    "    return _collapse(nx.random_k_out_graph(n, k, alpha, self_loops=False, seed=rng), n)\n",
    "\n",
    "\n",
    "def gen_lattice(n, rng, rows=3, cols=4):\n",
    "    \"\"\"Periodic square lattice (3 x 4 torus, every vertex of degree 4), oriented.\"\"\"\n",
    "    assert rows * cols == n\n",
    "    return _orient(_relabel(nx.grid_2d_graph(rows, cols, periodic=True)), n, rng)\n",
    "\n",
    "\n",
    "# name -> (generator, label, model description, parameters)\n",
    "ADDED = [\n",
    "    (\"Price\",         gen_price,         \"Price (citation)\",\n",
    "     \"Price growing citation network, preferential in-degree\", dict(m=2, a=1.0)),\n",
    "    (\"Bollobas\",      gen_bollobas,      \"Bollob\\\\'as directed SF\",\n",
    "     \"Bollobas et al. directed scale-free (nx.scale_free_graph), collapsed\",\n",
    "     dict(alpha=0.1, beta=0.8, gamma=0.1, delta_in=1.0, delta_out=1.0)),\n",
    "    (\"Kleinberg\",     gen_kleinberg,     \"Kleinberg navigable\",\n",
    "     \"Kleinberg navigable small world on a ring\", dict(p=1, q=1, r=1.0)),\n",
    "    (\"SBM\",           gen_sbm,           \"stochastic block\",\n",
    "     \"directed stochastic block model (nx.stochastic_block_model)\",\n",
    "     dict(sizes=[4, 4, 4], p_in=0.5, p_out=0.1)),\n",
    "    (\"geometric\",     gen_geometric,     \"random geometric\",\n",
    "     \"random geometric graph in the unit square (nx.random_geometric_graph), oriented\",\n",
    "     dict(radius=0.4)),\n",
    "    (\"Holme-Kim\",     gen_holme_kim,     \"Holme--Kim clustered SF\",\n",
    "     \"Holme-Kim clustered scale-free (nx.powerlaw_cluster_graph), oriented\", dict(m=2, p=0.5)),\n",
    "    (\"caveman\",       gen_caveman,       \"relaxed caveman\",\n",
    "     \"relaxed caveman graph (nx.relaxed_caveman_graph), oriented\", dict(l=3, k=4, p=0.2)),\n",
    "    (\"configuration\", gen_configuration, \"configuration (heavy tail)\",\n",
    "     \"directed configuration model, power-law in/out degrees (nx.directed_configuration_model), collapsed\",\n",
    "     dict(gamma=3.0, kmin=2, kmax=11)),\n",
    "    (\"k-out\",         gen_kout,          \"random $k$-out\",\n",
    "     \"random k-out graph with preferential attachment (nx.random_k_out_graph), collapsed\",\n",
    "     dict(k=2, alpha=1.0)),\n",
    "    (\"lattice\",       gen_lattice,       \"2D lattice (torus)\",\n",
    "     \"periodic square lattice 3x4 (nx.grid_2d_graph, periodic), oriented\", dict(rows=3, cols=4)),\n",
    "]\n",
    "ORIENT_RULE = \"random direction per edge, reciprocated with probability 0.3\"\n",
    "\n",
    "\n",
    "# ------------------------------------------------ empirical networks\n",
    "def _karate():     return nx.karate_club_graph()\n",
    "def _florentine(): return nx.florentine_families_graph()\n",
    "def _lesmis():     return nx.les_miserables_graph()\n",
    "\n",
    "EMPIRICAL = [\n",
    "    (\"karate\",     _karate,     \"Zachary karate club\",  \"nx.karate_club_graph\"),\n",
    "    (\"Florentine\", _florentine, \"Florentine families\",  \"nx.florentine_families_graph\"),\n",
    "    (\"Les Mis\",    _lesmis,     \"Les Mis\\\\'erables\",     \"nx.les_miserables_graph\"),\n",
    "]\n",
    "\n",
    "\n",
    "def split_network(G, rng):\n",
    "    \"\"\"Symmetric digraph of an undirected network, split at random into two\n",
    "    halves; the parts are the induced subgraphs and the interaction is |I|\n",
    "    arcs drawn from the arcs that cross the split.\"\"\"\n",
    "    nodes = sorted(G.nodes(), key=str)\n",
    "    name = {x: f\"v{i:02d}\" for i, x in enumerate(nodes)}\n",
    "    arcs = sorted({(name[u], name[v]) for u, v in G.edges() if u != v} |\n",
    "                  {(name[v], name[u]) for u, v in G.edges() if u != v})\n",
    "    order = [name[x] for x in nodes]; rng.shuffle(order)\n",
    "    h = len(order) // 2\n",
    "    V1, V2 = set(order[:h]), set(order[h:])\n",
    "    s1 = DG(V1, [(u, v) for u, v in arcs if u in V1 and v in V1])\n",
    "    s2 = DG(V2, [(u, v) for u, v in arcs if u in V2 and v in V2])\n",
    "    cut = [(u, v) for u, v in arcs if (u in V1) != (v in V1)]\n",
    "    I = set(rng.sample(cut, IEDGES))\n",
    "    return s1, s2, I\n",
    "\n",
    "\n",
    "def _blocks(s1, s2):\n",
    "    \"\"\"Fixed partition for the coarse-grained observation: consecutive triples\n",
    "    of the sorted vertex list of s1 followed by that of s2.\"\"\"\n",
    "    blk = {}\n",
    "    for i, x in enumerate(sorted(s1.V) + sorted(s2.V)): blk[x] = f\"C{i//3}\"\n",
    "    return blk\n",
    "\n",
    "\n",
    "# ------------------------------------------------ instances\n",
    "def q1_instances(n=N_PART, reps=REPS):\n",
    "    \"\"\"Yield every instance of Experiment 2 as\n",
    "    (family, phi_label, rep, s1, s2, I, star, L, vmap), in a fixed order.\n",
    "    Shared with exp1d_identity.py, which re-tests the same instances.\"\"\"\n",
    "    for kind in CLASSIC:\n",
    "        for pname, mk, needs in Q1_PHIS:\n",
    "            for r in range(reps):\n",
    "                rng = random.Random(f\"{kind}|{pname}|{r}\")\n",
    "                s1 = make_classic(kind, n, 3*r+1, rng, \"a\")\n",
    "                s2 = make_classic(kind, n, 3*r+555, rng, \"b\")\n",
    "                cross = [(u, v) for u in sorted(s1.V) for v in sorted(s2.V)] + [(v, u) for u in sorted(s1.V) for v in sorted(s2.V)]\n",
    "                I = set(rng.sample(cross, IEDGES))\n",
    "                blk = _blocks(s1, s2)\n",
    "                star, L = mk(blk)\n",
    "                yield kind, pname, r, s1, s2, I, star, L, (blk if needs else None)\n",
    "    for kind, gen, _, _, params in ADDED:\n",
    "        for pname, mk, needs in Q1_PHIS:\n",
    "            for r in range(reps):\n",
    "                rng = random.Random(f\"{kind}|{pname}|{r}\")\n",
    "                s1 = _to_dg(gen(n, rng), \"a\")\n",
    "                s2 = _to_dg(gen(n, rng), \"b\")\n",
    "                cross = [(u, v) for u in sorted(s1.V) for v in sorted(s2.V)] + [(v, u) for u in sorted(s1.V) for v in sorted(s2.V)]\n",
    "                I = set(rng.sample(cross, IEDGES))\n",
    "                blk = _blocks(s1, s2)\n",
    "                star, L = mk(blk)\n",
    "                yield kind, pname, r, s1, s2, I, star, L, (blk if needs else None)\n",
    "    for kind, loader, _, _ in EMPIRICAL:\n",
    "        G = loader()\n",
    "        for pname, mk, needs in Q1_PHIS:\n",
    "            for r in range(reps):\n",
    "                rng = random.Random(f\"{kind}|{pname}|{r}\")\n",
    "                s1, s2, I = split_network(G, rng)\n",
    "                blk = _blocks(s1, s2)\n",
    "                star, L = mk(blk)\n",
    "                yield kind, pname, r, s1, s2, I, star, L, (blk if needs else None)\n",
    "\n",
    "\n",
    "# ------------------------------------------------ Q1 (Experiment 2)\n",
    "def q1_structures():\n",
    "    \"\"\"Verify |E+| <= N on every family and observation; record the means.\"\"\"\n",
    "    cells = {}\n",
    "    size = {}\n",
    "    for kind, pname, r, s1, s2, I, star, L, vmap in q1_instances():\n",
    "        Ep, _, N, S, _ = discrepancy(s1, s2, I, star, L, vmap=vmap)\n",
    "        N2 = sum(1 for p in S if len(p) - 1 >= 2)\n",
    "        c = cells.setdefault((kind, pname), dict(eplus=[], bnd=[], bnd2=[], ratios=[], ratios2=[],\n",
    "                                                 viol=0, viol2=0, att2=0))\n",
    "        e = len(Ep)\n",
    "        c[\"viol\"] += (e > N); c[\"viol2\"] += (e > N2); c[\"att2\"] += (e == N2 and N2 > 0)\n",
    "        c[\"eplus\"].append(e); c[\"bnd\"].append(N); c[\"bnd2\"].append(N2)\n",
    "        if N > 0:  c[\"ratios\"].append(e / N)\n",
    "        if N2 > 0: c[\"ratios2\"].append(e / N2)\n",
    "        z = size.setdefault(kind, dict(V=[], E=[]))\n",
    "        for s in (s1, s2):\n",
    "            z[\"V\"].append(len(s.V)); z[\"E\"].append(len(s.E))\n",
    "    res = {}\n",
    "    tot_viol = tot = 0\n",
    "    groups = {}\n",
    "    for (kind, pname), c in cells.items():\n",
    "        mE, cE = mean_ci(c[\"eplus\"]); mN, cN = mean_ci(c[\"bnd\"]); mN2, _ = mean_ci(c[\"bnd2\"])\n",
    "        reps = len(c[\"eplus\"])\n",
    "        res[f\"{kind}|{pname}\"] = dict(Eplus=mE, N=mN,\n",
    "                                      ratio=mean_ci(c[\"ratios\"])[0] if c[\"ratios\"] else 0,\n",
    "                                      viol=c[\"viol\"], reps=reps,\n",
    "                                      Eplus_ci=cE, N_ci=cN,\n",
    "                                      ratio_of_means=(mE / mN) if mN > 0 else 0,\n",
    "                                      N2=mN2,\n",
    "                                      ratio_sharp=mean_ci(c[\"ratios2\"])[0] if c[\"ratios2\"] else 0,\n",
    "                                      viol_sharp=c[\"viol2\"], attained_sharp=c[\"att2\"])\n",
    "        tot += reps; tot_viol += c[\"viol\"]\n",
    "        grp = \"classic\" if kind in CLASSIC else (\"added\" if kind in [a[0] for a in ADDED] else \"empirical\")\n",
    "        g = groups.setdefault(grp, dict(viol=0, tot=0, viol_sharp=0))\n",
    "        g[\"viol\"] += c[\"viol\"]; g[\"tot\"] += reps; g[\"viol_sharp\"] += c[\"viol2\"]\n",
    "    res[\"_total\"] = dict(viol=tot_viol, tot=tot)\n",
    "    res[\"_total_by_group\"] = groups\n",
    "    fam = {}\n",
    "    for kind in CLASSIC:\n",
    "        params = {\"ER\": dict(generator=\"nx.gnm_random_graph (directed)\", n=N_PART, m=2*N_PART),\n",
    "                  \"small-world\": dict(generator=\"nx.watts_strogatz_graph, oriented\", n=N_PART, k=4, p=0.3,\n",
    "                                      orientation=ORIENT_RULE),\n",
    "                  \"scale-free\": dict(generator=\"nx.barabasi_albert_graph, oriented\", n=N_PART, m=2,\n",
    "                                     orientation=ORIENT_RULE)}[kind]\n",
    "        label = {\"ER\": \"Erd\\\\H{o}s--R\\\\'enyi\", \"small-world\": \"Watts--Strogatz\",\n",
    "                 \"scale-free\": \"Barab\\\\'asi--Albert\"}[kind]\n",
    "        fam[kind] = dict(group=\"classic\", label=label, **params)\n",
    "    for kind, gen, label, desc, params in ADDED:\n",
    "        d = dict(group=\"added\", label=label, generator=desc, n=N_PART, **params)\n",
    "        if gen in (gen_geometric, gen_holme_kim, gen_caveman, gen_lattice):\n",
    "            d[\"orientation\"] = ORIENT_RULE\n",
    "        fam[kind] = d\n",
    "    for kind, loader, label, src in EMPIRICAL:\n",
    "        G = loader()\n",
    "        fam[kind] = dict(group=\"empirical\", label=label, generator=src,\n",
    "                         vertices=G.number_of_nodes(), edges=G.number_of_edges(),\n",
    "                         split=\"random halves (seeded), induced subgraphs of the symmetric digraph\",\n",
    "                         interaction=f\"{IEDGES} arcs drawn from the arcs crossing the split\")\n",
    "    for kind, z in size.items():\n",
    "        mv = sum(z[\"V\"]) / len(z[\"V\"]); me = sum(z[\"E\"]) / len(z[\"E\"])\n",
    "        fam[kind].update(mean_vertices_per_part=mv, mean_arcs_per_part=me,\n",
    "                         mean_total_degree=2 * me / mv, parts_measured=len(z[\"E\"]))\n",
    "    res[\"_families\"] = fam\n",
    "    return res\n",
    "\n",
    "# ---------------------------------------------------------------- Q4\n",
    "Q4_REPS = 1000     # realizations per internal mean out-degree\n",
    "\n",
    "\n",
    "def q4_expected_reach(n, p, K):\n",
    "    \"\"\"E[rho_i], i = 0..K: expected number of vertices at distance exactly i from\n",
    "    a fixed vertex of a directed G(n, p), by the breadth-first-search Markov\n",
    "    chain (frontier f, undiscovered u; next frontier ~ Binomial(u, 1-(1-p)^f)).\n",
    "    In-reach has the same law, since reversing every edge preserves G(n, p).\"\"\"\n",
    "    dist = {(1, n - 1): 1.0}; out = [1.0]\n",
    "    for _ in range(K):\n",
    "        nd = {}; m = 0.0\n",
    "        for (f, u), pr in dist.items():\n",
    "            q = 1 - (1 - p) ** f\n",
    "            for k in range(u + 1):\n",
    "                pk = pr * math.comb(u, k) * q ** k * (1 - q) ** (u - k)\n",
    "                if pk == 0: continue\n",
    "                nd[(k, u - k)] = nd.get((k, u - k), 0.0) + pk; m += k * pk\n",
    "        dist = nd; out.append(m)\n",
    "    return out\n",
    "\n",
    "\n",
    "def q4_expected(n, p, L):\n",
    "    \"\"\"Bridge law for one interaction edge between two independent directed\n",
    "    G(n, p) modules under G^{<=L}: exact E[N_partial] (falling factorials) and\n",
    "    E|E+| = sum_{i+j<=L-1} E[rho^in_i] E[rho^out_j] - 1.\"\"\"\n",
    "    a = [math.perm(n - 1, i) * p ** i for i in range(L)]\n",
    "    rho = q4_expected_reach(n, p, L - 1)\n",
    "    EN = sum(a[i] * a[j] for i in range(L) for j in range(L - i))\n",
    "    EE = sum(rho[i] * rho[j] for i in range(L) for j in range(L - i)) - 1\n",
    "    return EN, EE\n",
    "\n",
    "\n",
    "def q4_bridging():\n",
    "    \"\"\"Emergence when a single bridge links internally connected modules: measured\n",
    "    means, the exact expectations of the bridge law, and the ceiling n*n - 1.\"\"\"\n",
    "    n = 8; reps = Q4_REPS; L = 4\n",
    "    surge = []\n",
    "    for md in [0.0, 0.5, 1.0, 1.5, 2.0, 2.5, 3.0]:\n",
    "        p = md/(n-1); Ds = []; Ns = []\n",
    "        for r in range(reps):\n",
    "            rng = random.Random(f\"q4|{md}|{r}\")\n",
    "            A = [f\"a{i}\" for i in range(n)]; B = [f\"b{i}\" for i in range(n)]\n",
    "            E1 = {(u, v) for u in A for v in A if u != v and rng.random() < p}\n",
    "            E2 = {(u, v) for u in B for v in B if u != v and rng.random() < p}\n",
    "            I = {(f\"a{rng.randrange(n)}\", f\"b{rng.randrange(n)}\")}\n",
    "            Ep, _, N, _, _ = discrepancy(DG(A, E1), DG(B, E2), I, *phi_power(L))\n",
    "            Ds.append(len(Ep)); Ns.append(N)\n",
    "        m, c = mean_ci(Ds); mn, cn = mean_ci(Ns)\n",
    "        EN, EE = q4_expected(n, p, L)\n",
    "        surge.append(dict(mdeg=md, D=m, D_ci=c, N=mn, N_ci=cn, D_exact=EE, N_exact=EN, reps=reps))\n",
    "    # bow-tie analytic anchor\n",
    "    bow = []\n",
    "    for k in (2, 3, 4, 5, 6):\n",
    "        A = [f\"u{i}\" for i in range(k)]+[\"p\"]; s1 = DG(A, {(f\"u{i}\", \"p\") for i in range(k)})\n",
    "        B = [\"q\"]+[f\"w{j}\" for j in range(k)]; s2 = DG(B, {(\"q\", f\"w{j}\") for j in range(k)})\n",
    "        Ep, _, N, _, _ = discrepancy(s1, s2, {(\"p\", \"q\")}, *phi_power(3))\n",
    "        bow.append(dict(k=k, D=len(Ep), N=N, km=k*k))\n",
    "    return dict(surge=surge, bowtie=bow, n=n, L=L, reps=reps, max_emergent=n*n - 1)\n",
    "\n",
    "Q1 = q1_structures()\n",
    "print(f\"=== Experiment 2: the bound across network families (|I|={IEDGES}, {REPS} reps per cell) ===\")\n",
    "print(f\"   {'family':<14}{'Phi':<24}{'|E+|':>7}{'N':>8}{'ratio':>7}{'viol':>6}\")\n",
    "for k, v in Q1.items():\n",
    "    if k.startswith(\"_\"): continue\n",
    "    fam, phi = k.split(\"|\")\n",
    "    print(f\"   {fam:<14}{phi:<24}{v['Eplus']:>7.1f}{v['N']:>8.1f}{v['ratio']:>7.2f}{v['viol']:>6}\")\n",
    "print(f\"   TOTAL VIOLATIONS: {Q1['_total']['viol']}/{Q1['_total']['tot']}\")\n",
    "for k, f in Q1[\"_families\"].items():\n",
    "    print(f\"   {k:<14}{f['group']:<10} V/part={f['mean_vertices_per_part']:5.1f}  \"\n",
    "          f\"arcs/part={f['mean_arcs_per_part']:5.2f}  mean total degree={f['mean_total_degree']:4.2f}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### The length-$\\geq2$ sharpening\n",
    "No path of length one can witness a gained edge, so the bound tightens for free to count only witnesses of\n",
    "length $\\ge2$.  We verify on random instances that this stays valid and becomes attainable.\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "source": [
    "# Source: experiments/exp1c_sharpening.py\n",
    "\"\"\"\n",
    "The length->=2 sharpening of the bound (Corollary 4.5).\n",
    "\n",
    "No path of length one can witness a gained edge (it lies in E_1, E_2 or I, so\n",
    "its image is already in the observed union).  The bound therefore sharpens to\n",
    "count only crossing witnesses of length >= 2.  This script checks, on random\n",
    "instances, that the sharpened bound (i) is never violated, (ii) is tighter than\n",
    "the unsharpened one, and (iii) becomes attainable.\n",
    "\n",
    "Design: parts on 4+4 vertices, edge probability .35, |I| uniform in {1,2,3},\n",
    "Phi in {G^{<=2}, G^{<=3}}.  REPS random instances x 2 observations.\n",
    "Exact simple-path enumeration throughout.\n",
    "\n",
    "Attainment is counted only where the relevant count is positive (N2 > 0 for the\n",
    "sharpened bound), so `with_N2` records that denominator: the number of instances\n",
    "with at least one crossing path of length >= 2.  `mean_ratio_unsharpened_with_N2`\n",
    "averages |E+|/N over the same instances, for a like-for-like comparison with\n",
    "`mean_ratio_sharpened`.\n",
    "\n",
    "The same joins are also observed under the two observations that read a return\n",
    "route, drop sinks and edges on a cycle of length <= 4 (key \"cycle_reading\"; the\n",
    "observations draw no random numbers, so the numbers above are unchanged).  For\n",
    "them every boundary-crossing route has length >= 2, so N2 = N.\n",
    "\"\"\"\n",
    "import sys, os, json, random\n",
    "\n",
    "REPS = 2400                      # x 2 observations = 4800 instances\n",
    "SEED = 2\n",
    "\n",
    "\n",
    "def run(reps=REPS, seed=SEED):\n",
    "    rng = random.Random(seed)\n",
    "    tot_inst = viol = viol_unsharp = tight = tight_unsharp = 0\n",
    "    r_unsharp, r_sharp, r_unsharp_n2 = [], [], []\n",
    "    cyc = {name: dict(instances=0, violations_sharpened=0, violations_unsharpened=0, tight_sharpened=0,\n",
    "                      tight_unsharpened=0, with_N=0, with_N2=0, r=[], r2=[])\n",
    "           for name in (\"drop sinks\", \"cycle L=4\")}\n",
    "    for _ in range(reps):\n",
    "        A = [f\"a{i}\" for i in range(4)]; B = [f\"b{i}\" for i in range(4)]\n",
    "        s1 = DG(A, {(u, v) for u in A for v in A if u != v and rng.random() < .35})\n",
    "        s2 = DG(B, {(u, v) for u in B for v in B if u != v and rng.random() < .35})\n",
    "        cand = [(u, v) for u in A for v in B] + [(v, u) for u in A for v in B]\n",
    "        I = set(rng.sample(cand, rng.randint(1, 3)))\n",
    "        for star, L in (phi_power(2), phi_power(3)):\n",
    "            Ep, _, N, S, _ = discrepancy(s1, s2, I, star, L)\n",
    "            N2 = sum(1 for p in S if len(p) - 1 >= 2)        # witnesses of length >= 2\n",
    "            e = len(Ep); tot_inst += 1\n",
    "            viol += e > N2; viol_unsharp += e > N\n",
    "            tight += (e == N2 and N2 > 0); tight_unsharp += (e == N and N > 0)\n",
    "            if N > 0:  r_unsharp.append(e / N)\n",
    "            if N2 > 0:\n",
    "                r_sharp.append(e / N2); r_unsharp_n2.append(e / N)\n",
    "        for name, (star, L) in ((\"drop sinks\", phi_drop_sinks()), (\"cycle L=4\", phi_cycle(4))):\n",
    "            Ep, _, N, S, _ = discrepancy(s1, s2, I, star, L)\n",
    "            N2 = sum(1 for p in S if len(p) - 1 >= 2)\n",
    "            e = len(Ep); c = cyc[name]; c[\"instances\"] += 1\n",
    "            c[\"violations_sharpened\"] += e > N2; c[\"violations_unsharpened\"] += e > N\n",
    "            c[\"tight_sharpened\"] += (e == N2 and N2 > 0); c[\"tight_unsharpened\"] += (e == N and N > 0)\n",
    "            c[\"with_N\"] += N > 0; c[\"with_N2\"] += N2 > 0\n",
    "            if N > 0: c[\"r\"].append(e / N)\n",
    "            if N2 > 0: c[\"r2\"].append(e / N2)\n",
    "    for c in cyc.values():\n",
    "        r, r2 = c.pop(\"r\"), c.pop(\"r2\")\n",
    "        c[\"mean_ratio_unsharpened\"] = sum(r) / len(r) if r else None\n",
    "        c[\"mean_ratio_sharpened\"] = sum(r2) / len(r2) if r2 else None\n",
    "    tot = {k: sum(c[k] for c in cyc.values()) for k in (\"instances\", \"violations_sharpened\",\n",
    "           \"violations_unsharpened\", \"tight_sharpened\", \"tight_unsharpened\", \"with_N\", \"with_N2\")}\n",
    "    tot_n = tot_inst\n",
    "    return dict(instances=tot_inst, violations_sharpened=viol, violations_unsharpened=viol_unsharp,\n",
    "                tight_sharpened=tight, tight_unsharpened=tight_unsharp,\n",
    "                mean_ratio_unsharpened=sum(r_unsharp) / len(r_unsharp),\n",
    "                mean_ratio_sharpened=sum(r_sharp) / len(r_sharp),\n",
    "                with_N2=len(r_sharp),\n",
    "                mean_ratio_unsharpened_with_N2=sum(r_unsharp_n2) / len(r_unsharp_n2),\n",
    "                reps=reps, seed=seed,\n",
    "                cycle_reading=dict(by_observation=cyc, total=tot),\n",
    "                combined=dict(instances=tot_n + tot[\"instances\"],\n",
    "                              violations_sharpened=viol + tot[\"violations_sharpened\"],\n",
    "                              violations_unsharpened=viol_unsharp + tot[\"violations_unsharpened\"],\n",
    "                              tight_sharpened=tight + tot[\"tight_sharpened\"],\n",
    "                              with_N2=len(r_sharp) + tot[\"with_N2\"]))\n",
    "\n",
    "\n",
    "if __name__ == \"__main__\":\n",
    "    out = run()\n",
    "    for k, v in out.items():\n",
    "        if isinstance(v, dict): continue\n",
    "        print(f\"  {k:<32}{v:.3f}\" if isinstance(v, float) else f\"  {k:<32}{v}\")\n",
    "    print(\"  cycle-reading observations on the same joins:\")\n",
    "    for k, v in out[\"cycle_reading\"][\"by_observation\"].items():\n",
    "        print(f\"    {k:<12}{v}\")\n",
    "    print(f\"    total       {out['cycle_reading']['total']}\")\n",
    "    print(f\"  combined      {out['combined']}\")\n",
    "    json.dump(out, open(os.path.join(os.path.dirname(os.path.abspath(__file__)),\n",
    "                                     \"exp1c_results.json\"), \"w\"), indent=1)\n"
   ],
   "execution_count": null,
   "outputs": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### The path rules of drop sinks and edges on a cycle\n",
    "The two observations that read a return route are given to the framework as path rules: for drop\n",
    "sinks a path of length two (or a two-cycle) produces its first edge, and for edges on a cycle each\n",
    "rotation of a short simple cycle produces its first edge.  The script checks the rules against the\n",
    "direct definitions (written with NetworkX only) on random digraphs, checks the cycle enumeration\n",
    "against `nx.simple_cycles`, and recomputes both observations on every part and join of\n",
    "Experiment 1; it writes `experiments/exp1e_results.json`.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Source: experiments/exp1e_cycle_rules.py\n",
    "\"\"\"\n",
    "The two observations that read a return route (Section 5), checked against their\n",
    "direct definitions.\n",
    "\n",
    "  drop sinks            : delete the vertices without an out-edge; an edge (u,v)\n",
    "                          survives exactly when v has an out-edge.\n",
    "                          Path rule (L = 2): a path of length two, or a two-cycle,\n",
    "                          produces its first edge.\n",
    "  edges on a cycle (L)  : keep (u,v) when a directed cycle of length <= L runs\n",
    "                          through it, i.e. when v reaches u within L-1 steps\n",
    "                          (all cycles when L = |V|).\n",
    "                          Path rule: each rotation of a simple cycle of length\n",
    "                          <= L produces its first edge.\n",
    "\n",
    "The direct definitions below use NetworkX only (out-degrees, shortest-path\n",
    "lengths, simple cycles), independently of core.py.  Checks:\n",
    "  (a) rules: on random directed G(n,p) graphs, core.observe with the path rule\n",
    "      equals the direct definition, for drop sinks and edges on a cycle with\n",
    "      L = 2, 3, 4 and L = n (all cycles);\n",
    "  (b) cycles: core.routes lists exactly the rotations of the simple cycles of\n",
    "      length <= L that NetworkX enumerates (nx.simple_cycles);\n",
    "  (c) Experiment 1: on every instance of the two observations in Experiment 1\n",
    "      (exp1_bound.PHIS_CYC, 540 instances), the parts and the join are observed\n",
    "      by the direct definition, and E+ and E- computed from these direct\n",
    "      observations equal those of core.discrepancy (path rules).\n",
    "Writes exp1e_results.json.  Deterministic (per-graph string seeds).\n",
    "\"\"\"\n",
    "import json, os, random, sys\n",
    "import networkx as nx\n",
    "\n",
    "SIZES = (5, 6, 8, 10)\n",
    "DENS = (0.15, 0.30, 0.45)\n",
    "REPS = 100                         # per (n, p): 1200 random graphs\n",
    "\n",
    "\n",
    "def nxg(g):\n",
    "    D = nx.DiGraph(); D.add_nodes_from(g.V); D.add_edges_from(g.E)\n",
    "    return D\n",
    "\n",
    "\n",
    "def direct_drop_sinks(g):\n",
    "    D = nxg(g)\n",
    "    return {(u, v) for u, v in D.subgraph([x for x in D if D.out_degree(x) > 0]).edges()}\n",
    "\n",
    "\n",
    "def direct_cycle(g, L):\n",
    "    D = nxg(g)\n",
    "    out = set()\n",
    "    for u, v in D.edges():\n",
    "        d = nx.single_source_shortest_path_length(D, v, cutoff=L - 1)\n",
    "        if u in d:                                  # v reaches u within L-1 steps\n",
    "            out.add((u, v))\n",
    "    return out\n",
    "\n",
    "\n",
    "def nx_rotations(g, L):\n",
    "    \"\"\"Rotations of the simple cycles of length 2..L, from nx.simple_cycles.\"\"\"\n",
    "    out = set()\n",
    "    for c in nx.simple_cycles(nxg(g), length_bound=L):\n",
    "        if 2 <= len(c) <= L:\n",
    "            for i in range(len(c)):\n",
    "                r = c[i:] + c[:i]\n",
    "                out.add(tuple(r) + (r[0],))\n",
    "    return out\n",
    "\n",
    "\n",
    "def run():\n",
    "    obs = [(\"drop sinks\", lambda n: phi_drop_sinks(), lambda g, n: direct_drop_sinks(g))]\n",
    "    for L in (2, 3, 4):\n",
    "        obs.append((f\"cycle L={L}\", (lambda L: lambda n: phi_cycle(L))(L),\n",
    "                    (lambda L: lambda g, n: direct_cycle(g, L))(L)))\n",
    "    obs.append((\"cycle L=n (all cycles)\", lambda n: phi_cycle(n), lambda g, n: direct_cycle(g, n)))\n",
    "    rules = {name: dict(graphs=0, agree=0) for name, _, _ in obs}\n",
    "    cyc = dict(graphs=0, agree=0, rotations=0)\n",
    "    edges_kept = {name: 0 for name, _, _ in obs}\n",
    "    for n in SIZES:\n",
    "        for p in DENS:\n",
    "            for r in range(REPS):\n",
    "                rng = random.Random(f\"cycrule|{n}|{p}|{r}\")\n",
    "                V = [f\"v{i}\" for i in range(n)]\n",
    "                g = DG(V, [(u, v) for u in V for v in V if u != v and rng.random() < p])\n",
    "                for name, mk, direct in obs:\n",
    "                    star, L = mk(n)\n",
    "                    E = observe(g, star, L)\n",
    "                    rules[name][\"graphs\"] += 1\n",
    "                    rules[name][\"agree\"] += (E == direct(g, n))\n",
    "                    edges_kept[name] += len(E)\n",
    "                for L in (2, 3, 4, n):\n",
    "                    mine = {q for q in routes(g, L, True) if q[0] == q[-1]}\n",
    "                    ref = nx_rotations(g, L)\n",
    "                    cyc[\"graphs\"] += 1; cyc[\"agree\"] += (mine == ref); cyc[\"rotations\"] += len(ref)\n",
    "    # (c) every instance of the two observations in Experiment 1\n",
    "    direct_of = {\"drop sinks\": lambda g: direct_drop_sinks(g), \"cycle L=4\": lambda g: direct_cycle(g, 4)}\n",
    "    e1 = {name: dict(instances=0, graphs_agree=0, discrepancy_agree=0) for name, _ in PHIS_CYC}\n",
    "    for phi_name, p, m, s1, s2, I, star, L, vmap in instances(phis=PHIS_CYC):\n",
    "        d = direct_of[phi_name]\n",
    "        g = join(s1, s2, I)\n",
    "        o1, o2, oj = d(s1), d(s2), d(g)\n",
    "        agree = (o1 == observe(s1, star, L)) + (o2 == observe(s2, star, L)) + (oj == observe(g, star, L))\n",
    "        U = o1 | o2 | set(I)\n",
    "        Ep, Em, N, S, _ = discrepancy(s1, s2, I, star, L, vmap)\n",
    "        e1[phi_name][\"instances\"] += 1\n",
    "        e1[phi_name][\"graphs_agree\"] += agree\n",
    "        e1[phi_name][\"discrepancy_agree\"] += (oj - U == Ep and U - oj == Em)\n",
    "    return dict(design=dict(sizes=list(SIZES), densities=list(DENS), reps=REPS,\n",
    "                            graphs=len(SIZES) * len(DENS) * REPS,\n",
    "                            generator=\"directed G(n,p): each ordered pair independently\",\n",
    "                            seeds=\"random.Random(f'cycrule|{n}|{p}|{r}')\"),\n",
    "                rules=rules, edges_kept=edges_kept, cycle_enumeration=cyc, exp1=e1)\n",
    "\n",
    "\n",
    "if __name__ == \"__main__\":\n",
    "    res = run()\n",
    "    json.dump(res, open(os.path.join(os.path.dirname(os.path.abspath(__file__)), \"exp1e_results.json\"), \"w\"),\n",
    "              indent=1, sort_keys=True)\n",
    "    print(f\"(a) path rules vs direct definitions on {res['design']['graphs']} random graphs:\")\n",
    "    for k, v in res[\"rules\"].items():\n",
    "        print(f\"     {k:<24} {v['agree']}/{v['graphs']}  (edges kept in total: {res['edges_kept'][k]})\")\n",
    "    c = res[\"cycle_enumeration\"]\n",
    "    print(f\"(b) cycle rotations vs nx.simple_cycles: {c['agree']}/{c['graphs']} \"\n",
    "          f\"(graph, L) pairs, {c['rotations']} rotations\")\n",
    "    print(\"(c) Experiment 1 instances, direct definition vs path rule:\")\n",
    "    for k, v in res[\"exp1\"].items():\n",
    "        print(f\"     {k:<12} instances {v['instances']}, graphs agree {v['graphs_agree']}/{3 * v['instances']}, \"\n",
    "              f\"E+ and E- agree {v['discrepancy_agree']}/{v['instances']}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "## 2.  Tightness\n",
    "### Experiment 3 \u2014 random pairs, bow-ties, and trees with chords\n",
    "All three families have one interaction edge and are observed through $G^{\\le3}$: random pairs; the\n",
    "bow-tie, where the sharpened bound (crossing paths of length $\\geq2$) is attained; and two binary trees\n",
    "of depth two bridged by the interaction edge, with $c$ random chords added inside the parts.  The\n",
    "slack of the bound is one plus the redundancy, the number of crossing paths whose edge another\n",
    "crossing path also produces.\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "# Source: experiments/exp2_theory.py\n",
    "\"\"\"\n",
    "Experiment 3 (tightness under Phi = G^{<=3}: random pairs, bow-ties, and trees\n",
    "with chords) and Experiment 5 (coarse-graining granularity) of the paper.  All\n",
    "exact simple paths.\n",
    "\n",
    "JSON keys predate the paper's numbering: \"exp2\" holds Experiment 3 and \"exp4\"\n",
    "holds Experiment 5.  Besides |E+| and the bound N, Experiment 3 records the\n",
    "sharpened bound N2 = #{p in S : |p| >= 2} (length-one crossing paths are the\n",
    "interaction edges themselves, whose images already lie in the observed union).\n",
    "\n",
    "Trees with chords (key exp2.trees): an interaction edge (a,v) bridges a binary\n",
    "in-tree of depth 2 into its tail a (edges point towards a) and a binary out-tree\n",
    "of depth 2 out of its head v; c chords, drawn uniformly without replacement\n",
    "from the ordered pairs inside the parts that are not yet edges, are added.  By\n",
    "Theorem 4.4(i) the slack splits exactly into\n",
    "    N - |E+| = redundancy + prior visibility,\n",
    "    redundancy       = |S| - |Phi<S>|   (crossing paths that repeat an edge),\n",
    "    prior visibility = |Phi<S> cap U|   (produced edges the observed union shows),\n",
    "and both terms are recorded.  With c = 0 every edge has one route and the\n",
    "sharpened bound is attained (Theorem 4.4(iii)); chords open alternative routes.\n",
    "\"\"\"\n",
    "import random, json, os, sys, math\n",
    "\n",
    "OUT = {}\n",
    "REPS = 40\n",
    "TREE_BRANCH, TREE_DEPTH = 2, 2              # binary in-tree and out-tree of depth 2 (7 + 7 vertices)\n",
    "CHORDS = tuple(range(0, 21, 2))             # c = 0, 2, ..., 20\n",
    "TREE_REPS = 100                             # realizations per c >= 1 (c = 0 is a single graph)\n",
    "\n",
    "\n",
    "# ------------------------------------------------------------------ Experiment 3: instances\n",
    "def random_pair_instances():\n",
    "    \"\"\"300 random pairs: 4 + 4 vertices, directed G(n,p) with p = 0.3, one\n",
    "    interaction edge from s1 to s2.\"\"\"\n",
    "    for r in range(300):\n",
    "        rng = random.Random(f\"t{r}\")\n",
    "        A = [f\"a{i}\" for i in range(4)]; B = [f\"b{i}\" for i in range(4)]\n",
    "        s1 = DG(A, [(u, v) for u in A for v in A if u != v and rng.random() < .3])\n",
    "        s2 = DG(B, [(u, v) for u in B for v in B if u != v and rng.random() < .3])\n",
    "        I = set(rng.sample([(u, v) for u in A for v in B], 1))\n",
    "        yield r, s1, s2, I\n",
    "\n",
    "\n",
    "def bowtie_instances():\n",
    "    \"\"\"Bow-tie: in-reach k into a, out-reach m out of v, I = {(a,v)}.\"\"\"\n",
    "    for k, m_ in [(1, 1), (2, 2), (3, 3), (4, 4)]:\n",
    "        A = [f\"u{i}\" for i in range(k)] + [\"a\"]\n",
    "        s1 = DG(A, [(f\"u{i}\", \"a\") for i in range(k)])\n",
    "        B = [\"v\"] + [f\"w{j}\" for j in range(m_)]\n",
    "        s2 = DG(B, [(\"v\", f\"w{j}\") for j in range(m_)])\n",
    "        yield k, m_, s1, s2, {(\"a\", \"v\")}\n",
    "\n",
    "\n",
    "def trees(b=TREE_BRANCH, depth=TREE_DEPTH):\n",
    "    \"\"\"In-tree into a and out-tree out of v, b children per vertex, given depth.\"\"\"\n",
    "    A, E1, lev = [\"a\"], [], [\"a\"]\n",
    "    B, E2, lev2 = [\"v\"], [], [\"v\"]\n",
    "    for d in range(depth):\n",
    "        nxt, nxt2 = [], []\n",
    "        for x in lev:\n",
    "            for i in range(b):\n",
    "                y = f\"x{d}_{len(nxt)}\"; A.append(y); E1.append((y, x)); nxt.append(y)\n",
    "        for x in lev2:\n",
    "            for i in range(b):\n",
    "                y = f\"y{d}_{len(nxt2)}\"; B.append(y); E2.append((x, y)); nxt2.append(y)\n",
    "        lev, lev2 = nxt, nxt2\n",
    "    return A, E1, B, E2\n",
    "\n",
    "\n",
    "def tree_chord_instances(chords=CHORDS, reps=TREE_REPS):\n",
    "    \"\"\"Trees bridged by (a,v), plus c chords inside the parts.\"\"\"\n",
    "    A, E1, B, E2 = trees()\n",
    "    cand = sorted([(u, v) for u in A for v in A if u != v and (u, v) not in set(E1)] +\n",
    "                  [(u, v) for u in B for v in B if u != v and (u, v) not in set(E2)])\n",
    "    for c in chords:\n",
    "        for r in range(reps if c > 0 else 1):\n",
    "            rng = random.Random(f\"treechord|{c}|{r}\")\n",
    "            ch = rng.sample(cand, c)\n",
    "            s1 = DG(A, set(E1) | {e for e in ch if e[0] in A})\n",
    "            s2 = DG(B, set(E2) | {e for e in ch if e[0] in B})\n",
    "            yield c, r, s1, s2, {(\"a\", \"v\")}\n",
    "\n",
    "\n",
    "def exp3_instances():\n",
    "    \"\"\"Every instance of Experiment 3 as (family, tag, s1, s2, I); Phi = G^{<=3}.\"\"\"\n",
    "    for r, s1, s2, I in random_pair_instances():\n",
    "        yield \"random\", f\"{r}\", s1, s2, I\n",
    "    for k, m_, s1, s2, I in bowtie_instances():\n",
    "        yield \"bowtie\", f\"{k}|{m_}\", s1, s2, I\n",
    "    for c, r, s1, s2, I in tree_chord_instances():\n",
    "        yield \"trees\", f\"{c}|{r}\", s1, s2, I\n",
    "\n",
    "\n",
    "def slack_terms(s1, s2, I, star, L, S):\n",
    "    \"\"\"Redundancy |S| - |Phi<S>| and prior visibility |Phi<S> cap U|.\"\"\"\n",
    "    prod = [star(p) for p in S]\n",
    "    U = observe(s1, star, L) | observe(s2, star, L) | set(I)\n",
    "    return len(prod) - len(set(prod)), len(set(prod) & U)\n",
    "\n",
    "# ------------------------------------------------------------------ Experiment 3: tightness\n",
    "def exp2_tightness():\n",
    "    \"\"\"When is |E+| = N?  Compare random graphs against structured ones.\"\"\"\n",
    "    res = {}\n",
    "    # (a) random ER pairs\n",
    "    hits = 0; tot = 0; ratios = []; hits2 = 0; ratios2 = []; eps = []; ns = []; n2s = []\n",
    "    for r, s1, s2, I in random_pair_instances():\n",
    "        Ep, _, N, S, _ = discrepancy(s1, s2, I, *phi_power(3))\n",
    "        N2 = sum(1 for p in S if len(p) - 1 >= 2)\n",
    "        tot += 1; eps.append(len(Ep)); ns.append(N); n2s.append(N2)\n",
    "        if N > 0:\n",
    "            ratios.append(len(Ep) / N)\n",
    "            if len(Ep) == N: hits += 1\n",
    "        if N2 > 0:\n",
    "            ratios2.append(len(Ep) / N2)\n",
    "            if len(Ep) == N2: hits2 += 1\n",
    "    m, c = mean_ci(ratios); m2, c2 = mean_ci(ratios2)\n",
    "    res[\"random\"] = dict(tight=hits, tot=tot, ratio=m, ratio_ci=c, phi=\"G^{<=3}\",\n",
    "                         Eplus=mean_ci(eps)[0], N=mean_ci(ns)[0], N2=mean_ci(n2s)[0],\n",
    "                         with_N2=len(ratios2), tight_sharp=hits2,\n",
    "                         ratio_sharp=m2, ratio_sharp_ci=c2)\n",
    "\n",
    "    # (b) bow-tie: in-reach k, out-reach m\n",
    "    bow = []\n",
    "    for k, m_, s1, s2, I in bowtie_instances():\n",
    "        Ep, _, N, S, _ = discrepancy(s1, s2, I, *phi_power(3))\n",
    "        N2 = sum(1 for p in S if len(p) - 1 >= 2)\n",
    "        bow.append(dict(k=k, m=m_, Ep=len(Ep), N=N, ratio=len(Ep) / N, N2=N2,\n",
    "                        ratio_sharp=len(Ep) / N2))\n",
    "    res[\"bowtie\"] = bow\n",
    "\n",
    "    # (c) trees bridged by one interaction edge, plus c chords inside the parts\n",
    "    star, L = phi_power(3)\n",
    "    cells = {}\n",
    "    for c, r, s1, s2, I in tree_chord_instances():\n",
    "        Ep, _, N, S, _ = discrepancy(s1, s2, I, star, L)\n",
    "        S2 = [p for p in S if len(p) - 1 >= 2]\n",
    "        red, prior = slack_terms(s1, s2, I, star, L, S)\n",
    "        red2, prior2 = slack_terms(s1, s2, I, star, L, S2)\n",
    "        e, N2 = len(Ep), len(S2)\n",
    "        injective_new = red2 == 0 and prior2 == 0          # Theorem 4.4(iii) on S2\n",
    "        d = cells.setdefault(c, dict(ep=[], n=[], n2=[], ratio=[], ratio2=[], red=[], prior=[],\n",
    "                                     att=0, att2=0, decomp=0, crit=0, viol=0, viol2=0, prior1=0))\n",
    "        d[\"ep\"].append(e); d[\"n\"].append(N); d[\"n2\"].append(N2)\n",
    "        d[\"ratio\"].append(e / N); d[\"ratio2\"].append(e / N2)\n",
    "        d[\"red\"].append(red); d[\"prior\"].append(prior)\n",
    "        d[\"att\"] += (e == N); d[\"att2\"] += (e == N2)\n",
    "        d[\"decomp\"] += (N - e == red + prior) and (N2 - e == red2 + prior2)\n",
    "        d[\"crit\"] += ((e == N2) == injective_new)\n",
    "        d[\"prior1\"] += (prior == 1)                        # only the interaction edge is prior-visible\n",
    "        d[\"viol\"] += e > N; d[\"viol2\"] += e > N2\n",
    "    tr = []\n",
    "    for c, d in cells.items():\n",
    "        mr, cr = mean_ci(d[\"ratio\"]); mr2, cr2 = mean_ci(d[\"ratio2\"])\n",
    "        me, ce = mean_ci(d[\"ep\"]); mn, cn = mean_ci(d[\"n\"])\n",
    "        tr.append(dict(c=c, instances=len(d[\"ep\"]), Eplus=me, Eplus_ci=ce, N=mn, N_ci=cn,\n",
    "                       N2=mean_ci(d[\"n2\"])[0], ratio=mr, ratio_ci=cr, ratio_sharp=mr2, ratio_sharp_ci=cr2,\n",
    "                       redundancy=mean_ci(d[\"red\"])[0], prior_visibility=mean_ci(d[\"prior\"])[0],\n",
    "                       slack=mn - me, attained=d[\"att\"], attained_sharp=d[\"att2\"],\n",
    "                       decomposition_holds=d[\"decomp\"], criterion_holds=d[\"crit\"], prior_visibility_one=d[\"prior1\"],\n",
    "                       violations=d[\"viol\"], violations_sharp=d[\"viol2\"]))\n",
    "    res[\"trees\"] = tr\n",
    "    res[\"trees_design\"] = dict(branching=TREE_BRANCH, depth=TREE_DEPTH, vertices_per_part=len(trees()[0]),\n",
    "                               chords=list(CHORDS), reps=TREE_REPS, reps_c0=1, phi=\"G^{<=3}\",\n",
    "                               interaction=\"(a,v): tail a = root of the in-tree, head v = root of the out-tree\",\n",
    "                               chord_rule=\"c distinct ordered non-edge pairs inside the parts, uniform\",\n",
    "                               seeds=\"random.Random(f'treechord|{c}|{r}')\")\n",
    "    res[\"instances\"] = dict(random=tot, bowtie=len(bow), trees=sum(t[\"instances\"] for t in tr),\n",
    "                            total=tot + len(bow) + sum(t[\"instances\"] for t in tr))\n",
    "    return res\n",
    "\n",
    "# ------------------------------------------------------------------ Experiment 5: coarse-graining granularity\n",
    "def exp4_coarsegrain(reps=REPS):\n",
    "    \"\"\"Discrepancy vs number of blocks, for a genuinely emergent quotient.\"\"\"\n",
    "    res = []\n",
    "    N_V = 10\n",
    "    for nblocks in range(2, N_V + 1):\n",
    "        vals = []\n",
    "        for r in range(reps):\n",
    "            rng = random.Random(f\"cg{nblocks}-{r}\")\n",
    "            A = [f\"a{i}\" for i in range(5)]; B = [f\"b{i}\" for i in range(5)]\n",
    "            s1 = DG(A, [(u, v) for u in A for v in A if u != v and rng.random() < .25])\n",
    "            s2 = DG(B, [(u, v) for u in B for v in B if u != v and rng.random() < .25])\n",
    "            I = set(rng.sample([(u, v) for u in A for v in B], 2))\n",
    "            verts = A + B\n",
    "            lab = [f\"C{i % nblocks}\" for i in range(len(verts))]\n",
    "            rng.shuffle(lab)\n",
    "            blk = dict(zip(verts, lab))\n",
    "            star, L = phi_quotient_power(2, blk)\n",
    "            Ep, _, N, _, _ = discrepancy(s1, s2, I, star, L, vmap=blk)\n",
    "            vals.append(len(Ep))\n",
    "        m, c = mean_ci(vals)\n",
    "        res.append(dict(blocks=nblocks, mean=m, ci=c))\n",
    "    return res\n",
    "\n",
    "E2 = {\"exp2\": exp2_tightness()}\n",
    "e2 = E2[\"exp2\"]; ra = e2[\"random\"]\n",
    "print(\"=== Experiment 3: tightness (Phi = G^<=3 throughout) ===\")\n",
    "print(f\"  random ER pairs: mean |E+|/N = {ra['ratio']:.3f} +- {ra['ratio_ci']:.3f}, \"\n",
    "      f\"|E+| = N in {ra['tight']}/{ra['tot']};  sharpened: mean |E+|/N2 = \"\n",
    "      f\"{ra['ratio_sharp']:.3f} +- {ra['ratio_sharp_ci']:.3f}, |E+| = N2 in \"\n",
    "      f\"{ra['tight_sharp']}/{ra['with_N2']} (instances with N2 > 0)\")\n",
    "print(\"  bow-tie (in-reach k, out-reach m):\")\n",
    "for b in e2[\"bowtie\"]:\n",
    "    print(f\"     k={b['k']} m={b['m']}: |E+|={b['Ep']:3d}  N={b['N']:3d}  ratio={b['ratio']:.2f}  N2={b['N2']:3d}\")\n",
    "print(\"  trees bridged by (a,v), c chords inside the parts (mean over realizations):\")\n",
    "for t in e2[\"trees\"]:\n",
    "    print(f\"     c={t['c']:2d} ({t['instances']:3d}): |E+|={t['Eplus']:6.2f}  N={t['N']:6.2f}  \"\n",
    "          f\"ratio={t['ratio']:.3f}+-{t['ratio_ci']:.3f}  sharpened={t['ratio_sharp']:.3f}+-\"\n",
    "          f\"{t['ratio_sharp_ci']:.3f}  |E+|=N2 in {t['attained_sharp']:3d}  \"\n",
    "          f\"redundancy={t['redundancy']:.2f}  prior={t['prior_visibility']:.2f}\")\n",
    "print(f\"  instances: {e2['instances']}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Exact check of the main theorem\n",
    "On every instance of Experiments 1\u20133, and on random joins of three and four parts, the emergent\n",
    "edges are compared with the edges produced by the boundary-crossing paths that the observed union\n",
    "does not already contain.  The script also checks the bound, its sharpened form (crossing paths of\n",
    "length $\\ge2$), the equality criterion, the crossing lemma, the local search, the lost edges, the\n",
    "witness map and the whole-discrepancy bound, and writes the counts to\n",
    "`experiments/exp1d_results.json`.  It uses the instance generators of Experiments 1\u20133 defined in the\n",
    "cells above.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Source: experiments/exp1d_identity.py\n",
    "\"\"\"\n",
    "Exact check of the main theorem on every instance of Experiments 1, 2 and 3 and\n",
    "on random joins of k = 3 and k = 4 parts.\n",
    "\n",
    "For a join of disjoint parts s_1..s_k with interaction I (the cross edges) and an\n",
    "observation Phi acting on paths (core.py: star(p) is the edge Phi<p> produced by\n",
    "the path p, or None), let\n",
    "    S  = the paths of length <= L of the join that traverse an interaction edge\n",
    "         and produce an edge                                  (crossing paths)\n",
    "    U  = E(Phi s_1) u ... u E(Phi s_k) u phi(I)               (observed union)\n",
    "    E+ = E(Phi(join)) \\\\ U                                     (emergent edges)\n",
    "The theorem states\n",
    "    (i)   E+ = Phi<S> \\\\ U\n",
    "    (ii)  |E+| <= |S|, and |E+| <= |{p in S : |p| >= 2}|   (sharpened form)\n",
    "    (iii) |E+| = |S|  iff  distinct paths of S produce distinct edges and none\n",
    "          of these edges lies in U.\n",
    "The script also checks, on every instance,\n",
    "    - the crossing lemma: the paths of the join that are paths of no part are\n",
    "      exactly the paths that traverse an interaction edge;\n",
    "    - locality: S found by a backward search from the tail and a forward search\n",
    "      from the head of each interaction edge equals S found by enumerating all\n",
    "      paths of the join;\n",
    "    - lost edges (observations acting on paths are monotone):\n",
    "      E- = U \\\\ E(Phi(join)) = phi(I) \\\\ E(Phi(join));\n",
    "    - the witness map (one producing path per emergent edge) is injective into S;\n",
    "    - the whole discrepancy: |E+| + |E-| <= |P_d|, the number of all paths of\n",
    "      length <= L that traverse an interaction edge (produced or not);\n",
    "    - for two parts, agreement with core.discrepancy (E+, E-, N).\n",
    "Attainment is counted among the instances with N_partial = |S| > 0 (bound) and\n",
    "among those with a crossing path of length >= 2 (sharpened bound); the sizes of\n",
    "these two sets are recorded as well.  Counts are written to exp1d_results.json.  Exact simple paths throughout.\n",
    "\n",
    "For observations that read a return route (drop sinks, edges on a cycle; core.routes)\n",
    "\"paths\" include the rotations of the simple cycles of length <= L everywhere above,\n",
    "and the local search also closes cycles through each interaction edge.\n",
    "Sections of exp1d_results.json:\n",
    "    exp1, exp2, kpart, _total      the eleven observations of Experiment 1 (as before)\n",
    "    exp1_cycle_reading             Experiment 1, drop sinks and edges on a cycle (540)\n",
    "    kpart_cycle_reading            k-part joins under the same two observations\n",
    "    exp3                           Experiment 3 (G^{<=3}: random pairs, bow-ties, trees)\n",
    "    exp1_all, kpart_all            the eleven and the two observations together\n",
    "    _total_all                     every instance above\n",
    "    _total_without_exp3            exp1_all + exp2 + kpart_all (the accounting of _total)\n",
    "\"\"\"\n",
    "import sys, os, json, random\n",
    "\n",
    "KPART_REPS = 30                   # per (k, observation, density) cell\n",
    "KPART_KS = (3, 4)\n",
    "KPART_DENS = (0.15, 0.30)\n",
    "CHECKS = (\"identity\", \"bound\", \"sharpened\", \"equality_criterion\", \"crossing_lemma\",\n",
    "          \"locality\", \"lost_edges\", \"witness\", \"core_agreement\", \"discrepancy_bound\")\n",
    "\n",
    "\n",
    "def traverses(p, I):\n",
    "    return any((p[i], p[i + 1]) in I for i in range(len(p) - 1))\n",
    "\n",
    "\n",
    "def crossing_paths_local(g, I, L, cycles=False):\n",
    "    \"\"\"All simple paths of length <= L of g through an edge of I, found by a\n",
    "    backward search from the tail and a forward search from the head of each\n",
    "    interaction edge (no global enumeration).  With cycles=True, also every\n",
    "    rotation of a simple cycle of length <= L through an edge of I: a route\n",
    "    x0 -> ... -> u into the tail and a route v -> ... -> x0 out of the head\n",
    "    that returns to its first vertex x0 and otherwise meets it nowhere.\"\"\"\n",
    "    fwd, bwd = {}, {}\n",
    "    for (u, v) in sorted(g.E):\n",
    "        fwd.setdefault(u, []).append(v); bwd.setdefault(v, []).append(u)\n",
    "    def reach(start, adj, depth):\n",
    "        out = []\n",
    "        def go(p, seen):\n",
    "            out.append(tuple(p))\n",
    "            if len(p) - 1 == depth: return\n",
    "            for w in adj.get(p[-1], ()):\n",
    "                if w not in seen:\n",
    "                    seen.add(w); p.append(w); go(p, seen); p.pop(); seen.discard(w)\n",
    "        go([start], {start})\n",
    "        return out\n",
    "    found = set()\n",
    "    for (u, v) in sorted(I):\n",
    "        back = reach(u, bwd, L - 1)            # u <- ... (reversed)\n",
    "        ahead = reach(v, fwd, L - 1)           # v -> ...\n",
    "        for b in back:\n",
    "            head = tuple(reversed(b))          # ... -> u\n",
    "            for f in ahead:\n",
    "                if len(head) - 1 + 1 + len(f) - 1 > L: continue\n",
    "                common = set(head) & set(f)\n",
    "                if not common:\n",
    "                    found.add(head + f)\n",
    "                elif cycles and f[-1] == head[0] and common == {head[0]}:\n",
    "                    found.add(head + f)            # closed: (x0, ..., u, v, ..., x0)\n",
    "    return found\n",
    "\n",
    "\n",
    "def check_instance(parts, I, star, L, vmap):\n",
    "    \"\"\"Run every check on one join; return (flags, stats).\"\"\"\n",
    "    I = set(I)\n",
    "    V = set().union(*(s.V for s in parts))\n",
    "    E = set().union(*(s.E for s in parts)) | I\n",
    "    g = DG(V, E)\n",
    "    cyc = reads_cycles(star)\n",
    "    paths_g = routes(g, L, cyc)\n",
    "    Ej = {e for e in (star(p) for p in paths_g) if e is not None}\n",
    "    part_obs = [observe(s, star, L) for s in parts]           # observe reads cycles when star does\n",
    "    if vmap is None:\n",
    "        PhiI = set(I)\n",
    "    else:\n",
    "        PhiI = {(vmap[u], vmap[v]) for (u, v) in I if vmap[u] != vmap[v]}\n",
    "    U = set().union(*part_obs) | PhiI\n",
    "    Ep = Ej - U\n",
    "    Em = U - Ej\n",
    "    cross = [p for p in paths_g if traverses(p, I)]\n",
    "    S = [p for p in cross if star(p) is not None]\n",
    "    prod = [star(p) for p in S]\n",
    "    S2 = [p for p in S if len(p) - 1 >= 2]\n",
    "    flags = {}\n",
    "    flags[\"identity\"] = (Ep == set(prod) - U)\n",
    "    flags[\"bound\"] = (len(Ep) <= len(S))\n",
    "    flags[\"sharpened\"] = (len(Ep) <= len(S2))\n",
    "    injective_and_new = (len(set(prod)) == len(prod)) and not (set(prod) & U)\n",
    "    flags[\"equality_criterion\"] = ((len(Ep) == len(S)) == injective_and_new)\n",
    "    part_paths = set().union(*(set(routes(s, L, cyc)) for s in parts))\n",
    "    flags[\"crossing_lemma\"] = (set(paths_g) - part_paths == set(cross))\n",
    "    local = crossing_paths_local(g, I, L, cyc)\n",
    "    flags[\"locality\"] = ({p for p in local if star(p) is not None} == set(S)) and (local == set(cross))\n",
    "    flags[\"lost_edges\"] = (Em == PhiI - Ej)\n",
    "    witness = {}\n",
    "    for p in sorted(S):\n",
    "        e = star(p)\n",
    "        if e in Ep and e not in witness: witness[e] = p\n",
    "    flags[\"witness\"] = (set(witness) == Ep and len(set(witness.values())) == len(witness))\n",
    "    flags[\"discrepancy_bound\"] = (len(Ep) + len(Em) <= len(cross))\n",
    "    if len(parts) == 2:\n",
    "        cEp, cEm, cN, _, _ = discrepancy(parts[0], parts[1], I, star, L, vmap)\n",
    "        flags[\"core_agreement\"] = (cEp == Ep and cEm == Em and cN == len(S))\n",
    "    else:\n",
    "        flags[\"core_agreement\"] = True\n",
    "    stats = dict(Ep=len(Ep), S=len(S), S2=len(S2), attained=(len(Ep) == len(S) and len(S) > 0),\n",
    "                 attained_sharp=(len(Ep) == len(S2) and len(S2) > 0), nonzero=(len(Ep) > 0))\n",
    "    return flags, stats\n",
    "\n",
    "\n",
    "class Tally:\n",
    "    def __init__(self):\n",
    "        self.n = 0; self.fail = {c: 0 for c in CHECKS}\n",
    "        self.Ep = 0; self.S = 0; self.S2 = 0; self.att = 0; self.att2 = 0; self.nonzero = 0\n",
    "        self.withS = 0; self.withS2 = 0     # instances with N_partial > 0 / with N2 > 0\n",
    "        self.examples = []\n",
    "    def add(self, flags, stats, tag):\n",
    "        self.n += 1\n",
    "        for c in CHECKS:\n",
    "            if not flags[c]:\n",
    "                self.fail[c] += 1\n",
    "                if len(self.examples) < 10: self.examples.append(dict(check=c, instance=tag))\n",
    "        self.Ep += stats[\"Ep\"]; self.S += stats[\"S\"]; self.S2 += stats[\"S2\"]\n",
    "        self.att += stats[\"attained\"]; self.att2 += stats[\"attained_sharp\"]; self.nonzero += stats[\"nonzero\"]\n",
    "        self.withS += stats[\"S\"] > 0; self.withS2 += stats[\"S2\"] > 0\n",
    "    def out(self):\n",
    "        return dict(instances=self.n,\n",
    "                    identity_failures=self.fail[\"identity\"],\n",
    "                    bound_violations=self.fail[\"bound\"],\n",
    "                    sharpened_violations=self.fail[\"sharpened\"],\n",
    "                    equality_criterion_failures=self.fail[\"equality_criterion\"],\n",
    "                    crossing_lemma_failures=self.fail[\"crossing_lemma\"],\n",
    "                    locality_failures=self.fail[\"locality\"],\n",
    "                    lost_edge_failures=self.fail[\"lost_edges\"],\n",
    "                    witness_failures=self.fail[\"witness\"],\n",
    "                    core_disagreements=self.fail[\"core_agreement\"],\n",
    "                    discrepancy_bound_violations=self.fail[\"discrepancy_bound\"],\n",
    "                    instances_with_emergence=self.nonzero,\n",
    "                    total_emergent_edges=self.Ep, total_crossing_paths=self.S,\n",
    "                    total_crossing_paths_len_ge2=self.S2,\n",
    "                    attained=self.att, attained_sharpened=self.att2,\n",
    "                    instances_with_crossing_paths=self.withS,\n",
    "                    instances_with_crossing_paths_len_ge2=self.withS2,\n",
    "                    failure_examples=self.examples)\n",
    "\n",
    "\n",
    "def kpart_instances(reps=KPART_REPS, phis=PHIS):\n",
    "    \"\"\"Random joins of k disjoint ER parts of 4-5 vertices; the interaction is a\n",
    "    random set of cross edges; the eleven observations of Experiment 1 (or phis),\n",
    "    with the coarse-grained ones using a fixed partition into consecutive pairs.\"\"\"\n",
    "    for k in KPART_KS:\n",
    "        for phi_name, mk in phis:\n",
    "            for p in KPART_DENS:\n",
    "                for r in range(reps):\n",
    "                    rng = random.Random(f\"kpart|{k}|{phi_name}|{p}|{r}\")\n",
    "                    parts = []\n",
    "                    for j in range(k):\n",
    "                        nodes = [f\"{'abcd'[j]}{i}\" for i in range(rng.choice((4, 5)))]\n",
    "                        parts.append(DG(nodes, [(u, v) for u in nodes for v in nodes\n",
    "                                                if u != v and rng.random() < p]))\n",
    "                    cands = sorted((u, v) for a in range(k) for b in range(k) if a != b\n",
    "                                   for u in sorted(parts[a].V) for v in sorted(parts[b].V))\n",
    "                    m = rng.randint(1, 2 * k)\n",
    "                    I = set(rng.sample(cands, m))\n",
    "                    allE = sorted(set().union(*(s.E for s in parts)) | I)\n",
    "                    w = {e: rng.random() for e in allE}\n",
    "                    verts = [x for s in parts for x in sorted(s.V)]\n",
    "                    blk = {x: f\"C{i // 2}\" for i, x in enumerate(verts)}\n",
    "                    star, L = mk(w, blk)\n",
    "                    vmap = blk if phi_name.startswith(\"quot\") else None\n",
    "                    yield k, phi_name, p, r, m, parts, I, star, L, vmap\n",
    "\n",
    "\n",
    "def run():\n",
    "    res = {}\n",
    "    t1 = Tally(); per1 = {}\n",
    "    for phi_name, p, m, s1, s2, I, star, L, vmap in instances():\n",
    "        f, st = check_instance([s1, s2], I, star, L, vmap)\n",
    "        t1.add(f, st, f\"exp1|{phi_name}|{p}|{m}\")\n",
    "        per1.setdefault(phi_name, Tally()).add(f, st, f\"exp1|{phi_name}|{p}|{m}\")\n",
    "    res[\"exp1\"] = t1.out()\n",
    "    res[\"exp1\"][\"by_observation\"] = {k: {kk: vv for kk, vv in v.out().items() if kk != \"failure_examples\"}\n",
    "                                     for k, v in per1.items()}\n",
    "    t2 = Tally(); per2 = {}\n",
    "    for kind, pname, r, s1, s2, I, star, L, vmap in q1_instances():\n",
    "        f, st = check_instance([s1, s2], I, star, L, vmap)\n",
    "        t2.add(f, st, f\"exp2|{kind}|{pname}|{r}\")\n",
    "        per2.setdefault(kind, Tally()).add(f, st, f\"exp2|{kind}|{pname}|{r}\")\n",
    "    res[\"exp2\"] = t2.out()\n",
    "    res[\"exp2\"][\"by_family\"] = {k: {kk: vv for kk, vv in v.out().items() if kk != \"failure_examples\"}\n",
    "                                for k, v in per2.items()}\n",
    "    t3 = Tally(); perk = {}\n",
    "    for k, phi_name, p, r, m, parts, I, star, L, vmap in kpart_instances():\n",
    "        f, st = check_instance(parts, I, star, L, vmap)\n",
    "        t3.add(f, st, f\"kpart|{k}|{phi_name}|{p}|{r}\")\n",
    "        perk.setdefault(str(k), Tally()).add(f, st, f\"kpart|{k}|{phi_name}|{p}|{r}\")\n",
    "    res[\"kpart\"] = t3.out()\n",
    "    res[\"kpart\"][\"by_k\"] = {k: {kk: vv for kk, vv in v.out().items() if kk != \"failure_examples\"}\n",
    "                            for k, v in perk.items()}\n",
    "    res[\"kpart\"][\"design\"] = dict(k=list(KPART_KS), part_sizes=[4, 5], densities=list(KPART_DENS),\n",
    "                                  observations=[n for n, _ in PHIS], reps=KPART_REPS,\n",
    "                                  interaction=\"uniform random set of 1..2k cross edges\",\n",
    "                                  partition=\"consecutive pairs of the sorted vertex lists, parts in order\")\n",
    "    tot = {}\n",
    "    for key in (\"instances\", \"identity_failures\", \"bound_violations\", \"sharpened_violations\",\n",
    "                \"equality_criterion_failures\", \"crossing_lemma_failures\", \"locality_failures\",\n",
    "                \"lost_edge_failures\", \"witness_failures\", \"core_disagreements\",\n",
    "                \"discrepancy_bound_violations\", \"instances_with_emergence\", \"attained\", \"attained_sharpened\",\n",
    "                \"instances_with_crossing_paths\", \"instances_with_crossing_paths_len_ge2\"):\n",
    "        tot[key] = sum(res[s][key] for s in (\"exp1\", \"exp2\", \"kpart\"))\n",
    "    res[\"_total\"] = tot\n",
    "\n",
    "    # ---- the two observations that read a return route, and Experiment 3\n",
    "    t4 = Tally(); per4 = {}\n",
    "    for phi_name, p, m, s1, s2, I, star, L, vmap in instances(phis=PHIS_CYC):\n",
    "        f, st = check_instance([s1, s2], I, star, L, vmap)\n",
    "        t4.add(f, st, f\"exp1|{phi_name}|{p}|{m}\")\n",
    "        per4.setdefault(phi_name, Tally()).add(f, st, f\"exp1|{phi_name}|{p}|{m}\")\n",
    "    res[\"exp1_cycle_reading\"] = t4.out()\n",
    "    res[\"exp1_cycle_reading\"][\"by_observation\"] = {k: {kk: vv for kk, vv in v.out().items()\n",
    "                                                       if kk != \"failure_examples\"} for k, v in per4.items()}\n",
    "    t5 = Tally(); per5 = {}\n",
    "    for k, phi_name, p, r, m, parts, I, star, L, vmap in kpart_instances(phis=PHIS_CYC):\n",
    "        f, st = check_instance(parts, I, star, L, vmap)\n",
    "        t5.add(f, st, f\"kpart|{k}|{phi_name}|{p}|{r}\")\n",
    "        per5.setdefault(phi_name, Tally()).add(f, st, f\"kpart|{k}|{phi_name}|{p}|{r}\")\n",
    "    res[\"kpart_cycle_reading\"] = t5.out()\n",
    "    res[\"kpart_cycle_reading\"][\"by_observation\"] = {k: {kk: vv for kk, vv in v.out().items()\n",
    "                                                        if kk != \"failure_examples\"} for k, v in per5.items()}\n",
    "    t6 = Tally(); per6 = {}\n",
    "    star3, L3 = phi_power(3)\n",
    "    for fam, tag, s1, s2, I in exp3_instances():\n",
    "        f, st = check_instance([s1, s2], I, star3, L3, None)\n",
    "        t6.add(f, st, f\"exp3|{fam}|{tag}\")\n",
    "        per6.setdefault(fam, Tally()).add(f, st, f\"exp3|{fam}|{tag}\")\n",
    "    res[\"exp3\"] = t6.out()\n",
    "    res[\"exp3\"][\"by_family\"] = {k: {kk: vv for kk, vv in v.out().items() if kk != \"failure_examples\"}\n",
    "                                for k, v in per6.items()}\n",
    "    keys = [k for k in tot]\n",
    "    res[\"exp1_all\"] = {key: res[\"exp1\"][key] + res[\"exp1_cycle_reading\"][key] for key in keys}\n",
    "    res[\"kpart_all\"] = {key: res[\"kpart\"][key] + res[\"kpart_cycle_reading\"][key] for key in keys}\n",
    "    res[\"_total_all\"] = {key: sum(res[s][key] for s in (\"exp1_all\", \"exp2\", \"exp3\", \"kpart_all\"))\n",
    "                         for key in keys}\n",
    "    res[\"_total_without_exp3\"] = {key: sum(res[s][key] for s in (\"exp1_all\", \"exp2\", \"kpart_all\"))\n",
    "                                  for key in keys}\n",
    "    return res\n",
    "\n",
    "\n",
    "if __name__ == \"__main__\":\n",
    "    res = run()\n",
    "    json.dump(res, open(os.path.join(os.path.dirname(os.path.abspath(__file__)),\n",
    "                                     \"exp1d_results.json\"), \"w\"), indent=1)\n",
    "    for part in (\"exp1\", \"exp2\", \"kpart\", \"_total\", \"exp1_cycle_reading\", \"kpart_cycle_reading\",\n",
    "                 \"exp3\", \"exp1_all\", \"kpart_all\", \"_total_all\", \"_total_without_exp3\"):\n",
    "        r = res[part]\n",
    "        print(f\"=== {part} ===\")\n",
    "        for k, v in r.items():\n",
    "            if k in (\"by_observation\", \"by_family\", \"by_k\", \"design\", \"failure_examples\"): continue\n",
    "            print(f\"   {k:<40}{v}\")\n",
    "        if r.get(\"failure_examples\"):\n",
    "            print(\"   FAILURE EXAMPLES:\", r[\"failure_examples\"])\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "## 3.  Topology, reach and granularity\n",
    "### Experiment 4 \u2014 topology and the observation's reach\n",
    "Erd\u0151s\u2013R\u00e9nyi, small-world and scale-free parts on 40 vertices, each subsampled to **exactly the same edge count**\n",
    "at mean degrees 2, 4 and 6, swept over reach $L$.  At $L=2$ the three families coincide; at mean degree 4 the\n",
    "scale-free ensemble separates upward from $L=3$.\n",
    "\n",
    "**Note.** This cell needs the full 60 replications.\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "# Source: experiments/exp4_topology_sweep.py\n",
    "\"\"\"\n",
    "Experiment 4: what does the discrepancy depend on?  (topology x observation reach)\n",
    "\n",
    "Generates experiments/exp4_sweep.json, which drives Figure exp_depend(a).\n",
    "\n",
    "Design.  Three generators (ER, Watts-Strogatz small-world, Barabasi-Albert\n",
    "scale-free) on n=40 vertices per part, each SUBSAMPLED TO A COMMON EDGE COUNT so\n",
    "the ensembles differ in topology and nothing else.  Three matched mean degrees\n",
    "{2,4,6} x three observation reaches L in {2,3,4}.  Phi = G^{<=L}, |I| = 3.\n",
    "All quantities are exact simple-path computations (no walk surrogate).\n",
    "\n",
    "REPS = 60 is the replication count reported in the manuscript.  Lower values are\n",
    "NOT sufficient: at ~30 reps the L=2 ordering is inside the noise and flips.\n",
    "\n",
    "Output keys are \"<mean degree>|<L>\", e.g. \"4|3\".\n",
    "\"\"\"\n",
    "import sys, os, json, random\n",
    "import networkx as nx\n",
    "\n",
    "N       = 40                 # vertices per part\n",
    "REPS    = 60                 # replications per cell (manuscript value)\n",
    "IEDGES  = 3                  # |I|\n",
    "MDEGS   = (2, 4, 6)          # matched mean degrees\n",
    "REACHES = (2, 3, 4)          # observation reach L\n",
    "FAMS    = (\"ER\", \"WS\", \"SF\")\n",
    "\n",
    "\n",
    "# Generator densities.  Each generator must supply at least the edge budget of\n",
    "# the cell, so that subsampling brings every family to the same edge count.  The\n",
    "# mean-degree-6 cells therefore use denser generators than the degree-2 and -4 cells.\n",
    "GEN = {2: dict(er=2 * N, ws=4, sf=2), 4: dict(er=2 * N, ws=4, sf=2),\n",
    "       6: dict(er=4 * N, ws=8, sf=4)}\n",
    "\n",
    "\n",
    "def generate(kind, seed, rng, mdeg=4):\n",
    "    \"\"\"Base graph for one part.  WS/SF are undirected generators, so orient each\n",
    "    edge at random and reciprocate with probability .3 to obtain a digraph.\"\"\"\n",
    "    g = GEN[mdeg]\n",
    "    if kind == \"ER\":\n",
    "        return nx.gnm_random_graph(N, g[\"er\"], seed=seed, directed=True)\n",
    "    G = (nx.watts_strogatz_graph(N, g[\"ws\"], 0.3, seed=seed) if kind == \"WS\"\n",
    "         else nx.barabasi_albert_graph(N, g[\"sf\"], seed=seed))\n",
    "    H = nx.DiGraph()\n",
    "    H.add_nodes_from(G.nodes())\n",
    "    for u, v in G.edges():\n",
    "        H.add_edge(u, v) if rng.random() < .5 else H.add_edge(v, u)\n",
    "        if rng.random() < .3:\n",
    "            H.add_edge(v, u) if H.has_edge(u, v) else H.add_edge(u, v)\n",
    "    return H\n",
    "\n",
    "\n",
    "def subsample(H, m, rng):\n",
    "    \"\"\"Retain m edges uniformly at random: the density-matching step.\"\"\"\n",
    "    E = list(H.edges()); rng.shuffle(E)\n",
    "    G = nx.DiGraph(); G.add_nodes_from(H.nodes()); G.add_edges_from(E[:m])\n",
    "    return G\n",
    "\n",
    "\n",
    "def as_dg(H, pref):\n",
    "    return DG([f\"{pref}{i}\" for i in H.nodes()],\n",
    "              [(f\"{pref}{u}\", f\"{pref}{v}\") for u, v in H.edges()])\n",
    "\n",
    "\n",
    "def cell(kind, mdeg, L, reps=REPS):\n",
    "    budget = int(mdeg * N / 2)\n",
    "    vals = []\n",
    "    for r in range(reps):\n",
    "        rng = random.Random(f\"{kind}|{mdeg}|{L}|{r}\")\n",
    "        H1 = subsample(generate(kind, 3 * r + 1, rng, mdeg), budget, rng)\n",
    "        H2 = subsample(generate(kind, 3 * r + 9, rng, mdeg), budget, rng)\n",
    "        assert H1.number_of_edges() == budget and H2.number_of_edges() == budget\n",
    "        g1, g2 = as_dg(H1, \"a\"), as_dg(H2, \"b\")\n",
    "        I = set(rng.sample([(u, v) for u in sorted(g1.V) for v in sorted(g2.V)], IEDGES))\n",
    "        Ep, _, _, _, _ = discrepancy(g1, g2, I, *phi_power(L))\n",
    "        vals.append(len(Ep))\n",
    "    m, c = mean_ci(vals)\n",
    "    return dict(mean=m, ci=c)\n",
    "\n",
    "\n",
    "if __name__ == \"__main__\":\n",
    "    out = {\"_meta\": dict(N=N, reps=REPS, iedges=IEDGES,\n",
    "                         mdegs=list(MDEGS), reaches=list(REACHES),\n",
    "                         phi=\"G^{<=L}\", exact_simple_paths=True)}\n",
    "    print(f\"n={N}/part, {REPS} reps, |I|={IEDGES}, Phi=G^<=L, exact simple paths\")\n",
    "    print(f\"{'mdeg':>5}{'L':>3}{'ER':>16}{'WS':>16}{'SF':>16}   ordering (high->low)\")\n",
    "    for md in MDEGS:\n",
    "        for L in REACHES:\n",
    "            c = {k: cell(k, md, L) for k in FAMS}\n",
    "            out[f\"{md}|{L}\"] = c\n",
    "            order = \" > \".join(sorted(c, key=lambda k: -c[k][\"mean\"]))\n",
    "            row = \"\".join(f\"{c[k]['mean']:>10.2f}+-{c[k]['ci']:<5.2f}\" for k in FAMS)\n",
    "            print(f\"{md:>5}{L:>3}{row}   {order}\")\n",
    "            sys.stdout.flush()\n",
    "    path = os.path.join(os.path.dirname(os.path.abspath(__file__)), \"exp4_sweep.json\")\n",
    "    json.dump(out, open(path, \"w\"), indent=1)\n",
    "    print(\"wrote\", path)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment 5 \u2014 coarse-graining granularity\n",
    "Ten vertices, random partitions into $c=2,\\dots,10$ blocks, $\\Phi$ = quotient $\\circ\\,G^{\\le2}$.\n",
    "The discrepancy rises with the number of blocks.\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "# Driver: exp5\n",
    "E2[\"exp4\"] = exp4_coarsegrain()\n",
    "json.dump(E2, open(os.path.join(os.path.dirname(__file__), \"exp2_results.json\"), \"w\"), indent=1)\n",
    "print(\"=== Experiment 5: coarse-graining granularity (10 vertices) ===\")\n",
    "for r in E2[\"exp4\"]:\n",
    "    print(f\"  {r['blocks']:2d} blocks: |E+| = {r['mean']:5.2f} +- {r['ci']:.2f}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "## 4.  Bridging internally structured modules\n",
    "### Experiment 6\n",
    "A single interaction edge between two modules of eight vertices whose internal mean out-degree grows\n",
    "from 0 to 3, with 1000 realizations per step.  An emergent edge pairs a vertex that reaches the tail\n",
    "of the bridge inside one module with a vertex reached from its head inside the other, so the counts\n",
    "follow the bridge law; the cell prints the measured means next to their exact expectations and the\n",
    "number of cross pairs that can become emergent.\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "# Driver: q4\n",
    "Q4 = q4_bridging()\n",
    "json.dump({\"q1\": Q1, \"q4\": Q4}, open(os.path.join(os.path.dirname(__file__), \"exp_final.json\"), \"w\"), indent=1)\n",
    "print(f\"=== Experiment 6: bridging surge (n={Q4['n']}, |I|=1, Phi=G^<={Q4['L']}, {Q4['reps']} reps; \"\n",
    "      f\"at most {Q4['max_emergent']} emergent edges) ===\")\n",
    "print(f\"   {'mean deg':>9}{'|E+|':>14}{'exact':>8}{'bound N':>16}{'exact':>9}\")\n",
    "for s in Q4[\"surge\"]:\n",
    "    print(f\"   {s['mdeg']:>9.1f}{s['D']:>8.2f}+-{s['D_ci']:<4.2f}{s['D_exact']:>8.2f}\"\n",
    "          f\"{s['N']:>9.2f}+-{s['N_ci']:<5.2f}{s['N_exact']:>9.2f}\")\n",
    "print(\"   bow-tie anchor: Delta vs k*m\")\n",
    "for b in Q4[\"bowtie\"]:\n",
    "    print(f\"     k=m={b['k']}: Delta={b['D']} (km={b['km']}, +k+m) N={b['N']}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### The bridge law and the canonical attribution\n",
    "Exact checks of the single-bridge law (the boundary-crossing paths and emergent edges of a coupling\n",
    "whose interaction edges all point from one part to the other, and the equality case of the sharpened\n",
    "bound), of the exact expectations for random modules (against exhaustive enumeration of small\n",
    "digraphs, a Monte Carlo check, and the Experiment 6 means written by the cell above), and of the\n",
    "shares, credits and removal of interaction edges on random joins of two and three parts under every\n",
    "observation of the paper.  Writes `experiments/exp_bridge_attribution.json` (and the wall-clock\n",
    "times, which depend on the machine, to `exp_bridge_attribution_timing.json`).\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Source: experiments/exp_bridge_attribution.py\n",
    "r\"\"\"\n",
    "Bridge law and canonical attribution: exact numerical checks.\n",
    "\n",
    "  (a) Bridge law.  For a graph power G^{<=L} and an interaction running from\n",
    "      s1 to s2 (I subset of V1 x V2), the boundary-crossing paths are the\n",
    "      concatenations  (path of length i in s1 into a) + (a,b) + (path of length\n",
    "      j in s2 out of b),  i + j <= L - 1, so\n",
    "          N_partial = sum_{(a,b) in I} sum_{i+j<=L-1} pi^in_i(a) pi^out_j(b),\n",
    "      and the emergent edges are the cross pairs within combined distance L - 1,\n",
    "          E+ = {(x,y) in V1 x V2 : min_{(a,b) in I} d1(x,a) + d2(b,y) <= L-1} \\ I,\n",
    "      with E- empty; for one interaction edge\n",
    "          |E+| = sum_{i+j<=L-1} rho^in_i(a) rho^out_j(b) - 1.\n",
    "      Checked against brute force (core.discrepancy with phi_power(L)).\n",
    "  (b) Equality in the sharpened bound, |E+| = N_partial - |I|, holds exactly\n",
    "      when every pair of V1 x V2 is joined in the join by at most one path of\n",
    "      length <= L; for one interaction edge (a,b), exactly when every vertex of\n",
    "      s1 has at most one path of length <= L-1 to a and b has at most one path\n",
    "      of length <= L-1 to every vertex of s2.  Checked against brute force.\n",
    "  (c) Exact expectations for one interaction edge between independent directed\n",
    "      G(n1,p1), G(n2,p2) parts (rational arithmetic): E[N_partial] by falling\n",
    "      factorials, E|E+| by the breadth-first-search Markov chain.  Checked\n",
    "      against Monte Carlo (brute force, 20000 draws per point) and against the\n",
    "      measured means of Experiment 6 stored in exp_final.json (key q4).\n",
    "  (d) Canonical attribution.  For every observation acting on paths (identity,\n",
    "      thresholding, coarse-graining, graph powers, coarse-grained powers,\n",
    "      thresholded powers, continuation filter, drop sinks, edges on a cycle,\n",
    "      the last also on acyclic parts) on random joins of two and three parts with interactions in both\n",
    "      directions (|I| = 1..4): the shares sum to |E+|; the credits are carried\n",
    "      along by relabeling; and for every subset C of I, removing C from the\n",
    "      interaction removes exactly the emergent edges all of whose producing\n",
    "      boundary-crossing paths traverse C, every newly emergent edge lies in\n",
    "      phi(C) minus the reduced observed union, the channels of the reduced\n",
    "      coupling are the channels avoiding C, and the loss of emergence is at\n",
    "      most the credit of C.\n",
    "\n",
    "All paths are exact simple paths (and, for observations that read cycles,\n",
    "the rotations of the simple cycles).  Deterministic: every random choice is\n",
    "drawn from random.Random seeded by a string key.  Output:\n",
    "exp_bridge_attribution.json (results) and exp_bridge_attribution_timing.json\n",
    "(wall-clock times).  Run after exp_final.py, whose q4 results part (c) reads.\n",
    "\n",
    "    python3 experiments/exp_bridge_attribution.py\n",
    "\"\"\"\n",
    "import sys, os, json, random, time, itertools\n",
    "from fractions import Fraction\n",
    "from math import comb, perm, sqrt\n",
    "from collections import deque\n",
    "from multiprocessing import Pool\n",
    "\n",
    "HERE = os.path.dirname(os.path.abspath(__file__))\n",
    "\n",
    "N_A = 3000          # instances for (a) and (b)\n",
    "MC_DRAWS = 20000    # Monte Carlo draws per parameter point in (c)\n",
    "N_D_PER_OBS = 200   # instances per observation in (d): 160 with two parts, 40 with three\n",
    "WORKERS = 16\n",
    "\n",
    "\n",
    "# ====================================================================== helpers\n",
    "def rand_digraph(rng, V, p):\n",
    "    return {(u, v) for u in V for v in V if u != v and rng.random() < p}\n",
    "\n",
    "\n",
    "def paths_to(E, target, K):\n",
    "    \"\"\"cnt[x][i] = number of simple paths of length i (0..K) from x to target.\"\"\"\n",
    "    radj = {}\n",
    "    for (u, v) in E:\n",
    "        radj.setdefault(v, []).append(u)\n",
    "    cnt = {}\n",
    "    def dfs(x, seen, i):\n",
    "        cnt.setdefault(x, [0] * (K + 1))[i] += 1\n",
    "        if i == K: return\n",
    "        for w in radj.get(x, ()):\n",
    "            if w not in seen:\n",
    "                seen.add(w); dfs(w, seen, i + 1); seen.discard(w)\n",
    "    dfs(target, {target}, 0)\n",
    "    return cnt\n",
    "\n",
    "\n",
    "def paths_from(E, source, K):\n",
    "    \"\"\"cnt[y][j] = number of simple paths of length j (0..K) from source to y.\"\"\"\n",
    "    return paths_to({(v, u) for (u, v) in E}, source, K)\n",
    "\n",
    "\n",
    "def bfs_dist(E, s, reverse=False):\n",
    "    adj = {}\n",
    "    for (u, v) in E:\n",
    "        if reverse: u, v = v, u\n",
    "        adj.setdefault(u, []).append(v)\n",
    "    d = {s: 0}; q = deque([s])\n",
    "    while q:\n",
    "        u = q.popleft()\n",
    "        for w in adj.get(u, ()):\n",
    "            if w not in d:\n",
    "                d[w] = d[u] + 1; q.append(w)\n",
    "    return d\n",
    "\n",
    "\n",
    "# ====================================================================== (a), (b)\n",
    "def part_graph(rng, pre, n, kind, side):\n",
    "    \"\"\"side 1 feeds the interface (in-reach matters), side 2 is fed by it.\"\"\"\n",
    "    V = [f\"{pre}{i}\" for i in range(n)]\n",
    "    if kind == \"gnp\":\n",
    "        d = rng.uniform(0.2, 3.5)\n",
    "        return V, rand_digraph(rng, V, min(1.0, d / (n - 1)))\n",
    "    if kind == \"dag\":\n",
    "        d = rng.uniform(0.3, 3.0); p = min(1.0, 2 * d / (n - 1))\n",
    "        order = V[:]; rng.shuffle(order)\n",
    "        return V, {(order[i], order[j]) for i in range(n) for j in range(i + 1, n) if rng.random() < p}\n",
    "    # random tree: toward its root on side 1, away from it on side 2\n",
    "    E = set()\n",
    "    for i in range(1, n):\n",
    "        par = V[rng.randrange(i)]\n",
    "        E.add((V[i], par) if side == 1 else (par, V[i]))\n",
    "    if kind == \"tree+\":\n",
    "        for _ in range(rng.randint(1, 2)):\n",
    "            u, v = rng.sample(V, 2); E.add((u, v))\n",
    "    return V, E\n",
    "\n",
    "\n",
    "def bridge_instance(r):\n",
    "    rng = random.Random(f\"bridge|{r}\")\n",
    "    kind = rng.choices([\"gnp\", \"tree\", \"tree+\", \"dag\"], [0.5, 0.2, 0.15, 0.15])[0]\n",
    "    n1, n2 = rng.randint(3, 12), rng.randint(3, 12)\n",
    "    L = rng.choice([2, 3, 4]); k = rng.randint(1, 4)\n",
    "    V1, E1 = part_graph(rng, \"a\", n1, kind, 1)\n",
    "    V2, E2 = part_graph(rng, \"b\", n2, kind, 2)\n",
    "    I = set(rng.sample([(x, y) for x in V1 for y in V2], k))\n",
    "    # ---- brute force\n",
    "    Ep, Em, N, S, _ = discrepancy(DG(V1, E1), DG(V2, E2), I, *phi_power(L))\n",
    "    N2 = sum(1 for p in S if len(p) - 1 >= 2)\n",
    "    # ---- bridge law (local counts in each part)\n",
    "    K = L - 1\n",
    "    tails = {a for (a, b) in I}; heads = {b for (a, b) in I}\n",
    "    into = {a: paths_to(E1, a, K) for a in tails}      # into[a][x][i]\n",
    "    outof = {b: paths_from(E2, b, K) for b in heads}   # outof[b][y][j]\n",
    "    pin = {a: [sum(c[i] for c in into[a].values()) for i in range(K + 1)] for a in tails}\n",
    "    pout = {b: [sum(c[j] for c in outof[b].values()) for j in range(K + 1)] for b in heads}\n",
    "    N_pred = sum(pin[a][i] * pout[b][j] for (a, b) in I for i in range(K + 1) for j in range(K + 1 - i))\n",
    "    d1 = {a: bfs_dist(E1, a, reverse=True) for a in tails}   # d1[a][x] = d_{s1}(x, a)\n",
    "    d2 = {b: bfs_dist(E2, b) for b in heads}                 # d2[b][y] = d_{s2}(b, y)\n",
    "    INF = 10 ** 9\n",
    "    Ep_pred = {(x, y) for x in V1 for y in V2\n",
    "               if min(d1[a].get(x, INF) + d2[b].get(y, INF) for (a, b) in I) <= K} - I\n",
    "    res = dict(kind=kind, L=L, k=k, n1=n1, n2=n2, N=N, Eplus=len(Ep),\n",
    "               ok_N=(N == N_pred), ok_Eplus=(Ep == Ep_pred), ok_Eminus=(len(Em) == 0),\n",
    "               ok_N2=(N2 == N - k), ok_bound=(len(Ep) <= N2))\n",
    "    if k == 1:\n",
    "        (a, b), = I\n",
    "        rin = [sum(1 for x in d1[a].values() if x == i) for i in range(K + 1)]\n",
    "        rout = [sum(1 for y in d2[b].values() if y == j) for j in range(K + 1)]\n",
    "        res[\"ok_single\"] = (len(Ep) == sum(rin[i] * rout[j] for i in range(K + 1) for j in range(K + 1 - i)) - 1)\n",
    "    # ---- (b) equality in the sharpened bound\n",
    "    eq_brute = (len(Ep) == N2)\n",
    "    maxc = 0\n",
    "    for x in V1:\n",
    "        for y in V2:\n",
    "            c = sum(into[a].get(x, [0] * (K + 1))[i] * outof[b].get(y, [0] * (K + 1))[j]\n",
    "                    for (a, b) in I for i in range(K + 1) for j in range(K + 1 - i))\n",
    "            maxc = max(maxc, c)\n",
    "    eq_pred = (maxc <= 1)\n",
    "    res.update(eq_brute=eq_brute, eq_pred=eq_pred, N2=N2)\n",
    "    if k == 1:\n",
    "        (a, b), = I\n",
    "        tree_pred = (all(sum(c) <= 1 for c in into[a].values()) and\n",
    "                     all(sum(c) <= 1 for c in outof[b].values()))\n",
    "        res[\"tree_pred\"] = tree_pred\n",
    "    return res\n",
    "\n",
    "\n",
    "def summarize_ab(rows):\n",
    "    a = dict(instances=len(rows),\n",
    "             mismatches_N=sum(not r[\"ok_N\"] for r in rows),\n",
    "             mismatches_Eplus=sum(not r[\"ok_Eplus\"] for r in rows),\n",
    "             nonempty_Eminus=sum(not r[\"ok_Eminus\"] for r in rows),\n",
    "             mismatches_N2_equals_N_minus_I=sum(not r[\"ok_N2\"] for r in rows),\n",
    "             violations_sharpened_bound=sum(not r[\"ok_bound\"] for r in rows),\n",
    "             single_edge_instances=sum(1 for r in rows if r[\"k\"] == 1),\n",
    "             mismatches_single_edge_count=sum(1 for r in rows if r[\"k\"] == 1 and not r[\"ok_single\"]),\n",
    "             by_L={str(L): sum(1 for r in rows if r[\"L\"] == L) for L in (2, 3, 4)},\n",
    "             by_I={str(k): sum(1 for r in rows if r[\"k\"] == k) for k in (1, 2, 3, 4)},\n",
    "             by_kind={kd: sum(1 for r in rows if r[\"kind\"] == kd) for kd in (\"gnp\", \"tree\", \"tree+\", \"dag\")},\n",
    "             part_sizes=[min(min(r[\"n1\"], r[\"n2\"]) for r in rows), max(max(r[\"n1\"], r[\"n2\"]) for r in rows)],\n",
    "             mean_N=sum(r[\"N\"] for r in rows) / len(rows),\n",
    "             max_N=max(r[\"N\"] for r in rows),\n",
    "             mean_Eplus=sum(r[\"Eplus\"] for r in rows) / len(rows),\n",
    "             max_Eplus=max(r[\"Eplus\"] for r in rows),\n",
    "             total_crossing_paths=sum(r[\"N\"] for r in rows),\n",
    "             total_emergent_edges=sum(r[\"Eplus\"] for r in rows))\n",
    "    single = [r for r in rows if r[\"k\"] == 1]\n",
    "    b = dict(instances=len(rows),\n",
    "             mismatches=sum(r[\"eq_brute\"] != r[\"eq_pred\"] for r in rows),\n",
    "             equality_holds=sum(r[\"eq_brute\"] for r in rows),\n",
    "             equality_holds_with_N2_positive=sum(1 for r in rows if r[\"eq_brute\"] and r[\"N2\"] > 0),\n",
    "             equality_fails=sum(not r[\"eq_brute\"] for r in rows),\n",
    "             single_edge=dict(instances=len(single),\n",
    "                              mismatches_tree_condition=sum(r[\"eq_brute\"] != r[\"tree_pred\"] for r in single),\n",
    "                              equality_holds=sum(r[\"eq_brute\"] for r in single),\n",
    "                              equality_holds_with_N2_positive=sum(1 for r in single if r[\"eq_brute\"] and r[\"N2\"] > 0),\n",
    "                              equality_fails=sum(not r[\"eq_brute\"] for r in single)))\n",
    "    return a, b\n",
    "\n",
    "\n",
    "# ====================================================================== (c)\n",
    "def exact_EN(n1, p1, n2, p2, L):\n",
    "    a = [perm(n1 - 1, i) * p1 ** i for i in range(L)]\n",
    "    b = [perm(n2 - 1, j) * p2 ** j for j in range(L)]\n",
    "    return sum(a[i] * b[j] for i in range(L) for j in range(L - i))\n",
    "\n",
    "\n",
    "def exact_Erho(n, p, K):\n",
    "    \"\"\"E[rho_i], i = 0..K, for a fixed vertex of a directed G(n,p): the BFS chain\n",
    "    with frontier f and undiscovered u, next frontier ~ Binomial(u, 1-(1-p)^f).\n",
    "    Exact (Fraction) when p is a Fraction.\"\"\"\n",
    "    dist = {(1, n - 1): Fraction(1)}; out = [Fraction(1)]\n",
    "    for _ in range(K):\n",
    "        nd = {}; m = Fraction(0)\n",
    "        for (f, u), pr in dist.items():\n",
    "            q = 1 - (1 - p) ** f\n",
    "            for k in range(u + 1):\n",
    "                pk = pr * comb(u, k) * q ** k * (1 - q) ** (u - k)\n",
    "                if pk == 0: continue\n",
    "                nd[(k, u - k)] = nd.get((k, u - k), 0) + pk; m += k * pk\n",
    "        dist = nd; out.append(m)\n",
    "    return out\n",
    "\n",
    "\n",
    "def exact_EE(n1, p1, n2, p2, L):\n",
    "    r1 = exact_Erho(n1, p1, L - 1); r2 = exact_Erho(n2, p2, L - 1)\n",
    "    return sum(r1[i] * r2[j] for i in range(L) for j in range(L - i)) - 1\n",
    "\n",
    "\n",
    "# Monte Carlo points: (label, n1, p1, n2, p2, L); p as exact fractions\n",
    "MC_POINTS = [(\"exp6 d=0.5\", 8, Fraction(1, 14), 8, Fraction(1, 14), 4),\n",
    "             (\"exp6 d=1.5\", 8, Fraction(3, 14), 8, Fraction(3, 14), 4),\n",
    "             (\"exp6 d=3.0\", 8, Fraction(3, 7), 8, Fraction(3, 7), 4),\n",
    "             (\"asym L=3\", 6, Fraction(3, 10), 10, Fraction(3, 20), 3),\n",
    "             (\"n=12 L=4\", 12, Fraction(2, 11), 12, Fraction(2, 11), 4)]\n",
    "\n",
    "\n",
    "def mc_draw(args):\n",
    "    idx, r = args\n",
    "    lab, n1, p1, n2, p2, L = MC_POINTS[idx]\n",
    "    rng = random.Random(f\"mc|{lab}|{r}\")\n",
    "    A = [f\"a{i}\" for i in range(n1)]; B = [f\"b{i}\" for i in range(n2)]\n",
    "    E1 = rand_digraph(rng, A, float(p1)); E2 = rand_digraph(rng, B, float(p2))\n",
    "    I = {(A[rng.randrange(n1)], B[rng.randrange(n2)])}\n",
    "    Ep, _, N, _, _ = discrepancy(DG(A, E1), DG(B, E2), I, *phi_power(L))\n",
    "    return len(Ep), N\n",
    "\n",
    "\n",
    "def exhaustive_chunk(args):\n",
    "    \"\"\"For every digraph on n labeled vertices whose edge mask has the given\n",
    "    high bits: integer sums, by edge count m, of rho_i(0) (vertices at distance\n",
    "    exactly i from vertex 0) and pi_i(0) (simple paths of length i from 0).\"\"\"\n",
    "    n, hi, nhi = args\n",
    "    pairs = [(u, v) for u in range(n) for v in range(n) if u != v]\n",
    "    M = len(pairs); nlo = M - nhi\n",
    "    S_rho = [[0] * n for _ in range(M + 1)]; S_pi = [[0] * n for _ in range(M + 1)]\n",
    "    for lo in range(1 << nlo):\n",
    "        mask = (hi << nlo) | lo\n",
    "        out = [0] * n; m = 0\n",
    "        for t, (u, v) in enumerate(pairs):\n",
    "            if mask >> t & 1: out[u] |= 1 << v; m += 1\n",
    "        seen = 1; front = 1; i = 0\n",
    "        while front:                      # breadth-first layers from vertex 0\n",
    "            S_rho[m][i] += bin(front).count(\"1\")\n",
    "            nxt = 0\n",
    "            for u in range(n):\n",
    "                if front >> u & 1: nxt |= out[u]\n",
    "            front = nxt & ~seen; seen |= front; i += 1\n",
    "        stack = [(0, 1, 0)]               # simple paths from vertex 0\n",
    "        while stack:\n",
    "            u, vis, l = stack.pop()\n",
    "            S_pi[m][l] += 1\n",
    "            nb = out[u] & ~vis\n",
    "            while nb:\n",
    "                w = (nb & -nb).bit_length() - 1; nb &= nb - 1\n",
    "                stack.append((w, vis | 1 << w, l + 1))\n",
    "    return S_rho, S_pi\n",
    "\n",
    "\n",
    "def exhaustive_check(pool, n, ps, nhi=6):\n",
    "    pairs = n * (n - 1)\n",
    "    parts = pool.map(exhaustive_chunk, [(n, h, nhi) for h in range(1 << nhi)])\n",
    "    S_rho = [[sum(P[0][m][i] for P in parts) for i in range(n)] for m in range(pairs + 1)]\n",
    "    S_pi = [[sum(P[1][m][i] for P in parts) for i in range(n)] for m in range(pairs + 1)]\n",
    "    ok = True; worst = 0.0\n",
    "    for p in ps:\n",
    "        w = [p ** m * (1 - p) ** (pairs - m) for m in range(pairs + 1)]\n",
    "        Erho = [sum(w[m] * S_rho[m][i] for m in range(pairs + 1)) for i in range(n)]\n",
    "        Epi = [sum(w[m] * S_pi[m][i] for m in range(pairs + 1)) for i in range(n)]\n",
    "        chain = exact_Erho(n, p, n - 1)\n",
    "        ok &= (Erho == chain) and all(Epi[i] == perm(n - 1, i) * p ** i for i in range(n))\n",
    "    return dict(n=n, graphs=2 ** pairs, p=[str(p) for p in ps], exact_agreement=bool(ok))\n",
    "\n",
    "\n",
    "def mean_sd(xs):\n",
    "    n = len(xs); m = sum(xs) / n\n",
    "    return m, sqrt(sum((x - m) ** 2 for x in xs) / (n - 1))\n",
    "\n",
    "\n",
    "# ====================================================================== (d)\n",
    "def all_paths(g, L, cycles):\n",
    "    \"\"\"P_L(g): simple paths of length 1..L, plus, if cycles, every rotation of\n",
    "    every simple cycle of length 2..L written (v0, ..., v_{k-1}, v0).\"\"\"\n",
    "    P = simple_paths(g, L)\n",
    "    if cycles:\n",
    "        P = P + [p + (p[0],) for p in P if len(p) <= L and (p[-1], p[0]) in g.E]\n",
    "    return P\n",
    "\n",
    "\n",
    "def phi_dropsinks():\n",
    "    def star(p):   # a path of length two, or a two-cycle, produces its first edge\n",
    "        return (p[0], p[1]) if len(p) == 3 else None\n",
    "    return star, 2\n",
    "\n",
    "\n",
    "def phi_oncycle(L):\n",
    "    def star(p):   # each rotation of a cycle of length <= L produces its first edge\n",
    "        return (p[0], p[1]) if len(p) >= 3 and p[0] == p[-1] and len(p) - 1 <= L else None\n",
    "    return star, L\n",
    "\n",
    "\n",
    "# name -> (maker(w, block) -> (star, L), uses vertex map, reads cycles)\n",
    "OBS = [(\"identity\",            lambda w, b: phi_identity(),                 False, False),\n",
    "       (\"thresholding\",        lambda w, b: phi_threshold(w, 0.5),          False, False),\n",
    "       (\"coarse-graining\",     lambda w, b: phi_quotient(b),                True,  False),\n",
    "       (\"power L=2\",           lambda w, b: phi_power(2),                   False, False),\n",
    "       (\"power L=3\",           lambda w, b: phi_power(3),                   False, False),\n",
    "       (\"power L=4\",           lambda w, b: phi_power(4),                   False, False),\n",
    "       (\"coarse power L=2\",    lambda w, b: phi_quotient_power(2, b),       True,  False),\n",
    "       (\"coarse power L=3\",    lambda w, b: phi_quotient_power(3, b),       True,  False),\n",
    "       (\"thresholded power L=2\", lambda w, b: phi_power_threshold(2, w, 0.5), False, False),\n",
    "       (\"thresholded power L=3\", lambda w, b: phi_power_threshold(3, w, 0.5), False, False),\n",
    "       (\"continuation L0=2\",   lambda w, b: phi_continuation(2),            False, False),\n",
    "       (\"continuation L0=3\",   lambda w, b: phi_continuation(3),            False, False),\n",
    "       (\"drop sinks\",          lambda w, b: phi_dropsinks(),                False, True),\n",
    "       (\"on a cycle L=3\",      lambda w, b: phi_oncycle(3),                 False, True),\n",
    "       (\"on a cycle L=4\",      lambda w, b: phi_oncycle(4),                 False, True),\n",
    "       (\"on a cycle L=4, acyclic parts\", lambda w, b: phi_oncycle(4),       False, True)]\n",
    "ACYCLIC = {\"on a cycle L=4, acyclic parts\"}   # parts drawn as random DAGs\n",
    "\n",
    "\n",
    "def through(p, C):\n",
    "    return any((p[i], p[i + 1]) in C for i in range(len(p) - 1))\n",
    "\n",
    "\n",
    "def observed(g, star, L, cyc):\n",
    "    return {e for e in (star(p) for p in all_paths(g, L, cyc)) if e is not None}\n",
    "\n",
    "\n",
    "def attribution(parts, I, star, L, cyc, vmap):\n",
    "    \"\"\"Brute-force discrepancy plus canonical shares and credits for a coupling.\"\"\"\n",
    "    g = DG(set().union(*(s.V for s in parts)), set().union(*(s.E for s in parts)) | set(I))\n",
    "    P = all_paths(g, L, cyc)\n",
    "    Ej = {e for e in (star(p) for p in P) if e is not None}\n",
    "    Eparts = set().union(*(observed(s, star, L, cyc) for s in parts))\n",
    "    phiI = set(I) if vmap is None else {(vmap[u], vmap[v]) for (u, v) in I if vmap[u] != vmap[v]}\n",
    "    U = Eparts | phiI\n",
    "    Ep = Ej - U\n",
    "    S = [p for p in P if through(p, I) and star(p) is not None]\n",
    "    W = {e: [p for p in S if star(p) == e] for e in Ep}\n",
    "    share = {}\n",
    "    for e, ps in W.items():\n",
    "        for p in ps: share[p] = Fraction(1, len(ps))\n",
    "    return dict(g=g, P=P, Ej=Ej, Eparts=Eparts, U=U, Ep=Ep, S=S, W=W, share=share, phiI=phiI)\n",
    "\n",
    "\n",
    "def credits(A):\n",
    "    cv, ce = {}, {}\n",
    "    for p, s in A[\"share\"].items():\n",
    "        for v in set(p): cv[v] = cv.get(v, 0) + s\n",
    "        for i in range(len(p) - 1):\n",
    "            e = (p[i], p[i + 1]); ce[e] = ce.get(e, 0) + s\n",
    "    return cv, ce\n",
    "\n",
    "\n",
    "def make_parts(rng, sizes, acyclic=False):\n",
    "    parts = []\n",
    "    for t, n in enumerate(sizes):\n",
    "        V = [f\"{'abc'[t]}{i}\" for i in range(n)]\n",
    "        d = rng.uniform(0.3, 2.5)\n",
    "        if acyclic:   # random order, forward edges only, same mean out-degree d\n",
    "            order = V[:]; rng.shuffle(order); p = min(1.0, 2 * d / (n - 1))\n",
    "            E = {(order[i], order[j]) for i in range(n) for j in range(i + 1, n) if rng.random() < p}\n",
    "        else:\n",
    "            E = rand_digraph(rng, V, min(1.0, d / (n - 1)))\n",
    "        parts.append(DG(V, E))\n",
    "    return parts\n",
    "\n",
    "\n",
    "def att_instance(key):\n",
    "    oi, r = key\n",
    "    name, mk, uses_vmap, cyc = OBS[oi]\n",
    "    rng = random.Random(f\"attr|{name}|{r}\")\n",
    "    three = r >= int(0.8 * N_D_PER_OBS)\n",
    "    sizes = [rng.randint(3, 6) for _ in range(3)] if three else [rng.randint(3, 8) for _ in range(2)]\n",
    "    parts = make_parts(rng, sizes, name in ACYCLIC)\n",
    "    allV = sorted(set().union(*(s.V for s in parts)))\n",
    "    side = {v: t for t, s in enumerate(parts) for v in s.V}\n",
    "    cross = [(u, v) for u in allV for v in allV if side[u] != side[v]]   # both directions\n",
    "    I = set(rng.sample(cross, rng.randint(1, 4)))\n",
    "    w = {(u, v): round(rng.random(), 2) for u in allV for v in allV if u != v}\n",
    "    nb = max(2, len(allV) // 2)\n",
    "    block = {v: f\"B{rng.randrange(nb)}\" for v in allV}\n",
    "    star, L = mk(w, block)\n",
    "    vmap = block if uses_vmap else None\n",
    "    A = attribution(parts, I, star, L, cyc, vmap)\n",
    "    out = dict(obs=name, parts=len(parts), I=len(I), Eplus=len(A[\"Ep\"]), N=len(A[\"S\"]))\n",
    "    # Theorem 4.4(i): E+ = <S> - U ;  every W(e) nonempty\n",
    "    out[\"ok_thm\"] = (A[\"Ep\"] == {star(p) for p in A[\"S\"]} - A[\"U\"]) and all(A[\"W\"][e] for e in A[\"Ep\"])\n",
    "    # independent brute force for two parts and observations in core.py\n",
    "    if len(parts) == 2 and not cyc:\n",
    "        Ep2, _, N2, _, _ = discrepancy(parts[0], parts[1], I, star, L, vmap=vmap)\n",
    "        out[\"ok_core\"] = (Ep2 == A[\"Ep\"]) and (N2 == len(A[\"S\"]))\n",
    "    # shares\n",
    "    tot = sum(A[\"share\"].values(), Fraction(0))\n",
    "    cv, ce = credits(A)\n",
    "    kI = sum((s for p, s in A[\"share\"].items() if through(p, I)), Fraction(0))\n",
    "    out[\"ok_shares\"] = (tot == len(A[\"Ep\"])) and (kI == len(A[\"Ep\"]))\n",
    "    out[\"max_W\"] = max((len(ps) for ps in A[\"W\"].values()), default=0)\n",
    "    out[\"fractional\"] = any(s != 1 for s in A[\"share\"].values())\n",
    "    # interfaces between pairs of parts: credits sum to at least |E+|\n",
    "    ifaces = {}\n",
    "    for (u, v) in I:\n",
    "        ifaces.setdefault(tuple(sorted((side[u], side[v]))), set()).add((u, v))\n",
    "    kif = [sum((s for p, s in A[\"share\"].items() if through(p, J)), Fraction(0)) for J in ifaces.values()]\n",
    "    out[\"ok_interfaces\"] = (sum(kif, Fraction(0)) >= len(A[\"Ep\"])) and all(k <= len(A[\"Ep\"]) for k in kif)\n",
    "    # relabeling: carry every vertex to a fresh name; credits must be carried along\n",
    "    names = [f\"z{i}\" for i in range(len(allV))]; rng.shuffle(names)\n",
    "    pi = dict(zip(allV, names))\n",
    "    parts_r = [DG({pi[v] for v in s.V}, {(pi[u], pi[v]) for (u, v) in s.E}) for s in parts]\n",
    "    I_r = {(pi[u], pi[v]) for (u, v) in I}\n",
    "    w_r = {(pi[u], pi[v]): x for (u, v), x in w.items()}\n",
    "    block_r = {pi[v]: b for v, b in block.items()}\n",
    "    star_r, _ = mk(w_r, block_r)\n",
    "    A_r = attribution(parts_r, I_r, star_r, L, cyc, block_r if uses_vmap else None)\n",
    "    cv_r, ce_r = credits(A_r)\n",
    "    out[\"ok_relabel\"] = (all(cv_r.get(pi[v], 0) == cv.get(v, 0) for v in allV) and\n",
    "                         all(ce_r.get((pi[u], pi[v]), 0) == x for (u, v), x in ce.items()) and\n",
    "                         sum(ce_r.values(), Fraction(0)) == sum(ce.values(), Fraction(0)))\n",
    "    # a witness map choosing the lexicographically first producing path depends on the labels\n",
    "    def wit_credit(B, rename):\n",
    "        c = {}\n",
    "        for e, ps in B[\"W\"].items():\n",
    "            for v in set(min(ps)): c[rename(v)] = c.get(rename(v), 0) + 1\n",
    "        return c\n",
    "    inv = {b: a for a, b in pi.items()}\n",
    "    out[\"witness_label_dependent\"] = (wit_credit(A, lambda v: v) != wit_credit(A_r, lambda v: inv[v]))\n",
    "    # interventions: every subset C of I\n",
    "    n_sub = ok_sub = n_new = n_removed = n_split = n_up = n_down = 0\n",
    "    for m in range(1, len(I) + 1):\n",
    "        for C in itertools.combinations(sorted(I), m):\n",
    "            C = set(C); J = I - C\n",
    "            n_sub += 1\n",
    "            B = attribution(parts, J, star, L, cyc, vmap)          # brute force on the reduced coupling\n",
    "            # predictions from the original coupling only\n",
    "            removed = {e for e in A[\"Ep\"] if all(through(p, C) for p in A[\"W\"][e])}\n",
    "            kept = A[\"Ep\"] - removed\n",
    "            phiC = set(C) if vmap is None else {(vmap[u], vmap[v]) for (u, v) in C if vmap[u] != vmap[v]}\n",
    "            phiJ = set(J) if vmap is None else {(vmap[u], vmap[v]) for (u, v) in J if vmap[u] != vmap[v]}\n",
    "            U_J = A[\"Eparts\"] | phiJ\n",
    "            prod_avoid = {star(p) for p in A[\"P\"] if not through(p, C)} - {None}\n",
    "            new = (phiC - U_J) & prod_avoid\n",
    "            kC_e = {e: sum((A[\"share\"][p] for p in A[\"W\"][e] if through(p, C)), Fraction(0)) for e in A[\"Ep\"]}\n",
    "            kC = sum(kC_e.values(), Fraction(0))\n",
    "            ok = (B[\"Ep\"] == kept | new\n",
    "                  and A[\"Ep\"] - B[\"Ep\"] == removed\n",
    "                  and B[\"Ep\"] - A[\"Ep\"] <= phiC - U_J\n",
    "                  and set(B[\"S\"]) == {p for p in A[\"S\"] if not through(p, C)}\n",
    "                  and removed == {e for e, x in kC_e.items() if x == 1}\n",
    "                  and len(A[\"Ep\"]) - len(B[\"Ep\"]) <= kC\n",
    "                  and (bool(J) or not B[\"Ep\"]))\n",
    "            ok_sub += ok\n",
    "            n_new += bool(B[\"Ep\"] - A[\"Ep\"]); n_removed += bool(removed)\n",
    "            n_split += any(0 < x < 1 for x in kC_e.values())\n",
    "            n_up += len(B[\"Ep\"]) > len(A[\"Ep\"]); n_down += len(B[\"Ep\"]) < len(A[\"Ep\"])\n",
    "    out.update(subsets=n_sub, subsets_ok=ok_sub, subsets_with_new=n_new,\n",
    "               subsets_with_removed=n_removed, subsets_with_split_edge=n_split,\n",
    "               subsets_net_increase=n_up, subsets_net_decrease=n_down)\n",
    "    return out\n",
    "\n",
    "\n",
    "def summarize_d(rows):\n",
    "    def agg(rs):\n",
    "        return dict(instances=len(rs),\n",
    "                    three_part_instances=sum(1 for r in rs if r[\"parts\"] == 3),\n",
    "                    instances_with_emergence=sum(1 for r in rs if r[\"Eplus\"] > 0),\n",
    "                    emergent_edges=sum(r[\"Eplus\"] for r in rs),\n",
    "                    producing_crossing_paths=sum(r[\"N\"] for r in rs),\n",
    "                    instances_with_fractional_shares=sum(r[\"fractional\"] for r in rs),\n",
    "                    max_producers_per_edge=max(r[\"max_W\"] for r in rs),\n",
    "                    failures_theorem=sum(not r[\"ok_thm\"] for r in rs),\n",
    "                    failures_vs_core=sum(1 for r in rs if \"ok_core\" in r and not r[\"ok_core\"]),\n",
    "                    checked_vs_core=sum(1 for r in rs if \"ok_core\" in r),\n",
    "                    failures_shares=sum(not r[\"ok_shares\"] for r in rs),\n",
    "                    failures_interfaces=sum(not r[\"ok_interfaces\"] for r in rs),\n",
    "                    failures_relabeling=sum(not r[\"ok_relabel\"] for r in rs),\n",
    "                    witness_map_label_dependent=sum(r[\"witness_label_dependent\"] for r in rs),\n",
    "                    subsets=sum(r[\"subsets\"] for r in rs),\n",
    "                    failures_intervention=sum(r[\"subsets\"] - r[\"subsets_ok\"] for r in rs),\n",
    "                    subsets_with_removed_edges=sum(r[\"subsets_with_removed\"] for r in rs),\n",
    "                    subsets_with_new_edges=sum(r[\"subsets_with_new\"] for r in rs),\n",
    "                    subsets_with_split_edge=sum(r[\"subsets_with_split_edge\"] for r in rs),\n",
    "                    subsets_net_increase=sum(r[\"subsets_net_increase\"] for r in rs),\n",
    "                    subsets_net_decrease=sum(r[\"subsets_net_decrease\"] for r in rs),\n",
    "                    interaction_sizes={str(k): sum(1 for r in rs if r[\"I\"] == k) for k in (1, 2, 3, 4)})\n",
    "    res = {name: agg([r for r in rows if r[\"obs\"] == name]) for name, _, _, _ in OBS}\n",
    "    res[\"_total\"] = agg(rows)\n",
    "    return res\n",
    "\n",
    "\n",
    "# ====================================================================== main\n",
    "if __name__ == \"__main__\":\n",
    "    OUT, TIME = {}, {}\n",
    "    t0 = time.time()\n",
    "    with Pool(WORKERS) as pool:\n",
    "        # (a), (b)\n",
    "        t = time.time()\n",
    "        rows = pool.map(bridge_instance, range(N_A), chunksize=20)\n",
    "        OUT[\"a_bridge_law\"], OUT[\"b_sharp_equality\"] = summarize_ab(rows)\n",
    "        TIME[\"a_b_seconds\"] = time.time() - t\n",
    "        # (c)\n",
    "        t = time.time()\n",
    "        table = []\n",
    "        for i in range(7):\n",
    "            d = Fraction(i, 2); n = 8; L = 4; p = d / (n - 1)\n",
    "            rho = exact_Erho(n, p, L - 1)\n",
    "            table.append(dict(mdeg=float(d), p=float(p),\n",
    "                              EN=float(exact_EN(n, p, n, p, L)), EEplus=float(exact_EE(n, p, n, p, L)),\n",
    "                              Erho=[float(x) for x in rho], Ereach=float(sum(rho)),\n",
    "                              max_emergent=n * n - 1))\n",
    "        mc = []\n",
    "        for idx, (lab, n1, p1, n2, p2, L) in enumerate(MC_POINTS):\n",
    "            draws = pool.map(mc_draw, [(idx, r) for r in range(MC_DRAWS)], chunksize=200)\n",
    "            Es = [e for e, _ in draws]; Ns = [x for _, x in draws]\n",
    "            mE, sE = mean_sd(Es); mN, sN = mean_sd(Ns)\n",
    "            EN = float(exact_EN(n1, p1, n2, p2, L)); EE = float(exact_EE(n1, p1, n2, p2, L))\n",
    "            mc.append(dict(point=lab, n1=n1, p1=float(p1), n2=n2, p2=float(p2), L=L, draws=MC_DRAWS,\n",
    "                           EN_exact=EN, N_mean=mN, N_sd=sN, N_z=(mN - EN) / (sN / sqrt(MC_DRAWS)),\n",
    "                           EEplus_exact=EE, Eplus_mean=mE, Eplus_sd=sE,\n",
    "                           Eplus_z=(mE - EE) / (sE / sqrt(MC_DRAWS)) if sE > 0 else 0.0))\n",
    "        ps = [Fraction(1, 14), Fraction(1, 7), Fraction(1, 3), Fraction(1, 2), Fraction(3, 4)]\n",
    "        exhaustive = [exhaustive_check(pool, n, ps, nhi) for n, nhi in ((3, 2), (4, 4), (5, 8))]\n",
    "        TIME[\"c_seconds\"] = time.time() - t\n",
    "        # (d)\n",
    "        t = time.time()\n",
    "        keys = [(oi, r) for oi in range(len(OBS)) for r in range(N_D_PER_OBS)]\n",
    "        drows = pool.map(att_instance, keys, chunksize=5)\n",
    "        OUT[\"d_attribution\"] = summarize_d(drows)\n",
    "        TIME[\"d_seconds\"] = time.time() - t\n",
    "    # (c) comparison with the stored Experiment 6 results\n",
    "    q4 = json.load(open(os.path.join(HERE, \"exp_final.json\")))[\"q4\"]\n",
    "    cmp6 = []\n",
    "    for s, ex in zip(q4[\"surge\"], table):\n",
    "        assert abs(s[\"mdeg\"] - ex[\"mdeg\"]) < 1e-12\n",
    "        seN = s[\"N_ci\"] / 1.96; seD = s[\"D_ci\"] / 1.96\n",
    "        cmp6.append(dict(mdeg=s[\"mdeg\"], reps=s.get(\"reps\"),\n",
    "                         N_mean=s[\"N\"], N_ci=s[\"N_ci\"], EN_exact=ex[\"EN\"],\n",
    "                         N_z=(s[\"N\"] - ex[\"EN\"]) / seN if seN > 0 else 0.0,\n",
    "                         N_exact_in_ci=abs(s[\"N\"] - ex[\"EN\"]) <= s[\"N_ci\"] + 1e-12,\n",
    "                         Eplus_mean=s[\"D\"], Eplus_ci=s[\"D_ci\"], EEplus_exact=ex[\"EEplus\"],\n",
    "                         Eplus_z=(s[\"D\"] - ex[\"EEplus\"]) / seD if seD > 0 else 0.0,\n",
    "                         Eplus_exact_in_ci=abs(s[\"D\"] - ex[\"EEplus\"]) <= s[\"D_ci\"] + 1e-12,\n",
    "                         stored_exact_agree=(abs(s.get(\"N_exact\", float(\"nan\")) - ex[\"EN\"]) < 1e-9 and\n",
    "                                             abs(s.get(\"D_exact\", float(\"nan\")) - ex[\"EEplus\"]) < 1e-9)))\n",
    "    OUT[\"c_expectations\"] = dict(exp6_exact=table, monte_carlo=mc, exp6_vs_exp_final_q4=cmp6,\n",
    "                                 exhaustive_all_digraphs=exhaustive,\n",
    "                                 exp6_design=dict(n=8, L=4, interaction_edges=1,\n",
    "                                                  edge_probability=\"d/(n-1)\"))\n",
    "    OUT[\"design\"] = dict(\n",
    "        a_b=f\"{N_A} one-directional instances; part sizes 3-12; kinds gnp (mean out-degree U(0.2,3.5)), \"\n",
    "            \"random trees (toward the root in s1, away from it in s2), trees plus 1-2 random edges, random DAGs; \"\n",
    "            \"|I| = 1..4 random pairs of V1 x V2; L = 2, 3, 4; brute force core.discrepancy(phi_power(L))\",\n",
    "        c=f\"exact rational arithmetic; Monte Carlo {MC_DRAWS} brute-force draws per point, a and b uniform\",\n",
    "        d=f\"{N_D_PER_OBS} instances per observation ({int(0.8 * N_D_PER_OBS)} with two parts of 3-8 vertices, \"\n",
    "          f\"{N_D_PER_OBS - int(0.8 * N_D_PER_OBS)} with three parts of 3-6 vertices), mean out-degree U(0.3,2.5), \"\n",
    "          \"(random DAGs with the same mean out-degree for the acyclic-parts variant of edges on a cycle), \"\n",
    "          \"interaction 1-4 random cross pairs in either direction, weights U(0,1) rounded to 0.01 with tau = 0.5, \"\n",
    "          \"random partition into max(2,|V|/2) blocks; every nonempty subset C of I removed in turn\")\n",
    "    TIME[\"total_seconds\"] = time.time() - t0\n",
    "    json.dump(OUT, open(os.path.join(HERE, \"exp_bridge_attribution.json\"), \"w\"), indent=1, sort_keys=True)\n",
    "    json.dump(TIME, open(os.path.join(HERE, \"exp_bridge_attribution_timing.json\"), \"w\"), indent=1, sort_keys=True)\n",
    "\n",
    "    a, b, d = OUT[\"a_bridge_law\"], OUT[\"b_sharp_equality\"], OUT[\"d_attribution\"][\"_total\"]\n",
    "    print(f\"(a) bridge law: {a['instances']} instances; mismatches N {a['mismatches_N']}, \"\n",
    "          f\"E+ {a['mismatches_Eplus']}, E- nonempty {a['nonempty_Eminus']}, \"\n",
    "          f\"single-edge count {a['mismatches_single_edge_count']}/{a['single_edge_instances']}\")\n",
    "    print(f\"(b) sharpened equality: mismatches {b['mismatches']} (holds {b['equality_holds']}, \"\n",
    "          f\"{b['equality_holds_with_N2_positive']} with N2>0; fails {b['equality_fails']}); single edge \"\n",
    "          f\"tree condition mismatches {b['single_edge']['mismatches_tree_condition']}\")\n",
    "    print(\"(c) Experiment 6 exact expectations (n=8, L=4):\")\n",
    "    for x in table:\n",
    "        print(f\"    d={x['mdeg']:.1f}  E[N]={x['EN']:8.3f}  E|E+|={x['EEplus']:7.3f}  ceiling {x['max_emergent']}\")\n",
    "    for x in mc:\n",
    "        print(f\"    MC {x['point']:<12} N {x['N_mean']:8.3f} vs {x['EN_exact']:8.3f} (z={x['N_z']:+.2f});\"\n",
    "              f\"  E+ {x['Eplus_mean']:7.3f} vs {x['EEplus_exact']:7.3f} (z={x['Eplus_z']:+.2f})\")\n",
    "    for x in cmp6:\n",
    "        print(f\"    q4 d={x['mdeg']:.1f}: N {x['N_mean']:.2f}+-{x['N_ci']:.2f} vs {x['EN_exact']:.2f} \"\n",
    "              f\"(z={x['N_z']:+.2f});  E+ {x['Eplus_mean']:.2f}+-{x['Eplus_ci']:.2f} vs {x['EEplus_exact']:.2f} \"\n",
    "              f\"(z={x['Eplus_z']:+.2f})\")\n",
    "    print(f\"(d) attribution: {d['instances']} instances, {d['subsets']} interventions; failures: theorem \"\n",
    "          f\"{d['failures_theorem']}, core {d['failures_vs_core']}/{d['checked_vs_core']}, shares \"\n",
    "          f\"{d['failures_shares']}, interfaces {d['failures_interfaces']}, relabeling {d['failures_relabeling']}, \"\n",
    "          f\"intervention {d['failures_intervention']}\")\n",
    "    print(f\"    fractional shares in {d['instances_with_fractional_shares']} instances; new edges after removal in \"\n",
    "          f\"{d['subsets_with_new_edges']} interventions; split edges in {d['subsets_with_split_edge']}\")\n",
    "    print(f\"    total {TIME['total_seconds']:.0f} s\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "## 5.  Scaling, comparison with simpler statistics, and real networks\n",
    "### Experiment 7 \u2014 scaling to large networks\n",
    "Two parts of $10^2$ to $10^5$ vertices from four sparse directed families (Erd\u0151s\u2013R\u00e9nyi with mean\n",
    "out-degree 2 and 3, Barab\u00e1si\u2013Albert, a heavy-tailed configuration model), joined by 1, 4 or 16\n",
    "interaction edges in one direction or 4 or 16 in both, and observed through $G^{\\le L}$, $L=2,3,4$.\n",
    "The local search of the paper lists the boundary-crossing paths and recovers the emergent edges; a\n",
    "direct computation of the observation checks them, and the walk bound is computed by sparse\n",
    "matrix\u2013vector products.  Writes `experiments/exp7_scale.json` and, from a separate timing run,\n",
    "`exp7_scale_timing.json`, whose wall-clock times depend on the machine.\n",
    "\n",
    "**Runtime.** About six minutes on a 16-core machine; the script starts up to 16 worker processes\n",
    "(8 for the parts of $10^5$ vertices), so on a two-core Colab runtime this cell takes much longer.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Source: experiments/exp7_scale.py\n",
    "\"\"\"\n",
    "Experiment 7: the bound on large networks, computed locally.\n",
    "\n",
    "Two parts s_1, s_2 with n vertices each, n in {10^2, 3.10^2, 10^3, 3.10^3, 10^4,\n",
    "3.10^4, 10^5}, drawn from four sparse directed families:\n",
    "    ER-2    directed Erdos-Renyi G(n, m) with m = 2n arcs (mean out-degree 2);\n",
    "            exactly the ER generator of Experiment 2 (exp_final.make_classic(\"ER\"))\n",
    "    ER-3    directed G(n, m) with m = 3n arcs (mean out-degree 3), same generator\n",
    "    BA      Barabasi-Albert (m = 2) oriented at random, each edge reciprocated with\n",
    "            probability .3 (exp_final.make_classic(\"scale-free\")), mean out-degree 2.6\n",
    "    config  heavy-tailed directed configuration model, P(k) ~ k^-3 on 2..n-1 for the\n",
    "            in- and the out-degrees (exp_final.gen_configuration; the degree sequence\n",
    "            is drawn by an equivalent vectorized call, checked identical below)\n",
    "The parts are joined by random interaction edges (endpoints uniform, distinct edges):\n",
    "    one-directional  |I| in {1, 4, 16}, every edge from V_1 to V_2\n",
    "    bidirectional    |I| in {4, 16}, half of the edges in each direction\n",
    "and observed by G^{<=L}, L in {2, 3, 4}.  Vertices of s_1 are 0..n-1, those of\n",
    "s_2 are n..2n-1; for each (family, n, realization) the parts are drawn once and\n",
    "every interface and reach is evaluated on them.\n",
    "\n",
    "For each instance the script computes\n",
    " (i)   the local search of Corollary cor:local(ii) / Appendix A, Local search: for every\n",
    "       interaction edge (u, v), a backward search from u inside the part of u and a\n",
    "       forward search from v in the join, of combined depth L-1.  A crossing path is\n",
    "       counted once, at the first interaction edge it traverses (the prefix before\n",
    "       that edge stays in one part).  Prefixes and suffixes are enumerated\n",
    "       separately; a (prefix, suffix) pair is a simple path unless the suffix has\n",
    "       re-entered the part of u through another interaction edge, and those pairs are\n",
    "       checked vertex by vertex.  This gives N_partial = |S_partial| exactly.\n",
    " (ii)  the exact emergent edges, computed locally.  Every emergent edge is produced\n",
    "       by a crossing path; the pairs produced by crossing paths whose suffix stays in\n",
    "       the part of v are {(x, y) : d(x, u) + d(v, y) <= L - 1} (distances inside the\n",
    "       parts, from two bounded breadth-first searches); the others are listed\n",
    "       explicitly.  For G^{<=L} a produced pair (x, y) lies in the observed union iff\n",
    "       (x, y) is in I or x, y lie in the same part at distance <= L there (a bounded\n",
    "       breadth-first search from x).\n",
    " (iii) the walk bound Delta_W = W_L(s_1 v s_2) - W_L(s_1) - W_L(s_2) by 3L sparse\n",
    "       matrix-vector products (Proposition prop:complexity, walk bound); Delta_W >= N_partial is checked.\n",
    " (iv)  direct computation: G^{<=L} applied to s_1, s_2 and the join (sparse\n",
    "       breadth-first search from every vertex), set differences taken, and the\n",
    "       emergent edge set compared with (ii) edge by edge; lost edges are checked to be\n",
    "       empty.  Direct computation is run on the first DIRECT_REPS[n] realizations and\n",
    "       only when the estimated number of observed edges of the join is at most\n",
    "       DIRECT_NNZ_CAP; every skipped instance is logged with its reason.\n",
    " (v)   at n = 100, on the first CORE_REPS realizations, the reference implementation\n",
    "       core.discrepancy (enumeration of all simple paths of the join) must return the\n",
    "       same emergent edge set and the same N_partial.\n",
    "\n",
    "Deterministic work counts (main JSON):\n",
    "    local_ops    adjacency entries scanned by the local searches (bounded BFS and DFS,\n",
    "                 including the bounded BFS of the observed-union test), plus the\n",
    "                 set operations that merge the pairs produced through different\n",
    "                 interaction edges and the vertex-disjointness checks\n",
    "    local_paths  prefixes and suffixes generated by the local depth-first searches\n",
    "    direct_work  edge relaxations of a breadth-first search to depth L from every\n",
    "                 vertex of s_1, s_2 and the join (sum over sources x of the out-degrees\n",
    "                 of the vertices within distance L-1 of x); exact where the direct\n",
    "                 computation ran, and always also estimated from SAMPLE seeded sources\n",
    "                 per graph (direct_work_est)\n",
    "    direct_out   edges of the three observed graphs (the size of the direct output)\n",
    "    walk_mv      3L sparse matrix-vector products; walk_work = L (m_1 + m_2 + m_join)\n",
    "Wall-clock times go to exp7_scale_timing.json (median of repeated runs, with the\n",
    "machine description), never into the main JSON.\n",
    "\n",
    "Outputs: experiments/exp7_scale.json, experiments/exp7_scale_timing.json.\n",
    "Run: python3 exp7_scale.py                (main experiment, then timing)\n",
    "     python3 exp7_scale.py --main         (main experiment only)\n",
    "     python3 exp7_scale.py --timing       (timing only)\n",
    "     python3 exp7_scale.py --resummarize  (recompute the summary block from the stored cells)\n",
    "\"\"\"\n",
    "import sys, os, json, random, math, time, platform, subprocess\n",
    "from itertools import accumulate\n",
    "from multiprocessing import Pool\n",
    "\n",
    "import numpy as np\n",
    "import scipy.sparse as sp\n",
    "import networkx as nx\n",
    "\n",
    "HERE = os.path.dirname(os.path.abspath(__file__))\n",
    "exp_final = __import__(\"sys\").modules[__name__]  # exp_final.py is an earlier cell\n",
    "\n",
    "SIZES = [100, 300, 1000, 3000, 10000, 30000, 100000]\n",
    "FAMILIES = [\"ER-2\", \"ER-3\", \"BA\", \"config\"]\n",
    "INTERFACES = [(\"one\", 1), (\"one\", 4), (\"one\", 16), (\"bi\", 4), (\"bi\", 16)]\n",
    "LS = [2, 3, 4]\n",
    "REPS = {100: 50, 300: 50, 1000: 50, 3000: 40, 10000: 40, 30000: 30, 100000: 20}\n",
    "DIRECT_REPS = {100: 50, 300: 50, 1000: 50, 3000: 40, 10000: 40, 30000: 10, 100000: 5}\n",
    "DIRECT_NNZ_CAP = 3.0e7        # estimated edges of G^{<=L}(join) above which direct is skipped\n",
    "CORE_N, CORE_REPS = 100, 10   # reference-implementation cross-check\n",
    "SAMPLE = 256                  # seeded sources for the direct-work estimate\n",
    "WORKERS = 16\n",
    "WORKERS_LARGE = 8             # n = 10^5 tasks (memory of the direct computation)\n",
    "\n",
    "TIMING_FAMS = FAMILIES\n",
    "TIMING_IFACE = (\"one\", 16)\n",
    "TIMING_REPEATS = dict(local=5, walk=5, direct=3)\n",
    "TIMING_REALIZATIONS = 5\n",
    "TIMING_WORKERS = 4\n",
    "\n",
    "FAMILY_INFO = {\n",
    "    \"ER-2\": \"directed G(n, m), m = 2n (exp_final.make_classic('ER'), nx.gnm_random_graph)\",\n",
    "    \"ER-3\": \"directed G(n, m), m = 3n (nx.gnm_random_graph)\",\n",
    "    \"BA\": \"Barabasi-Albert m = 2, random orientation, reciprocated w.p. 0.3 \"\n",
    "          \"(exp_final.make_classic('scale-free'))\",\n",
    "    \"config\": \"directed configuration model, in/out degrees P(k) ~ k^-3 on 2..n-1, \"\n",
    "              \"parallel arcs merged, loops removed (exp_final.gen_configuration)\",\n",
    "}\n",
    "\n",
    "\n",
    "# ====================================================================== families\n",
    "def _powerlaw_seq_fast(n, gam, kmin, kmax, rng):\n",
    "    \"\"\"Same draws as exp_final._powerlaw_seq (one random() per vertex, identical\n",
    "    cumulative weights), in one call instead of n calls.\"\"\"\n",
    "    ks = list(range(kmin, kmax + 1)); w = [k ** -gam for k in ks]\n",
    "    return rng.choices(ks, w, k=n)\n",
    "\n",
    "\n",
    "def gen_configuration_fast(n, rng, gam=3.0, kmin=2):\n",
    "    \"\"\"exp_final.gen_configuration with the vectorized degree draw.\"\"\"\n",
    "    dout = _powerlaw_seq_fast(n, gam, kmin, n - 1, rng)\n",
    "    din = _powerlaw_seq_fast(n, gam, kmin, n - 1, rng)\n",
    "    while sum(dout) < sum(din): dout[rng.randrange(n)] += 1\n",
    "    while sum(din) < sum(dout): din[rng.randrange(n)] += 1\n",
    "    return _collapse(nx.directed_configuration_model(din, dout, seed=rng), n)\n",
    "\n",
    "\n",
    "def _arrays(pairs):\n",
    "    E = sorted(set((u, v) for u, v in pairs if u != v))\n",
    "    if not E:\n",
    "        return np.zeros(0, np.int64), np.zeros(0, np.int64)\n",
    "    a = np.array(E, dtype=np.int64)\n",
    "    return a[:, 0].copy(), a[:, 1].copy()\n",
    "\n",
    "\n",
    "def gen_part(fam, n, rng):\n",
    "    \"\"\"One part on vertices 0..n-1 as sorted arc arrays (src, dst).\"\"\"\n",
    "    if fam == \"ER-2\":\n",
    "        g = make_classic(\"ER\", n, rng.randrange(2 ** 31), rng, \"a\")\n",
    "        return _arrays((int(u[1:]), int(v[1:])) for u, v in g.E)\n",
    "    if fam == \"ER-3\":\n",
    "        H = nx.gnm_random_graph(n, 3 * n, seed=rng.randrange(2 ** 31), directed=True)\n",
    "        return _arrays(H.edges())\n",
    "    if fam == \"BA\":\n",
    "        g = make_classic(\"scale-free\", n, rng.randrange(2 ** 31), rng, \"a\")\n",
    "        return _arrays((int(u[1:]), int(v[1:])) for u, v in g.E)\n",
    "    if fam == \"config\":\n",
    "        return _arrays(gen_configuration_fast(n, rng).edges())\n",
    "    raise ValueError(fam)\n",
    "\n",
    "\n",
    "def draw_interface(n, mode, k, rng):\n",
    "    \"\"\"k distinct interaction edges; 'one': all V_1 -> V_2; 'bi': ceil(k/2) V_1 -> V_2\n",
    "    and floor(k/2) V_2 -> V_1.  Endpoints uniform.\"\"\"\n",
    "    dirs = [0] * k if mode == \"one\" else [0] * (k - k // 2) + [1] * (k // 2)\n",
    "    I, seen = [], set()\n",
    "    for d in dirs:\n",
    "        while True:\n",
    "            a, b = rng.randrange(n), n + rng.randrange(n)\n",
    "            e = (a, b) if d == 0 else (b, a)\n",
    "            if e not in seen:\n",
    "                break\n",
    "        seen.add(e); I.append(e)\n",
    "    return I\n",
    "\n",
    "\n",
    "def adjacency(N, src, dst):\n",
    "    A = sp.csr_matrix((np.ones(len(src), np.int64), (src, dst)), shape=(N, N))\n",
    "    A.sum_duplicates(); A.sort_indices()\n",
    "    A.data[:] = 1\n",
    "    return A\n",
    "\n",
    "\n",
    "def build_join(n, p1, p2, I):\n",
    "    src = np.concatenate([p1[0], p2[0] + n, np.array([e[0] for e in I], np.int64)])\n",
    "    dst = np.concatenate([p1[1], p2[1] + n, np.array([e[1] for e in I], np.int64)])\n",
    "    A = adjacency(2 * n, src, dst)\n",
    "    AT = A.T.tocsr(); AT.sort_indices()\n",
    "    return A, AT\n",
    "\n",
    "\n",
    "# ====================================================================== (i)+(ii) local search\n",
    "class Local:\n",
    "    \"\"\"Adjacency access of the join s_1 v_I s_2 from its CSR arrays; neighbor lists\n",
    "    are extracted lazily, so nothing proportional to the size of the parts is done.\"\"\"\n",
    "    __slots__ = (\"n\", \"op\", \"oi\", \"ip\", \"ii\", \"_o\", \"_i\")\n",
    "\n",
    "    def __init__(self, n, A, AT):\n",
    "        self.n = n\n",
    "        self.op, self.oi, self.ip, self.ii = A.indptr, A.indices, AT.indptr, AT.indices\n",
    "        self._o, self._i = {}, {}\n",
    "\n",
    "    def out(self, v):\n",
    "        r = self._o.get(v)\n",
    "        if r is None:\n",
    "            r = self.oi[self.op[v]:self.op[v + 1]].tolist(); self._o[v] = r\n",
    "        return r\n",
    "\n",
    "    def inn(self, v):\n",
    "        r = self._i.get(v)\n",
    "        if r is None:\n",
    "            r = self.ii[self.ip[v]:self.ip[v + 1]].tolist(); self._i[v] = r\n",
    "        return r\n",
    "\n",
    "\n",
    "def local_search(G, I, L, materialize=False):\n",
    "    \"\"\"N_partial and |E+| for Phi = G^{<=L}, from searches around the interaction edges.\n",
    "    Returns dict(N, Eplus, ops, paths[, codes]).  With materialize=True also the sorted\n",
    "    codes x*2n + y of the emergent edges (for the edge-by-edge cross-check).\"\"\"\n",
    "    n = G.n; NN = 2 * n\n",
    "    ops = 0; paths = 0; Ncount = 0; Nmulti = 0\n",
    "    groups = {}           # x -> [(edge index, budget)]: pairs (x, y) with d(v_e, y) <= budget\n",
    "    outdist, outcum = [], []\n",
    "    ret_pairs = set()     # pairs produced by crossing paths whose suffix re-enters part(u)\n",
    "    for ei, (u, v) in enumerate(I):\n",
    "        su, sv = u >= n, v >= n\n",
    "        # bounded BFS backward from u inside part(u)\n",
    "        din = {u: 0}; fr = [u]\n",
    "        for d in range(1, L):\n",
    "            nxt = []\n",
    "            for w in fr:\n",
    "                for x in G.inn(w):\n",
    "                    ops += 1\n",
    "                    if (x >= n) == su and x not in din:\n",
    "                        din[x] = d; nxt.append(x)\n",
    "            fr = nxt\n",
    "        # bounded BFS forward from v inside part(v)\n",
    "        dout = {v: 0}; fr = [v]; cnt = [1] + [0] * (L - 1)\n",
    "        for d in range(1, L):\n",
    "            nxt = []\n",
    "            for w in fr:\n",
    "                for y in G.out(w):\n",
    "                    ops += 1\n",
    "                    if (y >= n) == sv and y not in dout:\n",
    "                        dout[y] = d; nxt.append(y); cnt[d] += 1\n",
    "            fr = nxt\n",
    "        outdist.append(dout); outcum.append(list(accumulate(cnt)))\n",
    "        for x, d in din.items():\n",
    "            groups.setdefault(x, []).append((ei, L - 1 - d))\n",
    "        ops += len(din)\n",
    "\n",
    "        # DFS forward from v in the join: suffixes of length <= L-1\n",
    "        pure = [1] + [0] * (L - 1)\n",
    "        rets = []                                   # (length, part(u)-vertices, last vertex)\n",
    "        onpath = {v}\n",
    "        st = [0, 0]                                 # ops, paths\n",
    "\n",
    "        def fdfs(w, depth, rset):\n",
    "            for z in G.out(w):\n",
    "                st[0] += 1\n",
    "                if z in onpath:\n",
    "                    continue\n",
    "                st[1] += 1\n",
    "                zin = (z >= n) == su\n",
    "                if rset is not None or zin:\n",
    "                    rs = (rset if rset is not None else frozenset()) | ({z} if zin else set())\n",
    "                    rets.append((depth + 1, rs, z))\n",
    "                else:\n",
    "                    rs = None; pure[depth + 1] += 1\n",
    "                if depth + 1 < L - 1:\n",
    "                    onpath.add(z); fdfs(z, depth + 1, rs); onpath.discard(z)\n",
    "        if L > 1:\n",
    "            fdfs(v, 0, None)\n",
    "\n",
    "        # DFS backward from u inside part(u): prefixes of length <= L-1\n",
    "        pre = [1] + [0] * (L - 1)\n",
    "        prefixes = [(0, frozenset([u]), u)] if rets else None\n",
    "        onp = {u}\n",
    "\n",
    "        def bdfs(w, depth):\n",
    "            for x in G.inn(w):\n",
    "                st[0] += 1\n",
    "                if (x >= n) != su or x in onp:\n",
    "                    continue\n",
    "                st[1] += 1\n",
    "                pre[depth + 1] += 1\n",
    "                if prefixes is not None:\n",
    "                    prefixes.append((depth + 1, frozenset(onp | {x}), x))\n",
    "                if depth + 1 < L - 1:\n",
    "                    onp.add(x); bdfs(x, depth + 1); onp.discard(x)\n",
    "        if L > 1:\n",
    "            bdfs(u, 0)\n",
    "        ops += st[0]; paths += st[1]\n",
    "\n",
    "        cp = list(accumulate(pure))\n",
    "        Ncount += sum(pre[i] * cp[L - 1 - i] for i in range(L))\n",
    "        if rets:\n",
    "            for (i, P, x) in prefixes:\n",
    "                for (j, S, y) in rets:\n",
    "                    ops += 1\n",
    "                    if i + j <= L - 1 and P.isdisjoint(S):\n",
    "                        Ncount += 1; Nmulti += 1; ret_pairs.add((x, y))\n",
    "\n",
    "    # pairs produced through suffixes that stay in part(v): union over interaction edges\n",
    "    pure_total = 0\n",
    "    for x, ent in groups.items():\n",
    "        if len(ent) == 1:\n",
    "            ei, b = ent[0]; pure_total += outcum[ei][b]\n",
    "        else:\n",
    "            ys = set()\n",
    "            for ei, b in ent:\n",
    "                dd = outdist[ei]; ops += len(dd)\n",
    "                ys.update(y for y, d in dd.items() if d <= b)\n",
    "            pure_total += len(ys)\n",
    "    # every interaction edge is such a pair (i = j = 0), and these are the only\n",
    "    # cross pairs of the observed union\n",
    "    ret_new = []\n",
    "    balls = {}\n",
    "    for (x, y) in sorted(ret_pairs):\n",
    "        inpure = False\n",
    "        for ei, b in groups.get(x, ()):\n",
    "            ops += 1\n",
    "            d = outdist[ei].get(y)\n",
    "            if d is not None and d <= b:\n",
    "                inpure = True; break\n",
    "        if inpure:\n",
    "            continue\n",
    "        if (x >= n) == (y >= n):\n",
    "            ball = balls.get(x)\n",
    "            if ball is None:                        # bounded BFS from x inside its part\n",
    "                sx = x >= n; ball = {x}; fr = [x]\n",
    "                for d in range(L):\n",
    "                    nxt = []\n",
    "                    for w in fr:\n",
    "                        for z in G.out(w):\n",
    "                            ops += 1\n",
    "                            if (z >= n) == sx and z not in ball:\n",
    "                                ball.add(z); nxt.append(z)\n",
    "                    fr = nxt\n",
    "                balls[x] = ball\n",
    "            if y in ball:\n",
    "                continue                            # already in Phi(s_i)\n",
    "        ret_new.append((x, y))\n",
    "    Eplus = pure_total - len(I) + len(ret_new)\n",
    "    res = dict(N=Ncount, Eplus=Eplus, ops=ops, paths=paths, Nmulti=Nmulti)\n",
    "    if materialize:\n",
    "        codes = set()\n",
    "        for x, ent in groups.items():\n",
    "            for ei, b in ent:\n",
    "                codes.update(x * NN + y for y, d in outdist[ei].items() if d <= b)\n",
    "        codes.difference_update(a * NN + b for a, b in I)\n",
    "        codes.update(x * NN + y for x, y in ret_new)\n",
    "        res[\"codes\"] = np.array(sorted(codes), dtype=np.int64)\n",
    "        res[\"pure_total\"] = pure_total\n",
    "    return res\n",
    "\n",
    "\n",
    "# ====================================================================== (iii) walk bound\n",
    "def walk_counts(A, L):\n",
    "    \"\"\"Cumulative W_k(G) = sum_{t<=k} 1^T A^t 1, k = 1..L, by L products.\"\"\"\n",
    "    x = np.ones(A.shape[0], np.int64); tot = 0; W = [0]\n",
    "    for _ in range(L):\n",
    "        x = A @ x; tot += int(x.sum()); W.append(tot)\n",
    "    return W\n",
    "\n",
    "\n",
    "# ====================================================================== (iv) direct computation\n",
    "def bfs_levels(A, Lmax, S=None):\n",
    "    \"\"\"Sparse breadth-first search to depth Lmax from every vertex (S = None) or from the\n",
    "    rows of the 0/1 source matrix S.  Returns the level matrices F_1..F_Lmax (0/1: pairs\n",
    "    at distance exactly k) and the edge relaxations at each level.\"\"\"\n",
    "    N = A.shape[0]\n",
    "    outdeg = np.diff(A.indptr).astype(np.int64)\n",
    "    Ab = A.astype(np.int32)\n",
    "    F = sp.identity(N, dtype=np.int32, format=\"csr\") if S is None else S.astype(np.int32).tocsr()\n",
    "    R = F.copy()\n",
    "    levels, relax = [], []\n",
    "    for _ in range(Lmax):\n",
    "        relax.append(int((F @ outdeg).sum()))\n",
    "        G = (F @ Ab).tocsr()\n",
    "        G.data[:] = 1\n",
    "        G = (G - G.multiply(R)).tocsr()\n",
    "        G.eliminate_zeros()\n",
    "        R = (R + G).tocsr()\n",
    "        levels.append(G); F = G\n",
    "    return levels, relax\n",
    "\n",
    "\n",
    "def reach(levels, L):\n",
    "    R = levels[0]\n",
    "    for k in range(1, L):\n",
    "        R = R + levels[k]\n",
    "    return R.tocsr()\n",
    "\n",
    "\n",
    "def direct_emergent(n, lev1, lev2, levj, I, L):\n",
    "    \"\"\"E+ and E- of G^{<=L} by set differences of the three observed graphs.\"\"\"\n",
    "    NN = 2 * n\n",
    "    R1, R2, Rj = reach(lev1, L), reach(lev2, L), reach(levj, L)\n",
    "    Im = sp.csr_matrix((np.ones(len(I), np.int32), ([a for a, _ in I], [b for _, b in I])),\n",
    "                       shape=(NN, NN))\n",
    "    U = (sp.block_diag((R1, R2), format=\"csr\") + Im).tocsr()\n",
    "    U.data[:] = 1\n",
    "    Ep = (Rj - Rj.multiply(U)).tocsr(); Ep.eliminate_zeros()\n",
    "    Em = (U - U.multiply(Rj)).tocsr(); Em.eliminate_zeros()\n",
    "    c = Ep.tocoo()\n",
    "    codes = np.sort(c.row.astype(np.int64) * NN + c.col.astype(np.int64))\n",
    "    return codes, Em.nnz, R1.nnz + R2.nnz + Rj.nnz\n",
    "\n",
    "\n",
    "def sample_matrix(N, rng):\n",
    "    k = min(SAMPLE, N)\n",
    "    rows = sorted(rng.sample(range(N), k))\n",
    "    return sp.csr_matrix((np.ones(k, np.int32), (np.arange(k), rows)), shape=(k, N)), k\n",
    "\n",
    "\n",
    "def estimates(A, rng, Lmax):\n",
    "    \"\"\"Estimated direct work (relaxations) and output size of G^{<=L}, L = 1..Lmax, from\n",
    "    a seeded sample of sources.\"\"\"\n",
    "    N = A.shape[0]\n",
    "    S, k = sample_matrix(N, rng)\n",
    "    lev, relax = bfs_levels(A, Lmax, S)\n",
    "    work = list(accumulate(relax)); nnz = list(accumulate(F.nnz for F in lev))\n",
    "    return [w * N / k for w in work], [z * N / k for z in nnz]\n",
    "\n",
    "\n",
    "# ====================================================================== one task\n",
    "def run_task(task):\n",
    "    fam, n, rep = task\n",
    "    key = f\"exp7|{fam}|{n}|{rep}\"\n",
    "    rng = random.Random(key)\n",
    "    p1 = gen_part(fam, n, rng)\n",
    "    p2 = gen_part(fam, n, rng)\n",
    "    A1, A2 = adjacency(n, *p1), adjacency(n, *p2)\n",
    "    W1, W2 = walk_counts(A1, max(LS)), walk_counts(A2, max(LS))\n",
    "    e1 = estimates(A1, random.Random(key + \"|s1\"), max(LS))\n",
    "    e2 = estimates(A2, random.Random(key + \"|s2\"), max(LS))\n",
    "    lev_parts = {}                                    # computed lazily, once per task\n",
    "    part_info = dict(m1=int(A1.nnz), m2=int(A2.nnz))\n",
    "    out = []\n",
    "    for mode, k in INTERFACES:\n",
    "        I = draw_interface(n, mode, k, random.Random(f\"{key}|{mode}{k}\"))\n",
    "        A, AT = build_join(n, p1, p2, I)\n",
    "        Wj = walk_counts(A, max(LS))\n",
    "        ej = estimates(A, random.Random(f\"{key}|{mode}{k}|join\"), max(LS))\n",
    "        dmax_out = int(np.diff(A.indptr).max()); dmax_in = int(np.diff(AT.indptr).max())\n",
    "        # direct computation: which reaches are feasible\n",
    "        want_direct = rep < DIRECT_REPS[n]\n",
    "        Ld = [L for L in LS if want_direct and ej[1][L - 1] <= DIRECT_NNZ_CAP]\n",
    "        levj = None\n",
    "        if Ld:\n",
    "            Lm = max(Ld)\n",
    "            if lev_parts.get(\"L\", 0) < Lm:\n",
    "                lev_parts[\"s1\"] = bfs_levels(A1, Lm); lev_parts[\"s2\"] = bfs_levels(A2, Lm)\n",
    "                lev_parts[\"L\"] = Lm\n",
    "            levj = bfs_levels(A, Lm)\n",
    "        core_g = None\n",
    "        if n == CORE_N and rep < CORE_REPS:\n",
    "            s1 = DG(range(n), zip(p1[0].tolist(), p1[1].tolist()))\n",
    "            s2 = DG(range(n, 2 * n), zip((p2[0] + n).tolist(), (p2[1] + n).tolist()))\n",
    "            core_g = (s1, s2)\n",
    "        for L in LS:\n",
    "            G = Local(n, A, AT)\n",
    "            loc = local_search(G, I, L, materialize=(L in Ld) or core_g is not None)\n",
    "            DW = Wj[L] - W1[L] - W2[L]\n",
    "            rec = dict(fam=fam, n=n, rep=rep, mode=mode, k=k, L=L,\n",
    "                       N=loc[\"N\"], Eplus=loc[\"Eplus\"], DW=DW, N_multi=loc[\"Nmulti\"],\n",
    "                       local_ops=loc[\"ops\"], local_paths=loc[\"paths\"],\n",
    "                       walk_mv=3 * L, walk_work=L * (int(A1.nnz) + int(A2.nnz) + int(A.nnz)),\n",
    "                       direct_work_est=e1[0][L - 1] + e2[0][L - 1] + ej[0][L - 1],\n",
    "                       direct_out_est=e1[1][L - 1] + e2[1][L - 1] + ej[1][L - 1],\n",
    "                       join_out_est=ej[1][L - 1],\n",
    "                       dmax_out=dmax_out, dmax_in=dmax_in, mjoin=int(A.nnz), **part_info)\n",
    "            if L in Ld:\n",
    "                lv1, rl1 = lev_parts[\"s1\"]; lv2, rl2 = lev_parts[\"s2\"]; lvj, rlj = levj\n",
    "                codes, nlost, outsz = direct_emergent(n, lv1, lv2, lvj, I, L)\n",
    "                rec.update(direct=True,\n",
    "                           direct_work=sum(rl1[:L]) + sum(rl2[:L]) + sum(rlj[:L]),\n",
    "                           direct_out=int(outsz), direct_lost=int(nlost),\n",
    "                           direct_Eplus=int(len(codes)),\n",
    "                           direct_match=bool(np.array_equal(codes, loc[\"codes\"])),\n",
    "                           local_consistent=bool(len(loc[\"codes\"]) == loc[\"Eplus\"]))\n",
    "            else:\n",
    "                rec.update(direct=False,\n",
    "                           direct_skip=(\"realization beyond the direct subset\" if not want_direct\n",
    "                                        else \"estimated output above cap\"))\n",
    "            if core_g is not None:\n",
    "                Ep, Em, Nc, _, _ = discrepancy(core_g[0], core_g[1], set(I), *phi_power(L))\n",
    "                cc = np.array(sorted(x * 2 * n + y for x, y in Ep), dtype=np.int64)\n",
    "                rec.update(core=True, core_match=bool(Nc == loc[\"N\"] and np.array_equal(cc, loc[\"codes\"])\n",
    "                                                      and len(Em) == 0))\n",
    "            out.append(rec)\n",
    "    return out\n",
    "\n",
    "\n",
    "# ====================================================================== timing\n",
    "def _median_time(fn, reps):\n",
    "    \"\"\"Median wall-clock (time.perf_counter) and median process CPU time (time.process_time).\"\"\"\n",
    "    ts, cs = [], []\n",
    "    for _ in range(reps):\n",
    "        c0 = time.process_time(); t0 = time.perf_counter(); fn()\n",
    "        ts.append(time.perf_counter() - t0); cs.append(time.process_time() - c0)\n",
    "    ts.sort(); cs.sort()\n",
    "    return ts[len(ts) // 2], cs[len(cs) // 2]\n",
    "\n",
    "\n",
    "def _time_one(fam, n, rep):\n",
    "    \"\"\"Median times of the three computations on realization rep, interface TIMING_IFACE.\"\"\"\n",
    "    key = f\"exp7|{fam}|{n}|{rep}\"\n",
    "    rng = random.Random(key)\n",
    "    p1 = gen_part(fam, n, rng); p2 = gen_part(fam, n, rng)\n",
    "    A1, A2 = adjacency(n, *p1), adjacency(n, *p2)\n",
    "    mode, k = TIMING_IFACE\n",
    "    I = draw_interface(n, mode, k, random.Random(f\"{key}|{mode}{k}\"))\n",
    "    t0 = time.perf_counter(); A, AT = build_join(n, p1, p2, I); t_build = time.perf_counter() - t0\n",
    "    ej = estimates(A, random.Random(f\"{key}|{mode}{k}|join\"), max(LS))\n",
    "    res = {}\n",
    "    for L in LS:\n",
    "        load0 = os.getloadavg()[0]\n",
    "        t_loc, c_loc = _median_time(lambda: local_search(Local(n, A, AT), I, L), TIMING_REPEATS[\"local\"])\n",
    "\n",
    "        def walk():\n",
    "            return walk_counts(A, L)[L] - walk_counts(A1, L)[L] - walk_counts(A2, L)[L]\n",
    "        t_walk, c_walk = _median_time(walk, TIMING_REPEATS[\"walk\"])\n",
    "        t_dir = c_dir = None\n",
    "        if ej[1][L - 1] <= DIRECT_NNZ_CAP:\n",
    "            def direct():\n",
    "                l1 = bfs_levels(A1, L)[0]; l2 = bfs_levels(A2, L)[0]; lj = bfs_levels(A, L)[0]\n",
    "                return direct_emergent(n, l1, l2, lj, I, L)\n",
    "            t_dir, c_dir = _median_time(direct, TIMING_REPEATS[\"direct\"])\n",
    "        res[L] = dict(local_s=t_loc, walk_s=t_walk, direct_s=t_dir, local_cpu_s=c_loc,\n",
    "                      walk_cpu_s=c_walk, direct_cpu_s=c_dir, build_join_s=t_build,\n",
    "                      loadavg_1min=[load0, os.getloadavg()[0]])\n",
    "    return res\n",
    "\n",
    "\n",
    "def _med(xs):\n",
    "    xs = sorted(x for x in xs if x is not None)\n",
    "    return xs[len(xs) // 2] if xs else None\n",
    "\n",
    "\n",
    "def time_task(task):\n",
    "    \"\"\"Timing cell (family, n): TIMING_REALIZATIONS realizations; for each, the median over\n",
    "    repeats; the cell reports the median over realizations and the per-realization values.\"\"\"\n",
    "    fam, n = task\n",
    "    per = [_time_one(fam, n, rep) for rep in range(TIMING_REALIZATIONS)]\n",
    "    res = {}\n",
    "    for L in LS:\n",
    "        rows = [p[L] for p in per]\n",
    "        cell = dict(fam=fam, n=n, L=L, realizations=len(rows),\n",
    "                    direct_skipped=sum(1 for r in rows if r[\"direct_s\"] is None))\n",
    "        for key in (\"local_s\", \"walk_s\", \"direct_s\", \"local_cpu_s\", \"walk_cpu_s\", \"direct_cpu_s\",\n",
    "                    \"build_join_s\"):\n",
    "            cell[key] = _med([r[key] for r in rows])\n",
    "            cell[key + \"_per_realization\"] = [r[key] for r in rows]\n",
    "        cell[\"loadavg_1min\"] = [r[\"loadavg_1min\"] for r in rows]\n",
    "        res[f\"{fam}|{n}|L{L}\"] = cell\n",
    "    return res\n",
    "\n",
    "\n",
    "def machine():\n",
    "    info = dict(platform=platform.platform(), python=platform.python_version(),\n",
    "                processor=platform.processor(), numpy=np.__version__,\n",
    "                scipy=__import__(\"scipy\").__version__, networkx=nx.__version__,\n",
    "                cpu_count=os.cpu_count())\n",
    "    try:\n",
    "        info[\"cpu\"] = subprocess.run([\"sysctl\", \"-n\", \"machdep.cpu.brand_string\"],\n",
    "                                     capture_output=True, text=True).stdout.strip()\n",
    "        info[\"memory_bytes\"] = int(subprocess.run([\"sysctl\", \"-n\", \"hw.memsize\"],\n",
    "                                                  capture_output=True, text=True).stdout.strip())\n",
    "    except Exception:\n",
    "        pass\n",
    "    return info\n",
    "\n",
    "\n",
    "# ====================================================================== aggregation\n",
    "def _ci(xs):\n",
    "    m, c = mean_ci(xs)\n",
    "    return m, c\n",
    "\n",
    "\n",
    "def aggregate(recs):\n",
    "    cells = {}\n",
    "    for r in recs:\n",
    "        cells.setdefault((r[\"fam\"], r[\"n\"], r[\"mode\"], r[\"k\"], r[\"L\"]), []).append(r)\n",
    "    out = {}\n",
    "    for (fam, n, mode, k, L), rs in sorted(cells.items(), key=lambda t: (FAMILIES.index(t[0][0]),) + t[0][1:]):\n",
    "        rs.sort(key=lambda r: r[\"rep\"])\n",
    "        E = [r[\"Eplus\"] for r in rs]; Nn = [r[\"N\"] for r in rs]; DW = [r[\"DW\"] for r in rs]\n",
    "        ratio = [e / m for e, m in zip(E, Nn)]\n",
    "        ceil_ = [(m - k) / m for m in Nn]\n",
    "        red = [m - k - e for e, m in zip(E, Nn)]\n",
    "        sharp = [e / (m - k) for e, m in zip(E, Nn) if m > k]\n",
    "        dwr = [d / m for d, m in zip(DW, Nn)]\n",
    "        dr = [r for r in rs if r[\"direct\"]]\n",
    "        c = dict(family=fam, n=n, interface=mode, I=k, L=L, reps=len(rs),\n",
    "                 Eplus=_ci(E)[0], Eplus_ci=_ci(E)[1], N=_ci(Nn)[0], N_ci=_ci(Nn)[1],\n",
    "                 ratio=_ci(ratio)[0], ratio_ci=_ci(ratio)[1],\n",
    "                 ratio_of_means=sum(E) / sum(Nn),\n",
    "                 ceiling=_ci(ceil_)[0],\n",
    "                 redundancy=_ci(red)[0], redundancy_ci=_ci(red)[1],\n",
    "                 exact_no_redundancy=sum(1 for x in red if x == 0),\n",
    "                 ratio_sharp=(_ci(sharp)[0] if sharp else None),\n",
    "                 ratio_sharp_ci=(_ci(sharp)[1] if sharp else None),\n",
    "                 with_len2=len(sharp),\n",
    "                 DW=_ci(DW)[0], DW_over_N=_ci(dwr)[0], DW_over_N_ci=_ci(dwr)[1],\n",
    "                 violations=sum(1 for e, m in zip(E, Nn) if e > m),\n",
    "                 violations_sharp=sum(1 for x in red if x < 0),\n",
    "                 violations_walk=sum(1 for d, m in zip(DW, Nn) if d < m),\n",
    "                 local_ops=_ci([r[\"local_ops\"] for r in rs])[0],\n",
    "                 local_ops_max=max(r[\"local_ops\"] for r in rs),\n",
    "                 local_ops_median=sorted(r[\"local_ops\"] for r in rs)[len(rs) // 2],\n",
    "                 N_multi=_ci([r[\"N_multi\"] for r in rs])[0],\n",
    "                 instances_with_multi=sum(1 for r in rs if r[\"N_multi\"] > 0),\n",
    "                 local_paths=_ci([r[\"local_paths\"] for r in rs])[0],\n",
    "                 walk_mv=3 * L,\n",
    "                 walk_work=_ci([r[\"walk_work\"] for r in rs])[0],\n",
    "                 direct_work_est=_ci([r[\"direct_work_est\"] for r in rs])[0],\n",
    "                 direct_out_est=_ci([r[\"direct_out_est\"] for r in rs])[0],\n",
    "                 direct_instances=len(dr),\n",
    "                 direct_skipped=len(rs) - len(dr),\n",
    "                 direct_mismatches=sum(1 for r in dr if not (r[\"direct_match\"] and r[\"local_consistent\"])),\n",
    "                 direct_lost_nonzero=sum(1 for r in dr if r[\"direct_lost\"] != 0),\n",
    "                 direct_work=(_ci([r[\"direct_work\"] for r in dr])[0] if dr else None),\n",
    "                 direct_out=(_ci([r[\"direct_out\"] for r in dr])[0] if dr else None),\n",
    "                 direct_work_est_on_direct=(_ci([r[\"direct_work_est\"] for r in dr])[0] if dr else None),\n",
    "                 mean_out_degree=_ci([(r[\"m1\"] + r[\"m2\"]) / (2 * n) for r in rs])[0],\n",
    "                 dmax_out=_ci([r[\"dmax_out\"] for r in rs])[0],\n",
    "                 dmax_in=_ci([r[\"dmax_in\"] for r in rs])[0],\n",
    "                 per_instance=dict(Eplus=E, N=Nn, DW=DW,\n",
    "                                   local_ops=[r[\"local_ops\"] for r in rs]))\n",
    "        core = [r for r in rs if r.get(\"core\")]\n",
    "        if core:\n",
    "            c[\"core_instances\"] = len(core)\n",
    "            c[\"core_mismatches\"] = sum(1 for r in core if not r[\"core_match\"])\n",
    "        skips = {}\n",
    "        for r in rs:\n",
    "            if not r[\"direct\"]:\n",
    "                skips[r[\"direct_skip\"]] = skips.get(r[\"direct_skip\"], 0) + 1\n",
    "        c[\"direct_skip_reasons\"] = skips\n",
    "        out[f\"{fam}|{n}|{mode}{k}|L{L}\"] = c\n",
    "    return out\n",
    "\n",
    "\n",
    "def bridge_prediction(n, m, k, L):\n",
    "    \"\"\"Exact E[N_partial] for one-directional interfaces between two independent directed\n",
    "    G(n, m) parts: E[#simple paths of length i into (out of) a fixed vertex] =\n",
    "    (n-1)_i (m)_i / (M)_i with M = n(n-1), and N_partial = sum over interaction edges\n",
    "    of sum_{i+j<=L-1} pi_in_i(u) pi_out_j(v).\"\"\"\n",
    "    M = n * (n - 1)\n",
    "    def ff(a, i):\n",
    "        r = 1.0\n",
    "        for t in range(i): r *= (a - t)\n",
    "        return r\n",
    "    pi = [ff(n - 1, i) * ff(m, i) / ff(M, i) for i in range(L)]\n",
    "    return k * sum(pi[i] * pi[j] for i in range(L) for j in range(L) if i + j <= L - 1)\n",
    "\n",
    "\n",
    "def summarize(cells):\n",
    "    \"\"\"Totals and trends used in the text (cells visited in sorted key order, so the result\n",
    "    does not depend on how the cells dict was built).\"\"\"\n",
    "    cells = {k: cells[k] for k in sorted(cells)}\n",
    "    tot = dict(instances=0, violations=0, violations_sharp=0, violations_walk=0,\n",
    "               direct_instances=0, direct_mismatches=0, direct_lost_nonzero=0,\n",
    "               core_instances=0, core_mismatches=0, direct_skipped=0)\n",
    "    for c in cells.values():\n",
    "        tot[\"instances\"] += c[\"reps\"]\n",
    "        for key in (\"violations\", \"violations_sharp\", \"violations_walk\", \"direct_instances\",\n",
    "                    \"direct_mismatches\", \"direct_lost_nonzero\", \"direct_skipped\"):\n",
    "            tot[key] += c[key]\n",
    "        tot[\"core_instances\"] += c.get(\"core_instances\", 0)\n",
    "        tot[\"core_mismatches\"] += c.get(\"core_mismatches\", 0)\n",
    "    # which (family, n, L) had direct computation skipped, and why\n",
    "    skipped = {}\n",
    "    for c in cells.values():\n",
    "        for why, cnt in c[\"direct_skip_reasons\"].items():\n",
    "            kk = f\"{c['family']}|{c['n']}|L{c['L']}\"\n",
    "            d = skipped.setdefault(kk, {})\n",
    "            d[why] = d.get(why, 0) + cnt\n",
    "    direct_cover = {}\n",
    "    for c in cells.values():\n",
    "        kk = f\"{c['family']}|{c['n']}|L{c['L']}\"\n",
    "        d = direct_cover.setdefault(kk, dict(direct=0, total=0))\n",
    "        d[\"direct\"] += c[\"direct_instances\"]; d[\"total\"] += c[\"reps\"]\n",
    "    # largest size with direct computation, per family and reach\n",
    "    largest = {}\n",
    "    for kk, d in direct_cover.items():\n",
    "        fam, n, L = kk.split(\"|\"); n = int(n)\n",
    "        if d[\"direct\"] > 0:\n",
    "            key2 = f\"{fam}|{L}\"\n",
    "            largest[key2] = max(largest.get(key2, 0), n)\n",
    "    # bridge-law prediction for the ER families (one-directional)\n",
    "    pred = {}\n",
    "    for c in cells.values():\n",
    "        if c[\"family\"] in (\"ER-2\", \"ER-3\") and c[\"interface\"] == \"one\":\n",
    "            m = 2 * c[\"n\"] if c[\"family\"] == \"ER-2\" else 3 * c[\"n\"]\n",
    "            p = bridge_prediction(c[\"n\"], m, c[\"I\"], c[\"L\"])\n",
    "            pred[f\"{c['family']}|{c['n']}|one{c['I']}|L{c['L']}\"] = dict(\n",
    "                predicted_N=p, measured_N=c[\"N\"], measured_N_ci=c[\"N_ci\"],\n",
    "                within_ci=abs(p - c[\"N\"]) <= c[\"N_ci\"])\n",
    "    # work growth: local work and direct work from the smallest to the largest size\n",
    "    growth = {}\n",
    "    for fam in FAMILIES:\n",
    "        for mode, k in INTERFACES:\n",
    "            for L in LS:\n",
    "                a = cells.get(f\"{fam}|{SIZES[0]}|{mode}{k}|L{L}\")\n",
    "                b = cells.get(f\"{fam}|{SIZES[-1]}|{mode}{k}|L{L}\")\n",
    "                if a and b:\n",
    "                    growth[f\"{fam}|{mode}{k}|L{L}\"] = dict(\n",
    "                        local_ops_small=a[\"local_ops\"], local_ops_large=b[\"local_ops\"],\n",
    "                        local_ops_ratio=b[\"local_ops\"] / a[\"local_ops\"],\n",
    "                        direct_work_est_small=a[\"direct_work_est\"],\n",
    "                        direct_work_est_large=b[\"direct_work_est\"],\n",
    "                        direct_work_ratio=b[\"direct_work_est\"] / a[\"direct_work_est\"],\n",
    "                        direct_over_local_large=b[\"direct_work_est\"] / b[\"local_ops\"],\n",
    "                        ratio_small=a[\"ratio\"], ratio_large=b[\"ratio\"],\n",
    "                        ceiling_large=b[\"ceiling\"],\n",
    "                        redundancy_small=a[\"redundancy\"], redundancy_large=b[\"redundancy\"],\n",
    "                        exact_small=a[\"exact_no_redundancy\"], reps_small=a[\"reps\"],\n",
    "                        exact_large=b[\"exact_no_redundancy\"], reps_large=b[\"reps\"])\n",
    "    # accuracy of the sampled direct-work estimate where the exact value exists\n",
    "    rel = [abs(c[\"direct_work_est_on_direct\"] - c[\"direct_work\"]) / c[\"direct_work\"]\n",
    "           for c in cells.values() if c[\"direct_work\"]]\n",
    "    # tightness at the smallest and the largest size, over all families and interfaces\n",
    "    tight = {}\n",
    "    for L in LS:\n",
    "        d = {}\n",
    "        for tag, n in ((\"small\", SIZES[0]), (\"large\", SIZES[-1])):\n",
    "            cs = [cells[f\"{f}|{n}|{m}{k}|L{L}\"] for f in FAMILIES for m, k in INTERFACES]\n",
    "            gaps = sorted(((c[\"ceiling\"] - c[\"ratio\"]), f\"{c['family']}|{n}|{c['interface']}{c['I']}|L{L}\")\n",
    "                          for c in cs)\n",
    "            d[tag] = dict(n=n, ratio_min=min(c[\"ratio\"] for c in cs), ratio_max=max(c[\"ratio\"] for c in cs),\n",
    "                          ceiling_min=min(c[\"ceiling\"] for c in cs), ceiling_max=max(c[\"ceiling\"] for c in cs),\n",
    "                          max_ceiling_minus_ratio=gaps[-1][0], max_gap_cell=gaps[-1][1])\n",
    "            for f in FAMILIES:\n",
    "                cf = [cells[f\"{f}|{n}|{m}{k}|L{L}\"] for m, k in INTERFACES]\n",
    "                d[tag][f] = dict(zero_redundancy=sum(c[\"exact_no_redundancy\"] for c in cf),\n",
    "                                 instances=sum(c[\"reps\"] for c in cf),\n",
    "                                 ratio_min=min(c[\"ratio\"] for c in cf), ratio_max=max(c[\"ratio\"] for c in cf))\n",
    "        tight[f\"L{L}\"] = d\n",
    "    # paths through several interaction edges (bidirectional interfaces)\n",
    "    multi = {}\n",
    "    for f in FAMILIES:\n",
    "        for m, k in INTERFACES:\n",
    "            if m != \"bi\":\n",
    "                continue\n",
    "            for L in LS:\n",
    "                multi[f\"{f}|{m}{k}|L{L}\"] = {str(n): [cells[f\"{f}|{n}|{m}{k}|L{L}\"][\"instances_with_multi\"],\n",
    "                                                      cells[f\"{f}|{n}|{m}{k}|L{L}\"][\"reps\"]] for n in SIZES}\n",
    "    rel_b = [abs(v[\"measured_N\"] - v[\"predicted_N\"]) / v[\"predicted_N\"] for kk, v in pred.items()\n",
    "             if \"|one16|\" in kk and int(kk.split(\"|\")[1]) >= 1000]\n",
    "    return dict(totals=tot, direct_skipped=skipped, direct_coverage=direct_cover,\n",
    "                largest_direct_n=largest, bridge_prediction_ER=pred, growth=growth,\n",
    "                bridge_prediction_ER_within_ci=[sum(v[\"within_ci\"] for v in pred.values()), len(pred)],\n",
    "                bridge_prediction_ER_one16_n1000plus_max_rel_dev=max(rel_b) if rel_b else None,\n",
    "                tightness=tight, multi_crossing=multi,\n",
    "                direct_work_estimate_mean_rel_error_cellmeans=sum(rel) / len(rel) if rel else None,\n",
    "                direct_work_estimate_max_rel_error_cellmeans=max(rel) if rel else None)\n",
    "\n",
    "\n",
    "def resummarize():\n",
    "    \"\"\"Recompute the summary block from the stored cells (summarize depends on cells only).\"\"\"\n",
    "    path = os.path.join(HERE, \"exp7_scale.json\")\n",
    "    out = json.load(open(path))\n",
    "    out[\"summary\"] = summarize(out[\"cells\"])\n",
    "    with open(path, \"w\") as f:\n",
    "        json.dump(out, f, indent=1, sort_keys=True)\n",
    "    return out\n",
    "\n",
    "\n",
    "FUZZ = 600\n",
    "\n",
    "\n",
    "def selftest():\n",
    "    \"\"\"(a) The vectorized degree draw reproduces exp_final.gen_configuration exactly.\n",
    "    (b) On FUZZ small dense random joins (4-8 vertices per part, edge probability .3,\n",
    "    1-6 interaction edges in random directions, L = 2, 3, 4), where paths through several\n",
    "    interaction edges are common, the local search returns the same N_partial and the\n",
    "    same emergent edge set as core.discrepancy.\"\"\"\n",
    "    ok = True\n",
    "    for n in (12, 40, 100, 300):\n",
    "        a = exp_final.gen_configuration(n, random.Random(f\"selftest|{n}\"))\n",
    "        b = gen_configuration_fast(n, random.Random(f\"selftest|{n}\"))\n",
    "        ok &= sorted(a.edges()) == sorted(b.edges())\n",
    "    fuzz_bad = 0; fuzz_multi = 0\n",
    "    for t in range(FUZZ):\n",
    "        rng = random.Random(f\"exp7|fuzz|{t}\")\n",
    "        n = rng.randint(4, 8); L = rng.choice(LS)\n",
    "        E1 = [(a, b) for a in range(n) for b in range(n) if a != b and rng.random() < .3]\n",
    "        E2 = [(a + n, b + n) for a in range(n) for b in range(n) if a != b and rng.random() < .3]\n",
    "        cand = [(a, b + n) for a in range(n) for b in range(n)] + [(b + n, a) for a in range(n) for b in range(n)]\n",
    "        I = rng.sample(cand, rng.randint(1, 6))\n",
    "        p1 = _arrays(E1); p2 = _arrays([(a - n, b - n) for a, b in E2])\n",
    "        A, AT = build_join(n, p1, p2, I)\n",
    "        loc = local_search(Local(n, A, AT), I, L, materialize=True)\n",
    "        Ep, Em, Nc, _, _ = discrepancy(DG(range(n), E1), DG(range(n, 2 * n), E2), set(I), *phi_power(L))\n",
    "        cc = np.array(sorted(x * 2 * n + y for x, y in Ep), dtype=np.int64)\n",
    "        fuzz_bad += not (Nc == loc[\"N\"] and np.array_equal(cc, loc[\"codes\"]) and len(Em) == 0\n",
    "                         and len(cc) == loc[\"Eplus\"])\n",
    "        fuzz_multi += loc[\"Nmulti\"] > 0\n",
    "    return dict(gen_configuration_identical=bool(ok), sizes=[12, 40, 100, 300],\n",
    "                fuzz_instances=FUZZ, fuzz_mismatches=fuzz_bad,\n",
    "                fuzz_instances_with_multi_crossing_paths=fuzz_multi)\n",
    "\n",
    "\n",
    "# ====================================================================== main\n",
    "def main_experiment():\n",
    "    st = selftest()\n",
    "    assert st[\"gen_configuration_identical\"] and st[\"fuzz_mismatches\"] == 0, st\n",
    "    tasks = [(f, n, r) for n in SIZES for f in FAMILIES for r in range(REPS[n])]\n",
    "    large = [t for t in tasks if t[1] >= 100000]\n",
    "    small = [t for t in tasks if t[1] < 100000]\n",
    "    recs = []\n",
    "    t0 = time.time()\n",
    "    with Pool(WORKERS_LARGE) as pool:\n",
    "        for res in pool.imap_unordered(run_task, large, chunksize=1):\n",
    "            recs.extend(res)\n",
    "    t1 = time.time()\n",
    "    small.sort(key=lambda t: -t[1])\n",
    "    with Pool(WORKERS) as pool:\n",
    "        for res in pool.imap_unordered(run_task, small, chunksize=1):\n",
    "            recs.extend(res)\n",
    "    t2 = time.time()\n",
    "    cells = aggregate(recs)\n",
    "    out = dict(\n",
    "        _design=dict(sizes=SIZES, families=FAMILIES, family_info=FAMILY_INFO,\n",
    "                     interfaces=[f\"{m}{k}\" for m, k in INTERFACES], reaches=LS,\n",
    "                     reps={str(k): v for k, v in REPS.items()},\n",
    "                     direct_reps={str(k): v for k, v in DIRECT_REPS.items()},\n",
    "                     direct_nnz_cap=DIRECT_NNZ_CAP,\n",
    "                     core_check=dict(n=CORE_N, reps=CORE_REPS), sample_sources=SAMPLE,\n",
    "                     observation=\"G^{<=L}\",\n",
    "                     interface_rule=\"one: |I| distinct edges V1->V2; bi: ceil(|I|/2) V1->V2, \"\n",
    "                                    \"floor(|I|/2) V2->V1; endpoints uniform\",\n",
    "                     seeds=\"random.Random('exp7|<family>|<n>|<rep>') for the parts; \"\n",
    "                           \"'...|<interface>' for I; '...|s1', '...|s2', '...|<interface>|join' \"\n",
    "                           \"for the sampled sources\"),\n",
    "        _selftest=st,\n",
    "        cells=cells,\n",
    "        summary=summarize(cells))\n",
    "    with open(os.path.join(HERE, \"exp7_scale.json\"), \"w\") as f:\n",
    "        json.dump(out, f, indent=1, sort_keys=True)\n",
    "    return out, dict(main_large_s=t1 - t0, main_small_s=t2 - t1)\n",
    "\n",
    "\n",
    "def timing_experiment(phase_times=None):\n",
    "    tasks = [(f, n) for n in sorted(SIZES, reverse=True) for f in TIMING_FAMS]\n",
    "    res = {}\n",
    "    t0 = time.time(); load_start = list(os.getloadavg())\n",
    "    with Pool(TIMING_WORKERS) as pool:\n",
    "        for r in pool.imap_unordered(time_task, tasks, chunksize=1):\n",
    "            res.update(r)\n",
    "    out = dict(machine=machine(),\n",
    "               protocol=dict(realizations=TIMING_REALIZATIONS, interface=f\"{TIMING_IFACE[0]}{TIMING_IFACE[1]}\",\n",
    "                             repeats=TIMING_REPEATS, parallel_workers=TIMING_WORKERS,\n",
    "                             local=\"local_search from prebuilt CSR arrays (neighbor lists extracted lazily)\",\n",
    "                             walk=\"3L sparse matrix-vector products on prebuilt CSR matrices\",\n",
    "                             direct=\"sparse BFS to depth L from every vertex of s1, s2 and the join, \"\n",
    "                                    \"then set differences; skipped above the output cap\",\n",
    "                             statistic=\"per realization the median over repeats; the cell value is \"\n",
    "                                       \"the median over realizations (realizations whose direct \"\n",
    "                                       \"computation is skipped are left out of direct_s). \"\n",
    "                                       \"*_s: wall-clock seconds (time.perf_counter); *_cpu_s: \"\n",
    "                                       \"process CPU seconds (time.process_time)\",\n",
    "                             load=\"loadavg_1min: system 1-minute load average before and after \"\n",
    "                                  \"each cell (the machine is shared; see load_start/load_end)\"),\n",
    "               cells=dict(sorted(res.items())),\n",
    "               load_start=load_start, load_end=list(os.getloadavg()),\n",
    "               phase_seconds=dict(timing_s=time.time() - t0, **(phase_times or {})))\n",
    "    with open(os.path.join(HERE, \"exp7_scale_timing.json\"), \"w\") as f:\n",
    "        json.dump(out, f, indent=1, sort_keys=True)\n",
    "    return out\n",
    "\n",
    "\n",
    "def report(out):\n",
    "    s = out[\"summary\"]; t = s[\"totals\"]\n",
    "    print(f\"instances {t['instances']}  violations {t['violations']}  sharpened {t['violations_sharp']}\"\n",
    "          f\"  walk {t['violations_walk']}\")\n",
    "    print(f\"direct cross-checks {t['direct_instances']} (mismatches {t['direct_mismatches']}, \"\n",
    "          f\"lost!=0 {t['direct_lost_nonzero']}), skipped {t['direct_skipped']}; \"\n",
    "          f\"core cross-checks {t['core_instances']} (mismatches {t['core_mismatches']})\")\n",
    "    for fam in FAMILIES:\n",
    "        for mode, k in INTERFACES:\n",
    "            for L in LS:\n",
    "                row = []\n",
    "                for n in SIZES:\n",
    "                    c = out[\"cells\"].get(f\"{fam}|{n}|{mode}{k}|L{L}\")\n",
    "                    if c: row.append(f\"{c['ratio']:.3f}\")\n",
    "                print(f\"{fam:7s}{mode}{k:<3d}L{L} ratio: \" + \" \".join(row))\n",
    "    for kk, g in s[\"growth\"].items():\n",
    "        if \"one16\" in kk or \"one1|\" in kk:\n",
    "            print(f\"{kk:20s} local {g['local_ops_small']:.0f}->{g['local_ops_large']:.0f} \"\n",
    "                  f\"direct {g['direct_work_est_small']:.3g}->{g['direct_work_est_large']:.3g}\")\n",
    "\n",
    "\n",
    "if __name__ == \"__main__\":\n",
    "    args = sys.argv[1:]\n",
    "    phase = None\n",
    "    if \"--resummarize\" in args:\n",
    "        report(resummarize()); sys.exit(0)\n",
    "    if \"--timing\" not in args:\n",
    "        out, phase = main_experiment()\n",
    "        report(out)\n",
    "    if \"--main\" not in args:\n",
    "        timing_experiment(phase)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment 8 \u2014 comparison with simpler statistics\n",
    "How well do $N_\\partial$ and four simpler statistics of a coupling (the number of interaction\n",
    "edges, the degree sum and degree product of their endpoints, and edge betweenness) predict\n",
    "$|E^+_\\Phi|$ across couplings, and rank candidate single couplings before any is made?  Writes\n",
    "`experiments/exp8_baselines.json`, the per-instance records `exp8_baselines_raw.json`, and the\n",
    "wall-clock times `exp8_baselines_timing.json`.  **Runtime:** five to nine minutes with 16 processes.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Source: experiments/exp8_baselines.py\n",
    "\"\"\"\n",
    "Experiment 8 -- baselines.  Is the number N_partial of boundary-crossing paths\n",
    "more informative about emergence than simpler structural statistics of the\n",
    "coupling?\n",
    "\n",
    "Target:     |E^+_Phi|, computed exactly by core.discrepancy (direct comparison of\n",
    "            Phi(s1 v s2) with the observed union).\n",
    "Predictors: N       N_partial, the boundary-crossing paths that produce an edge\n",
    "            N2      the sharpened count (those of length >= 2)\n",
    "            cut     |I|, the number of interaction edges\n",
    "            degsum  sum over (a,b) in I of in-degree(a) + out-degree(b) in the parts\n",
    "            degprod sum over (a,b) in I of in-degree(a) * out-degree(b) in the parts\n",
    "            betw    sum over I of the edge betweenness of the interaction edge in the\n",
    "                    join (networkx edge_betweenness_centrality, normalized=False)\n",
    "            reach   supplementary: sum over (a,b) in I of\n",
    "                    (1 + |B^-_r(a)|)(1 + |B^+_r(b)|) - 1, with B^-_r(a) the vertices of\n",
    "                    a's part reaching a in 1..r steps, B^+_r(b) those reached from b\n",
    "                    in 1..r steps in b's part, and r = L - 1 (the reach of the\n",
    "                    observation minus the interaction edge).\n",
    "\n",
    "Observations: G^{<=2} (a check: here N_partial reduces to |I| + degsum up to paths\n",
    "through two interaction edges), G^{<=3}, G^{<=4}, and coarse-grained G^{<=3}\n",
    "(partition fixed in advance: consecutive triples of the sorted vertex lists, as\n",
    "in Experiment 2).\n",
    "\n",
    "Design A (pooled prediction).  Parts drawn from the thirteen synthetic families\n",
    "of Experiment 2 (generators imported from exp_final.py), each at three density\n",
    "levels (low / medium / high; parameters in DENS), 20 vertices per part, plus the\n",
    "three empirical networks of Experiment 2 split at random into halves (native\n",
    "density).  |I| in {1,2,3,4} drawn at random from the cross pairs in both\n",
    "directions (empirical: from the arcs crossing the split).  REPS_A realizations\n",
    "per (family, density, |I|) cell; each empirical network gets 3 * REPS_A\n",
    "realizations per |I| so that every family carries the same weight.\n",
    "Statistics: Spearman correlation with |E^+| and R^2 of the least-squares line of\n",
    "log(1+|E^+|) on log(1+x), pooled, within family, and within cells (family,\n",
    "density, |I| fixed); percentile bootstrap 95% intervals over instances (cells\n",
    "for the within-cell means), paired for differences between predictors.\n",
    "\n",
    "Design B (ranking candidate couplings).  For fixed parts (same families and\n",
    "densities, 20 vertices per part; empirical halves), every candidate single\n",
    "interaction edge (a,b) in V1 x V2 (sampled down to MAXC when there are more) is\n",
    "scored by each predictor and by its true |E^+|.  Per instance: Spearman\n",
    "correlation across candidates, top-1 hit (the predictor's best candidate is a\n",
    "truly best one), top-5 precision (fraction of the predictor's five best that lie\n",
    "among the five truly best, ties in |E^+| counted in favor of the pick), and\n",
    "efficiency (|E^+| of the predictor's best candidate over the maximum).  Ties in\n",
    "a predictor are broken uniformly at random, and the expectation over that\n",
    "tie-breaking is reported, so the numbers are deterministic.  A single coupling\n",
    "has |I| = 1, so the cut size ranks at random; it is reported as the random\n",
    "baseline.\n",
    "\n",
    "Size replicate of design A (\"A_size\"): synthetic families only, parts of 12 and\n",
    "30 vertices, REPS_SIZE realizations per cell; pooled and within-cell statistics.\n",
    "The block \"table\" collects the values of the proposed paper table and the\n",
    "numbers quoted around it.\n",
    "\n",
    "Determinism: every instance is generated from random.Random(\"exp8|...\") keyed by\n",
    "its cell and repetition; bootstrap indices come from numpy default_rng seeded by\n",
    "the CRC32 of a label string.  Wall-clock times go to exp8_baselines_timing.json.\n",
    "\n",
    "Usage:  python3 exp8_baselines.py            (full run, writes exp8_baselines.json,\n",
    "                                              exp8_baselines_raw.json, *_timing.json)\n",
    "        python3 exp8_baselines.py --quick    (tiny smoke test, writes nothing)\n",
    "\"\"\"\n",
    "import sys, os, json, random, math, time, zlib\n",
    "from collections import Counter\n",
    "from multiprocessing import Pool\n",
    "\n",
    "import numpy as np\n",
    "from scipy.stats import rankdata\n",
    "import networkx as nx\n",
    "\n",
    "HERE = os.path.dirname(os.path.abspath(__file__))\n",
    "X = __import__(\"sys\").modules[__name__]  # exp_final.py is an earlier cell\n",
    "\n",
    "N_PART = 20          # vertices per synthetic part\n",
    "REPS_A = 30          # realizations per (family, density, |I|) cell in design A\n",
    "MS = (1, 2, 3, 4)    # |I|\n",
    "REPS_B = 10          # parts per (family, density) cell in design B\n",
    "SIZES = (12, 30)     # part sizes of the size-robustness replicate of design A\n",
    "REPS_SIZE = 10       # realizations per cell in that replicate\n",
    "MAXC = 400           # candidate couplings per instance in design B\n",
    "BOOT = 2000          # bootstrap resamples\n",
    "PROCS = 16\n",
    "\n",
    "OBS = (\"G2\", \"G3\", \"G4\", \"CG3\")\n",
    "OBS_LABEL = {\"G2\": \"$G^{\\\\le2}$\", \"G3\": \"$G^{\\\\le3}$\", \"G4\": \"$G^{\\\\le4}$\",\n",
    "             \"CG3\": \"coarse-grained $G^{\\\\le3}$\"}\n",
    "OBS_R = {\"G2\": 1, \"G3\": 2, \"G4\": 3, \"CG3\": 2}      # reach radius r = L - 1\n",
    "PRED_A = (\"N\", \"N2\", \"cut\", \"degsum\", \"degprod\", \"betw\", \"reach\")\n",
    "BASE_A = (\"cut\", \"degsum\", \"degprod\", \"betw\")      # the baselines named in the design\n",
    "PRED_B = (\"N\", \"N2\", \"degsum\", \"degprod\", \"betw\", \"reach\")\n",
    "\n",
    "\n",
    "def make_obs(name, blk):\n",
    "    if name == \"CG3\":\n",
    "        return phi_quotient_power(3, blk) + (blk,)\n",
    "    return phi_power(int(name[1])) + (None,)\n",
    "\n",
    "\n",
    "# ------------------------------------------------------------ families\n",
    "def _er(n, rng, c):        return nx.gnm_random_graph(n, int(round(c * n)), seed=rng, directed=True)\n",
    "def _ws(n, rng, k):        return X._orient(nx.watts_strogatz_graph(n, k, 0.3, seed=rng), n, rng)\n",
    "def _ba(n, rng, m):        return X._orient(nx.barabasi_albert_graph(n, m, seed=rng), n, rng)\n",
    "\n",
    "\n",
    "def _lattice(n, rng, kind):\n",
    "    \"\"\"4 x (n/4) (or 5 x (n/5)) square lattice: open grid (low), torus (medium), torus with one\n",
    "    diagonal per cell, i.e. a triangular lattice (high); oriented by the rule of\n",
    "    Experiment 2.\"\"\"\n",
    "    rows = 4 if n % 4 == 0 else 5\n",
    "    cols = n // rows\n",
    "    assert rows * cols == n\n",
    "    G = nx.grid_2d_graph(rows, cols, periodic=(kind != \"open\"))\n",
    "    if kind == \"triangular\":\n",
    "        G.add_edges_from(((i, j), ((i + 1) % rows, (j + 1) % cols))\n",
    "                         for i in range(rows) for j in range(cols))\n",
    "    return X._orient(X._relabel(G), n, rng)\n",
    "\n",
    "\n",
    "def _sbm(n, rng, p_in, p_out):\n",
    "    sizes = (n - 2 * (n // 3), n // 3, n // 3)\n",
    "    return X.gen_sbm(n, rng, sizes=sizes, p_in=p_in, p_out=p_out)\n",
    "\n",
    "\n",
    "def _cave(n, rng, k):\n",
    "    l = max(2, round(n / k))\n",
    "    return X.gen_caveman(l * k, rng, l=l, k=k, p=0.2)\n",
    "\n",
    "\n",
    "# name -> (builder(n, rng, **params), [params low, medium, high])\n",
    "DENS = {\n",
    "    \"ER\":            (_er, [dict(c=1), dict(c=2), dict(c=3)]),\n",
    "    \"small-world\":   (_ws, [dict(k=2), dict(k=4), dict(k=6)]),\n",
    "    \"scale-free\":    (_ba, [dict(m=1), dict(m=2), dict(m=3)]),\n",
    "    \"Price\":         (X.gen_price, [dict(m=1), dict(m=2), dict(m=3)]),\n",
    "    \"Bollobas\":      (X.gen_bollobas, [dict(alpha=.3, beta=.4, gamma=.3),\n",
    "                                       dict(alpha=.2, beta=.6, gamma=.2),\n",
    "                                       dict(alpha=.1, beta=.8, gamma=.1)]),\n",
    "    \"Kleinberg\":     (X.gen_kleinberg, [dict(q=1), dict(q=2), dict(q=3)]),\n",
    "    \"SBM\":           (_sbm, [dict(p_in=.15, p_out=.04), dict(p_in=.3, p_out=.07),\n",
    "                             dict(p_in=.45, p_out=.1)]),\n",
    "    \"geometric\":     (X.gen_geometric, [dict(radius=.22), dict(radius=.3), dict(radius=.38)]),\n",
    "    \"Holme-Kim\":     (X.gen_holme_kim, [dict(m=1), dict(m=2), dict(m=3)]),\n",
    "    \"caveman\":       (_cave, [dict(k=3), dict(k=4), dict(k=5)]),   # round(n/k) cliques of k\n",
    "    \"configuration\": (X.gen_configuration, [dict(kmin=1), dict(kmin=2), dict(kmin=3)]),\n",
    "    \"k-out\":         (X.gen_kout, [dict(k=1), dict(k=2), dict(k=3)]),\n",
    "    \"lattice\":       (_lattice, [dict(kind=\"open\"), dict(kind=\"torus\"), dict(kind=\"triangular\")]),\n",
    "}\n",
    "SYNTH = list(DENS)\n",
    "EMP = {\"karate\": X._karate, \"Florentine\": X._florentine, \"Les Mis\": X._lesmis}\n",
    "FAMILIES = SYNTH + list(EMP)\n",
    "LEVELS = (\"low\", \"medium\", \"high\")\n",
    "\n",
    "\n",
    "def synth_part(fam, lev, rng, pref, n=N_PART):\n",
    "    build, plist = DENS[fam]\n",
    "    return X._to_dg(build(n, rng, **plist[lev]), pref)\n",
    "\n",
    "\n",
    "def split_halves(G, rng):\n",
    "    \"\"\"Experiment 2's split (exp_final.split_network) without drawing I: the\n",
    "    symmetric digraph of G split at random into halves; returns the induced\n",
    "    parts and the arcs crossing the split, sorted.\"\"\"\n",
    "    nodes = sorted(G.nodes(), key=str)\n",
    "    name = {x: f\"v{i:02d}\" for i, x in enumerate(nodes)}\n",
    "    arcs = sorted({(name[u], name[v]) for u, v in G.edges() if u != v} |\n",
    "                  {(name[v], name[u]) for u, v in G.edges() if u != v})\n",
    "    order = [name[x] for x in nodes]; rng.shuffle(order)\n",
    "    h = len(order) // 2\n",
    "    V1, V2 = set(order[:h]), set(order[h:])\n",
    "    s1 = DG(V1, [(u, v) for u, v in arcs if u in V1 and v in V1])\n",
    "    s2 = DG(V2, [(u, v) for u, v in arcs if u in V2 and v in V2])\n",
    "    cut = [(u, v) for u, v in arcs if (u in V1) != (v in V1)]\n",
    "    return s1, s2, cut\n",
    "\n",
    "\n",
    "# ------------------------------------------------------------ structural statistics\n",
    "def _adj(E):\n",
    "    out, inn = {}, {}\n",
    "    for u, v in sorted(E):\n",
    "        out.setdefault(u, []).append(v); inn.setdefault(v, []).append(u)\n",
    "    return out, inn\n",
    "\n",
    "\n",
    "def _ball(adj, x, r):\n",
    "    \"\"\"Number of vertices at distance 1..r from x along adj (BFS).\"\"\"\n",
    "    seen = {x}; front = [x]\n",
    "    for _ in range(r):\n",
    "        nxt = []\n",
    "        for u in front:\n",
    "            for w in adj.get(u, ()):\n",
    "                if w not in seen:\n",
    "                    seen.add(w); nxt.append(w)\n",
    "        front = nxt\n",
    "    return len(seen) - 1\n",
    "\n",
    "\n",
    "class Stats:\n",
    "    \"\"\"Degrees and reach balls inside the parts (the interaction excluded).\"\"\"\n",
    "    def __init__(self, s1, s2):\n",
    "        self.out, self.inn = _adj(s1.E | s2.E)\n",
    "        self._cache = {}\n",
    "\n",
    "    def indeg(self, a):  return len(self.inn.get(a, ()))\n",
    "    def outdeg(self, b): return len(self.out.get(b, ()))\n",
    "\n",
    "    def ball_in(self, a, r):\n",
    "        k = (\"i\", a, r)\n",
    "        if k not in self._cache: self._cache[k] = _ball(self.inn, a, r)\n",
    "        return self._cache[k]\n",
    "\n",
    "    def ball_out(self, b, r):\n",
    "        k = (\"o\", b, r)\n",
    "        if k not in self._cache: self._cache[k] = _ball(self.out, b, r)\n",
    "        return self._cache[k]\n",
    "\n",
    "    def reach(self, I, r):\n",
    "        return sum((1 + self.ball_in(a, r)) * (1 + self.ball_out(b, r)) - 1 for a, b in I)\n",
    "\n",
    "\n",
    "def nx_join(s1, s2, I):\n",
    "    G = nx.DiGraph()\n",
    "    G.add_nodes_from(sorted(s1.V | s2.V))\n",
    "    G.add_edges_from(sorted(s1.E | s2.E | set(I)))\n",
    "    return G\n",
    "\n",
    "\n",
    "def betweenness(s1, s2, I):\n",
    "    bt = nx.edge_betweenness_centrality(nx_join(s1, s2, I), normalized=False)\n",
    "    return float(sum(bt[e] for e in sorted(I)))\n",
    "\n",
    "\n",
    "# ------------------------------------------------------------ design A: one instance\n",
    "def cells_A(n=N_PART, reps=None, empirical=True):\n",
    "    reps = REPS_A if reps is None else reps\n",
    "    out = []\n",
    "    for fam in SYNTH:\n",
    "        for lev in range(3):\n",
    "            for m in MS:\n",
    "                for r in range(reps):\n",
    "                    out.append((fam, lev, m, r, n))\n",
    "    if empirical:\n",
    "        for fam in EMP:\n",
    "            for m in MS:\n",
    "                for r in range(3 * reps):\n",
    "                    out.append((fam, -1, m, r, 0))\n",
    "    return out\n",
    "\n",
    "\n",
    "def instance_A(key):\n",
    "    fam, lev, m, r, n = key\n",
    "    rng = random.Random(f\"exp8|A|{fam}|{lev}|{m}|{r}|{n}\")\n",
    "    if fam in EMP:\n",
    "        s1, s2, cut = split_halves(EMP[fam](), rng)\n",
    "        I = set(rng.sample(cut, m))\n",
    "    else:\n",
    "        s1 = synth_part(fam, lev, rng, \"a\", n); s2 = synth_part(fam, lev, rng, \"b\", n)\n",
    "        cross = [(u, v) for u in sorted(s1.V) for v in sorted(s2.V)] + \\\n",
    "                [(v, u) for u in sorted(s1.V) for v in sorted(s2.V)]\n",
    "        I = set(rng.sample(cross, m))\n",
    "    return s1, s2, I\n",
    "\n",
    "\n",
    "def run_A(key):\n",
    "    s1, s2, I = instance_A(key)\n",
    "    st = Stats(s1, s2)\n",
    "    blk = X._blocks(s1, s2)\n",
    "    base = dict(cut=len(I),\n",
    "                degsum=sum(st.indeg(a) + st.outdeg(b) for a, b in I),\n",
    "                degprod=sum(st.indeg(a) * st.outdeg(b) for a, b in I),\n",
    "                betw=betweenness(s1, s2, I))\n",
    "    rec = dict(key=list(key), n1=len(s1.V), n2=len(s2.V), e1=len(s1.E), e2=len(s2.E))\n",
    "    # paths through two interaction edges of length 2 (for the L = 2 reduction)\n",
    "    rec[\"II2\"] = sum(1 for (x, y) in I for (y2, z) in I if y2 == y and z != x)\n",
    "    for ob in OBS:\n",
    "        star, L, vmap = make_obs(ob, blk)\n",
    "        Ep, _, N, S, _ = discrepancy(s1, s2, I, star, L, vmap=vmap)\n",
    "        rec[ob] = dict(Eplus=len(Ep), N=N, N2=sum(1 for p in S if len(p) - 1 >= 2),\n",
    "                       reach=st.reach(I, OBS_R[ob]), **base)\n",
    "    return rec\n",
    "\n",
    "\n",
    "# ------------------------------------------------------------ design B: one instance\n",
    "def cells_B():\n",
    "    out = []\n",
    "    for fam in SYNTH:\n",
    "        for lev in range(3):\n",
    "            for r in range(REPS_B):\n",
    "                out.append((fam, lev, r))\n",
    "    for fam in EMP:\n",
    "        for r in range(3 * REPS_B):\n",
    "            out.append((fam, -1, r))\n",
    "    return out\n",
    "\n",
    "\n",
    "def _expected_topk(pred, truth, k):\n",
    "    \"\"\"Expected precision@k of the ranking by pred (ties broken uniformly at\n",
    "    random) against the truly best k (ties in truth counted as hits).\"\"\"\n",
    "    thr = sorted(truth, reverse=True)[min(k, len(truth)) - 1]\n",
    "    hit = [t >= thr for t in truth]\n",
    "    groups = {}\n",
    "    for p, h in zip(pred, hit):\n",
    "        g = groups.setdefault(p, [0, 0]); g[0] += 1; g[1] += h\n",
    "    slots = k; exp_hits = 0.0\n",
    "    for p in sorted(groups, reverse=True):\n",
    "        size, hits = groups[p]\n",
    "        take = min(slots, size)\n",
    "        exp_hits += hits * take / size\n",
    "        slots -= take\n",
    "        if slots == 0: break\n",
    "    return exp_hits / k\n",
    "\n",
    "\n",
    "def _top1(pred, truth):\n",
    "    \"\"\"P(pick is a truly best candidate) and E[|E+ of pick|] / max |E+|.\"\"\"\n",
    "    mx = max(pred); tmax = max(truth)\n",
    "    top = [t for p, t in zip(pred, truth) if p == mx]\n",
    "    return (sum(t == tmax for t in top) / len(top),\n",
    "            (sum(top) / len(top)) / tmax if tmax > 0 else float(\"nan\"))\n",
    "\n",
    "\n",
    "def _spear(x, y):\n",
    "    x = np.asarray(x, float); y = np.asarray(y, float)\n",
    "    if np.ptp(x) == 0 or np.ptp(y) == 0: return float(\"nan\")\n",
    "    return float(np.corrcoef(rankdata(x), rankdata(y))[0, 1])\n",
    "\n",
    "\n",
    "def run_B(key):\n",
    "    fam, lev, r = key\n",
    "    rng = random.Random(f\"exp8|B|{fam}|{lev}|{r}\")\n",
    "    if fam in EMP:\n",
    "        s1, s2, _ = split_halves(EMP[fam](), rng)\n",
    "    else:\n",
    "        s1 = synth_part(fam, lev, rng, \"a\"); s2 = synth_part(fam, lev, rng, \"b\")\n",
    "    cands = [(u, v) for u in sorted(s1.V) for v in sorted(s2.V)]\n",
    "    if len(cands) > MAXC:\n",
    "        cands = sorted(rng.sample(cands, MAXC))\n",
    "    st = Stats(s1, s2)\n",
    "    blk = X._blocks(s1, s2)\n",
    "    G = nx_join(s1, s2, [])\n",
    "    rows = {ob: dict(Eplus=[], N=[], N2=[], reach=[]) for ob in OBS}\n",
    "    common = dict(degsum=[], degprod=[], betw=[])\n",
    "    for (a, b) in cands:\n",
    "        I = {(a, b)}\n",
    "        common[\"degsum\"].append(st.indeg(a) + st.outdeg(b))\n",
    "        common[\"degprod\"].append(st.indeg(a) * st.outdeg(b))\n",
    "        G.add_edge(a, b)\n",
    "        common[\"betw\"].append(float(nx.edge_betweenness_centrality(G, normalized=False)[(a, b)]))\n",
    "        G.remove_edge(a, b)\n",
    "        for ob in OBS:\n",
    "            star, L, vmap = make_obs(ob, blk)\n",
    "            Ep, _, N, S, _ = discrepancy(s1, s2, I, star, L, vmap=vmap)\n",
    "            rows[ob][\"Eplus\"].append(len(Ep)); rows[ob][\"N\"].append(N)\n",
    "            rows[ob][\"N2\"].append(sum(1 for p in S if len(p) - 1 >= 2))\n",
    "            rows[ob][\"reach\"].append(st.reach(I, OBS_R[ob]))\n",
    "    rec = dict(key=list(key), n1=len(s1.V), n2=len(s2.V), e1=len(s1.E), e2=len(s2.E),\n",
    "               candidates=len(cands))\n",
    "    for ob in OBS:\n",
    "        t = rows[ob][\"Eplus\"]\n",
    "        preds = dict(common, N=rows[ob][\"N\"], N2=rows[ob][\"N2\"], reach=rows[ob][\"reach\"])\n",
    "        C = len(t); tmax = max(t)\n",
    "        o = dict(maxEplus=tmax, meanEplus=sum(t) / C, n_best=sum(x == tmax for x in t))\n",
    "        # random choice (= ranking by the cut size, constant for single couplings)\n",
    "        thr5 = sorted(t, reverse=True)[4]\n",
    "        o[\"random\"] = dict(top1=o[\"n_best\"] / C, top5=sum(x >= thr5 for x in t) / C,\n",
    "                           eff=(sum(t) / C) / tmax if tmax > 0 else float(\"nan\"),\n",
    "                           rho=float(\"nan\"))\n",
    "        for p in PRED_B:\n",
    "            top1, eff = _top1(preds[p], t)\n",
    "            o[p] = dict(rho=_spear(preds[p], t), top1=top1, top5=_expected_topk(preds[p], t, 5),\n",
    "                        eff=eff)\n",
    "        if ob == \"G2\":   # the L = 2 reduction for a single coupling\n",
    "            o[\"check_Eplus_eq_degsum\"] = sum(x == d for x, d in zip(t, common[\"degsum\"]))\n",
    "            o[\"check_N_eq_1_plus_degsum\"] = sum(x == d + 1 for x, d in zip(rows[ob][\"N\"], common[\"degsum\"]))\n",
    "        if ob in (\"G3\", \"G4\"):\n",
    "            o[\"check_N2_eq_N_minus_1\"] = sum(x == y - 1 for x, y in zip(rows[ob][\"N2\"], rows[ob][\"N\"]))\n",
    "        rec[ob] = o\n",
    "    return rec\n",
    "\n",
    "\n",
    "# ------------------------------------------------------------ statistics\n",
    "def _seed(label):\n",
    "    return zlib.crc32(label.encode())\n",
    "\n",
    "\n",
    "def _rank_rows(M):\n",
    "    return rankdata(M, axis=1)\n",
    "\n",
    "\n",
    "def _corr_rows(A, B):\n",
    "    A = A - A.mean(axis=1, keepdims=True); B = B - B.mean(axis=1, keepdims=True)\n",
    "    den = np.sqrt((A * A).sum(axis=1) * (B * B).sum(axis=1))\n",
    "    with np.errstate(invalid=\"ignore\", divide=\"ignore\"):\n",
    "        return (A * B).sum(axis=1) / den\n",
    "\n",
    "\n",
    "def _ci(v):\n",
    "    v = np.asarray(v, float); v = v[~np.isnan(v)]\n",
    "    if len(v) == 0: return [float(\"nan\"), float(\"nan\")]\n",
    "    return [float(np.percentile(v, 2.5)), float(np.percentile(v, 97.5))]\n",
    "\n",
    "\n",
    "def assoc(y, P, label, preds, ref=\"N\", boot=BOOT, chunk=250):\n",
    "    \"\"\"Spearman rho and log-log R^2 of each predictor with y, percentile bootstrap\n",
    "    CIs, and paired bootstrap differences ref - predictor.\"\"\"\n",
    "    y = np.asarray(y, float); n = len(y)\n",
    "    P = {p: np.asarray(P[p], float) for p in preds}\n",
    "    ly = np.log1p(y); LP = {p: np.log1p(P[p]) for p in preds}\n",
    "    est_rho = {p: _spear(P[p], y) for p in preds}\n",
    "    est_r2 = {}\n",
    "    for p in preds:\n",
    "        c = np.corrcoef(LP[p], ly)[0, 1] if np.ptp(P[p]) > 0 else float(\"nan\")\n",
    "        est_r2[p] = float(c * c)\n",
    "    rng = np.random.default_rng(_seed(label))\n",
    "    br = {p: [] for p in preds}; b2 = {p: [] for p in preds}\n",
    "    done = 0\n",
    "    while done < boot:\n",
    "        b = min(chunk, boot - done)\n",
    "        idx = rng.integers(0, n, size=(b, n))\n",
    "        ry = _rank_rows(y[idx]); lyb = ly[idx]\n",
    "        for p in preds:\n",
    "            br[p].append(_corr_rows(_rank_rows(P[p][idx]), ry))\n",
    "            b2[p].append(_corr_rows(LP[p][idx], lyb) ** 2)\n",
    "        done += b\n",
    "    br = {p: np.concatenate(br[p]) for p in preds}; b2 = {p: np.concatenate(b2[p]) for p in preds}\n",
    "    out = dict(n=n, spearman={}, r2_log={}, spearman_diff={}, r2_log_diff={})\n",
    "    for p in preds:\n",
    "        out[\"spearman\"][p] = dict(est=est_rho[p], ci=_ci(br[p]))\n",
    "        out[\"r2_log\"][p] = dict(est=est_r2[p], ci=_ci(b2[p]))\n",
    "        if p != ref:\n",
    "            d = br[ref] - br[p]; d2 = b2[ref] - b2[p]\n",
    "            out[\"spearman_diff\"][p] = dict(est=est_rho[ref] - est_rho[p], ci=_ci(d),\n",
    "                                           frac_ref_higher=float(np.nanmean(d > 0)))\n",
    "            out[\"r2_log_diff\"][p] = dict(est=est_r2[ref] - est_r2[p], ci=_ci(d2),\n",
    "                                         frac_ref_higher=float(np.nanmean(d2 > 0)))\n",
    "    return out\n",
    "\n",
    "\n",
    "def _ols_r2(Xm, y):\n",
    "    Xm = np.column_stack([np.ones(len(y))] + list(Xm))\n",
    "    Xty = Xm.T @ y\n",
    "    beta = np.linalg.solve(Xm.T @ Xm, Xty)          # normal equations (few columns)\n",
    "    rss = y @ y - beta @ Xty                         # residual sum of squares of the OLS fit\n",
    "    yc = y - y.mean()\n",
    "    return 1.0 - rss / (yc @ yc)\n",
    "\n",
    "\n",
    "def incremental(y, P, label, base, add=\"N\", boot=1000):\n",
    "    \"\"\"R^2 of log(1+y) on log(1+baselines), and the increase when log(1+N) is added.\"\"\"\n",
    "    y = np.log1p(np.asarray(y, float)); n = len(y)\n",
    "    B = [np.log1p(np.asarray(P[p], float)) for p in base]\n",
    "    A = np.log1p(np.asarray(P[add], float))\n",
    "    r0 = _ols_r2(B, y); r1 = _ols_r2(B + [A], y); ra = _ols_r2([A], y)\n",
    "    rng = np.random.default_rng(_seed(label)); inc = []\n",
    "    for _ in range(boot):\n",
    "        i = rng.integers(0, n, size=n)\n",
    "        inc.append(_ols_r2([b[i] for b in B] + [A[i]], y[i]) - _ols_r2([b[i] for b in B], y[i]))\n",
    "    return dict(baselines=list(base), r2_baselines=float(r0), r2_baselines_plus_N=float(r1),\n",
    "                r2_N_alone=float(ra), increase=float(r1 - r0), increase_ci=_ci(inc))\n",
    "\n",
    "\n",
    "def within_cells(recs, ob, preds, label, boot=BOOT):\n",
    "    \"\"\"Mean over (family, density, |I|) cells of the within-cell Spearman rho;\n",
    "    bootstrap over cells; paired differences N - predictor.\"\"\"\n",
    "    cells = {}\n",
    "    for r in recs:\n",
    "        cells.setdefault(tuple(r[\"key\"][:3]), []).append(r[ob])\n",
    "    keys = sorted(cells, key=str)\n",
    "    R = {p: np.array([_spear([x[p] for x in cells[k]], [x[\"Eplus\"] for x in cells[k]])\n",
    "                      for k in keys]) for p in preds}\n",
    "    rng = np.random.default_rng(_seed(label))\n",
    "    idx = rng.integers(0, len(keys), size=(boot, len(keys)))\n",
    "    out = dict(cells=len(keys), mean_rho={}, diff={}, cells_N_higher={})\n",
    "    for p in preds:\n",
    "        v = R[p]\n",
    "        out[\"mean_rho\"][p] = dict(est=float(np.nanmean(v)), ci=_ci(np.nanmean(v[idx], axis=1)),\n",
    "                                  defined=int(np.sum(~np.isnan(v))))\n",
    "        if p != \"N\":\n",
    "            d = R[\"N\"] - v\n",
    "            out[\"diff\"][p] = dict(est=float(np.nanmean(d)), ci=_ci(np.nanmean(d[idx], axis=1)))\n",
    "            ok = ~np.isnan(d)\n",
    "            out[\"cells_N_higher\"][p] = dict(higher=int(np.sum(d[ok] > 0)), equal=int(np.sum(d[ok] == 0)),\n",
    "                                            lower=int(np.sum(d[ok] < 0)), defined=int(ok.sum()))\n",
    "    return out\n",
    "\n",
    "\n",
    "def analyze_A(recs):\n",
    "    out = {}\n",
    "    fam_of = [r[\"key\"][0] for r in recs]\n",
    "    # L = 2 reduction: N = |I| + degsum + (length-2 paths through two interaction edges)\n",
    "    ok = sum(1 for r in recs if r[\"G2\"][\"N\"] == r[\"G2\"][\"cut\"] + r[\"G2\"][\"degsum\"] + r[\"II2\"])\n",
    "    plain = sum(1 for r in recs if r[\"G2\"][\"N\"] == r[\"G2\"][\"cut\"] + r[\"G2\"][\"degsum\"])\n",
    "    out[\"L2_reduction\"] = dict(\n",
    "        instances=len(recs), N_eq_cut_plus_degsum_plus_II2=ok, N_eq_cut_plus_degsum=plain,\n",
    "        spearman_N_vs_cut_plus_degsum=_spear([r[\"G2\"][\"N\"] for r in recs],\n",
    "                                             [r[\"G2\"][\"cut\"] + r[\"G2\"][\"degsum\"] for r in recs]))\n",
    "    for ob in OBS:\n",
    "        y = [r[ob][\"Eplus\"] for r in recs]\n",
    "        P = {p: [r[ob][p] for r in recs] for p in PRED_A}\n",
    "        P[\"cut_plus_degsum\"] = [r[ob][\"cut\"] + r[ob][\"degsum\"] for r in recs]\n",
    "        preds = PRED_A + (\"cut_plus_degsum\",)\n",
    "        o = dict(mean_Eplus=float(np.mean(y)), mean_N=float(np.mean(P[\"N\"])),\n",
    "                 zero_Eplus=int(sum(v == 0 for v in y)), bound_violations=int(sum(e > n for e, n in zip(y, P[\"N\"]))))\n",
    "        o[\"pooled\"] = assoc(y, P, f\"A|{ob}|pooled\", preds)\n",
    "        o[\"pooled_synthetic\"] = assoc([v for v, f in zip(y, fam_of) if f in DENS],\n",
    "                                      {p: [v for v, f in zip(P[p], fam_of) if f in DENS] for p in preds},\n",
    "                                      f\"A|{ob}|synthetic\", preds)\n",
    "        o[\"incremental_r2\"] = incremental(y, P, f\"A|{ob}|inc\", BASE_A)\n",
    "        o[\"incremental_r2_with_reach\"] = incremental(y, P, f\"A|{ob}|inc2\", BASE_A + (\"reach\",))\n",
    "        wf = {}\n",
    "        for fam in FAMILIES:\n",
    "            sel = [i for i, f in enumerate(fam_of) if f == fam]\n",
    "            wf[fam] = assoc([y[i] for i in sel], {p: [P[p][i] for i in sel] for p in preds},\n",
    "                            f\"A|{ob}|{fam}\", preds, boot=1000)\n",
    "        o[\"within_family\"] = wf\n",
    "        # family-level summary: in how many families is N best / significantly better\n",
    "        summ = {}\n",
    "        for p in preds:\n",
    "            if p == \"N\": continue\n",
    "            summ[p] = dict(\n",
    "                N_higher_point=sum(wf[f][\"spearman_diff\"][p][\"est\"] > 0 for f in FAMILIES),\n",
    "                N_higher_ci_excludes_0=sum(wf[f][\"spearman_diff\"][p][\"ci\"][0] > 0 for f in FAMILIES),\n",
    "                N_lower_ci_excludes_0=sum(wf[f][\"spearman_diff\"][p][\"ci\"][1] < 0 for f in FAMILIES))\n",
    "        o[\"within_family_summary\"] = summ\n",
    "        o[\"within_cells\"] = within_cells(recs, ob, [p for p in PRED_A if p != \"cut\"], f\"A|{ob}|cells\")\n",
    "        out[ob] = o\n",
    "    return out\n",
    "\n",
    "\n",
    "def analyze_B(recs):\n",
    "    out = {}\n",
    "    metrics = (\"rho\", \"top1\", \"top5\", \"eff\")\n",
    "    for ob in OBS:\n",
    "        preds = PRED_B + (\"random\",)\n",
    "        o = dict(instances=len(recs), mean_candidates=float(np.mean([r[\"candidates\"] for r in recs])),\n",
    "                 mean_maxEplus=float(np.mean([r[ob][\"maxEplus\"] for r in recs])),\n",
    "                 mean_n_best=float(np.mean([r[ob][\"n_best\"] for r in recs])))\n",
    "        rng = np.random.default_rng(_seed(f\"B|{ob}\"))\n",
    "        n = len(recs); idx = rng.integers(0, n, size=(BOOT, n))\n",
    "        for mtr in metrics:\n",
    "            M = {p: np.array([r[ob][p][mtr] for r in recs], float) for p in preds}\n",
    "            d = {}\n",
    "            for p in preds:\n",
    "                v = M[p]\n",
    "                if np.all(np.isnan(v)):\n",
    "                    d[p] = dict(est=float(\"nan\"), ci=[float(\"nan\")] * 2, defined=0); continue\n",
    "                d[p] = dict(est=float(np.nanmean(v)), ci=_ci(np.nanmean(v[idx], axis=1)),\n",
    "                            defined=int(np.sum(~np.isnan(v))))\n",
    "                if p != \"N\":\n",
    "                    dd = M[\"N\"] - v\n",
    "                    d[p][\"diff_N_minus\"] = dict(est=float(np.nanmean(dd)),\n",
    "                                                ci=_ci(np.nanmean(dd[idx], axis=1)),\n",
    "                                                N_higher=int(np.nansum(dd > 0)),\n",
    "                                                N_lower=int(np.nansum(dd < 0)))\n",
    "            o[mtr] = d\n",
    "        # per family means\n",
    "        pf = {}\n",
    "        for fam in FAMILIES:\n",
    "            sel = [r for r in recs if r[\"key\"][0] == fam]\n",
    "            pf[fam] = {mtr: {p: float(np.nanmean([r[ob][p][mtr] for r in sel])) if mtr != \"rho\" or p != \"random\" else None\n",
    "                             for p in preds} for mtr in metrics}\n",
    "        o[\"per_family\"] = pf\n",
    "        # families where N has the highest mean rho / top1\n",
    "        for mtr in (\"rho\", \"top1\", \"eff\"):\n",
    "            best = {}\n",
    "            for fam in FAMILIES:\n",
    "                vals = {p: pf[fam][mtr][p] for p in PRED_B if p not in (\"N2\",)}\n",
    "                top = max(v for v in vals.values() if v is not None and not math.isnan(v))\n",
    "                best[fam] = sorted(p for p, v in vals.items() if v is not None and not math.isnan(v) and v >= top - 1e-12)\n",
    "            o[f\"best_by_family_{mtr}\"] = best\n",
    "        if ob == \"G2\":\n",
    "            o[\"check_Eplus_eq_degsum\"] = sum(r[ob][\"check_Eplus_eq_degsum\"] for r in recs)\n",
    "            o[\"check_N_eq_1_plus_degsum\"] = sum(r[ob][\"check_N_eq_1_plus_degsum\"] for r in recs)\n",
    "            o[\"candidates_total\"] = sum(r[\"candidates\"] for r in recs)\n",
    "        if ob in (\"G3\", \"G4\"):\n",
    "            o[\"check_N2_eq_N_minus_1\"] = sum(r[ob][\"check_N2_eq_N_minus_1\"] for r in recs)\n",
    "            o[\"candidates_total\"] = sum(r[\"candidates\"] for r in recs)\n",
    "        out[ob] = o\n",
    "    return out\n",
    "\n",
    "\n",
    "def analyze_A_size(recs):\n",
    "    \"\"\"Size-robustness replicate of design A (synthetic families only): pooled\n",
    "    and within-cell statistics.\"\"\"\n",
    "    out = {}\n",
    "    for ob in OBS:\n",
    "        y = [r[ob][\"Eplus\"] for r in recs]\n",
    "        P = {p: [r[ob][p] for r in recs] for p in PRED_A}\n",
    "        out[ob] = dict(mean_Eplus=float(np.mean(y)), mean_N=float(np.mean(P[\"N\"])),\n",
    "                       bound_violations=int(sum(e > n for e, n in zip(y, P[\"N\"]))),\n",
    "                       pooled=assoc(y, P, f\"S|{ob}|{recs[0]['key'][4]}\", PRED_A, boot=1000),\n",
    "                       within_cells=within_cells(recs, ob, [p for p in PRED_A if p != \"cut\"],\n",
    "                                                 f\"S|{ob}|cells|{recs[0]['key'][4]}\", boot=1000))\n",
    "    V = [r[\"n1\"] for r in recs] + [r[\"n2\"] for r in recs]\n",
    "    E = [r[\"e1\"] for r in recs] + [r[\"e2\"] for r in recs]\n",
    "    out[\"instances\"] = len(recs)\n",
    "    out[\"mean_vertices_per_part\"] = float(np.mean(V)); out[\"mean_total_degree\"] = float(2 * np.mean(E) / np.mean(V))\n",
    "    return out\n",
    "\n",
    "\n",
    "def table_block(res):\n",
    "    \"\"\"The values of the proposed paper table (tab:baselines) and the numbers quoted\n",
    "    around it, with the largest bootstrap half-width of each block.\"\"\"\n",
    "    rows_A = (\"N\", \"degprod\", \"degsum\", \"betw\", \"cut\")\n",
    "    rows_B = (\"N\", \"degprod\", \"degsum\", \"betw\", \"random\")\n",
    "    obs = (\"G3\", \"G4\", \"CG3\")\n",
    "    hw = lambda d: max(d[\"est\"] - d[\"ci\"][0], d[\"ci\"][1] - d[\"est\"])\n",
    "    t = dict(observations=list(obs), rows_A=list(rows_A), rows_B=list(rows_B))\n",
    "    t[\"pooled_spearman\"] = {p: [res[\"A\"][o][\"pooled\"][\"spearman\"][p][\"est\"] for o in obs] for p in rows_A}\n",
    "    t[\"pooled_spearman_max_halfwidth\"] = max(hw(res[\"A\"][o][\"pooled\"][\"spearman\"][p]) for o in obs for p in rows_A)\n",
    "    t[\"top1\"] = {p: [res[\"B\"][o][\"top1\"][p][\"est\"] for o in obs] for p in rows_B}\n",
    "    t[\"top1_max_halfwidth\"] = max(hw(res[\"B\"][o][\"top1\"][p]) for o in obs for p in rows_B)\n",
    "    t[\"eff\"] = {p: [res[\"B\"][o][\"eff\"][p][\"est\"] for o in obs] for p in rows_B}\n",
    "    base = (\"degprod\", \"degsum\", \"betw\")\n",
    "    t[\"within_cells_N\"] = [res[\"A\"][o][\"within_cells\"][\"mean_rho\"][\"N\"][\"est\"] for o in obs]\n",
    "    t[\"within_cells_best_baseline\"] = [max(res[\"A\"][o][\"within_cells\"][\"mean_rho\"][p][\"est\"] for p in base) for o in obs]\n",
    "    t[\"families_N_highest_point_G3\"] = int(min(res[\"A\"][\"G3\"][\"within_family_summary\"][p][\"N_higher_point\"]\n",
    "                                               for p in (\"cut\", \"degsum\", \"degprod\", \"betw\")))\n",
    "    t[\"pooled_diff_ci_all_above_0\"] = bool(all(res[\"A\"][o][\"pooled\"][\"spearman_diff\"][p][\"ci\"][0] > 0\n",
    "                                               for o in obs for p in (\"cut\", \"degsum\", \"degprod\", \"betw\")))\n",
    "    t[\"cells_diff_ci_all_above_0\"] = bool(all(res[\"A\"][o][\"within_cells\"][\"diff\"][p][\"ci\"][0] > 0\n",
    "                                              for o in obs for p in base))\n",
    "    t[\"size_pooled_N_highest_ci\"] = {n: bool(all(res[\"A_size\"][n][o][\"pooled\"][\"spearman_diff\"][p][\"ci\"][0] > 0\n",
    "                                                  for o in obs for p in (\"cut\", \"degsum\", \"degprod\", \"betw\")))\n",
    "                                     for n in res[\"A_size\"]}\n",
    "    syn = [v[\"mean_total_degree\"] for k, v in res[\"families\"].items() if \"|\" in k]\n",
    "    t[\"synthetic_mean_total_degree_range\"] = [min(syn), max(syn)]\n",
    "    return t\n",
    "\n",
    "\n",
    "def family_table(recsA):\n",
    "    fam = {}\n",
    "    for fname in FAMILIES:\n",
    "        for lev in ([0, 1, 2] if fname in DENS else [-1]):\n",
    "            sel = [r for r in recsA if r[\"key\"][0] == fname and r[\"key\"][1] == lev]\n",
    "            V = [r[\"n1\"] for r in sel] + [r[\"n2\"] for r in sel]\n",
    "            E = [r[\"e1\"] for r in sel] + [r[\"e2\"] for r in sel]\n",
    "            k = fname if lev < 0 else f\"{fname}|{LEVELS[lev]}\"\n",
    "            fam[k] = dict(parts=len(V), mean_vertices=float(np.mean(V)), mean_arcs=float(np.mean(E)),\n",
    "                          mean_total_degree=float(2 * np.mean(E) / np.mean(V)),\n",
    "                          params=(DENS[fname][1][lev] if lev >= 0 else \"native (random halves)\"))\n",
    "    return fam\n",
    "\n",
    "\n",
    "def main(quick=False):\n",
    "    global REPS_A, REPS_B, MAXC, BOOT, REPS_SIZE\n",
    "    if quick:\n",
    "        REPS_A, REPS_B, MAXC, BOOT, REPS_SIZE = 2, 1, 30, 200, 1\n",
    "    t0 = time.time()\n",
    "    with Pool(PROCS) as pool:\n",
    "        recsA = pool.map(run_A, cells_A(), chunksize=4)\n",
    "        recsS = {n: pool.map(run_A, cells_A(n, REPS_SIZE, empirical=False), chunksize=4) for n in SIZES}\n",
    "        tA = time.time()\n",
    "        recsB = pool.map(run_B, cells_B(), chunksize=1)\n",
    "        tB = time.time()\n",
    "    res = dict(\n",
    "        design=dict(N_PART=N_PART, REPS_A=REPS_A, MS=list(MS), REPS_B=REPS_B, MAXC=MAXC, BOOT=BOOT,\n",
    "                    observations={k: OBS_LABEL[k] for k in OBS}, reach_radius=OBS_R,\n",
    "                    families_synthetic=SYNTH, families_empirical=list(EMP),\n",
    "                    density_levels=list(LEVELS), SIZES=list(SIZES), REPS_SIZE=REPS_SIZE,\n",
    "                    instances_A=len(recsA), instances_B=len(recsB)),\n",
    "        families=family_table(recsA),\n",
    "        A=analyze_A(recsA),\n",
    "        A_size={str(n): analyze_A_size(recsS[n]) for n in SIZES},\n",
    "        B=analyze_B(recsB))\n",
    "    res[\"table\"] = table_block(res)\n",
    "    t1 = time.time()\n",
    "    timing = dict(design_A_seconds=tA - t0, design_B_seconds=tB - tA, analysis_seconds=t1 - tB,\n",
    "                  total_seconds=t1 - t0, processes=PROCS)\n",
    "    if not quick:\n",
    "        json.dump(res, open(os.path.join(HERE, \"exp8_baselines.json\"), \"w\"), indent=1, sort_keys=True)\n",
    "        json.dump(dict(A=recsA, A_size={str(n): recsS[n] for n in SIZES}, B=recsB), open(os.path.join(HERE, \"exp8_baselines_raw.json\"), \"w\"),\n",
    "                  indent=None, sort_keys=True)\n",
    "        json.dump(timing, open(os.path.join(HERE, \"exp8_baselines_timing.json\"), \"w\"), indent=1, sort_keys=True)\n",
    "    report(res)\n",
    "    print(\"timing:\", {k: round(v, 1) for k, v in timing.items()})\n",
    "    return res\n",
    "\n",
    "\n",
    "def report(res):\n",
    "    print(f\"Design A: {res['design']['instances_A']} instances\")\n",
    "    print(\"  L=2 reduction:\", res[\"A\"][\"L2_reduction\"])\n",
    "    for ob in OBS:\n",
    "        o = res[\"A\"][ob]\n",
    "        print(f\"  [{ob}] mean|E+|={o['mean_Eplus']:.1f} meanN={o['mean_N']:.1f} viol={o['bound_violations']}\")\n",
    "        for p in PRED_A + (\"cut_plus_degsum\",):\n",
    "            s = o[\"pooled\"][\"spearman\"][p]; r2 = o[\"pooled\"][\"r2_log\"][p]\n",
    "            dd = o[\"pooled\"][\"spearman_diff\"].get(p)\n",
    "            ds = f\"  N-p={dd['est']:+.3f} [{dd['ci'][0]:+.3f},{dd['ci'][1]:+.3f}]\" if dd else \"\"\n",
    "            wc = o[\"within_cells\"][\"mean_rho\"].get(p)\n",
    "            wcs = f\"  cells={wc['est']:.3f}\" if wc else \"\"\n",
    "            print(f\"    {p:<16} rho={s['est']:.3f} [{s['ci'][0]:.3f},{s['ci'][1]:.3f}]  R2log={r2['est']:.3f}{ds}{wcs}\")\n",
    "        print(\"    within-family:\", {p: (v[\"N_higher_ci_excludes_0\"], v[\"N_lower_ci_excludes_0\"])\n",
    "                                     for p, v in o[\"within_family_summary\"].items()})\n",
    "        print(\"    incremental R2:\", {k: (round(v, 3) if isinstance(v, float) else v)\n",
    "                                     for k, v in o[\"incremental_r2\"].items()})\n",
    "    for n, o in res[\"A_size\"].items():\n",
    "        print(f\"Size replicate n={n}: {o['instances']} instances, mean total degree {o['mean_total_degree']:.2f}\")\n",
    "        for ob in OBS:\n",
    "            sp = o[ob][\"pooled\"][\"spearman\"]; wc = o[ob][\"within_cells\"][\"mean_rho\"]\n",
    "            print(f\"  [{ob}] \" + \"  \".join(f\"{p}={sp[p]['est']:.3f}/{wc[p]['est']:.3f}\" if p in wc else f\"{p}={sp[p]['est']:.3f}\"\n",
    "                                         for p in PRED_A))\n",
    "    print(f\"Design B: {res['design']['instances_B']} instances\")\n",
    "    for ob in OBS:\n",
    "        o = res[\"B\"][ob]\n",
    "        print(f\"  [{ob}] maxE+={o['mean_maxEplus']:.1f} n_best={o['mean_n_best']:.1f}\")\n",
    "        for p in PRED_B + (\"random\",):\n",
    "            row = \"  \".join(f\"{m}={o[m][p]['est']:.3f}\" for m in (\"rho\", \"top1\", \"top5\", \"eff\"))\n",
    "            print(f\"    {p:<8} {row}\")\n",
    "\n",
    "\n",
    "if __name__ == \"__main__\":\n",
    "    main(quick=\"--quick\" in sys.argv)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Experiment 9 \u2014 real directed networks\n",
    "Three directed networks whose parts are recorded in the data: the *C. elegans* chemical-synapse\n",
    "connectome (sensory neurons, interneurons, motor neurons; Cook et al. 2019), the SNAP email-Eu-core\n",
    "network (42 departments), and the political blogs of Adamic and Glance (liberal, conservative).\n",
    "The first cell downloads the published files into `./data/` and checks each against its recorded\n",
    "SHA-256; the second computes the bound, the attribution and the interventions, and writes\n",
    "`experiments/exp9_real.json` (and the wall-clock times, `exp9_real_timing.json`).\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Source: experiments/fetch_data.py\n",
    "\"\"\"\n",
    "Download the three real directed networks used by exp9_real.py and verify them.\n",
    "\n",
    "    python3 experiments/fetch_data.py            # download what is missing, verify all\n",
    "    python3 experiments/fetch_data.py --verify   # verify only (no network access)\n",
    "\n",
    "Files land in data/<dataset>/ (next to experiments/).  Every file is checked\n",
    "against the SHA-256 recorded below, which was computed on the copies used for\n",
    "the numbers in experiments/exp9_real.json.  A file that fails the check is\n",
    "reported and exp9_real.py refuses to run on it.  Provenance, sizes, terms of\n",
    "use and the dataset papers are documented in rewrite/partC/datasets.md.\n",
    "\n",
    "Datasets\n",
    "--------\n",
    "celegans_cook2019   Hermaphrodite chemical-synapse connectome and cell lists of\n",
    "                    Cook et al. (2019), Supplementary Information 4 (cell lists:\n",
    "                    sensory neuron / interneuron / motor neuron), 5 (connectome\n",
    "                    adjacency matrices) and 6 (cell class lists).\n",
    "    Cite: S.J. Cook, T.A. Jarrell, C.A. Brittin, Y. Wang, A.E. Bloniarz,\n",
    "          M.A. Yakovlev, K.C.Q. Nguyen, L.T.-H. Tang, E.A. Bayer, J.S. Duerr,\n",
    "          H.E. Buelow, O. Hobert, D.H. Hall, S.W. Emmons.  Whole-animal\n",
    "          connectomes of both Caenorhabditis elegans sexes.  Nature 571:63-71\n",
    "          (2019).  doi:10.1038/s41586-019-1352-7.\n",
    "          Cell classes follow J.G. White, E. Southgate, J.N. Thomson, S. Brenner,\n",
    "          Phil. Trans. R. Soc. Lond. B 314:1-340 (1986), doi:10.1098/rstb.1986.0056.\n",
    "email_eu_core       SNAP email-Eu-core: directed e-mail network of a European\n",
    "                    research institution with the department of every member.\n",
    "    Cite: J. Leskovec, J. Kleinberg, C. Faloutsos.  Graph evolution:\n",
    "          densification and shrinking diameters.  ACM TKDD 1(1):2 (2007),\n",
    "          doi:10.1145/1217299.1217301;  H. Yin, A.R. Benson, J. Leskovec,\n",
    "          D.F. Gleich.  Local higher-order graph clustering.  KDD 2017,\n",
    "          555-564, doi:10.1145/3097983.3098069.\n",
    "polblogs            Political blogs (Adamic and Glance), directed hyperlinks\n",
    "                    between U.S. political blogs with the political leaning of\n",
    "                    each blog, from Mark Newman's network data page.\n",
    "    Cite: L.A. Adamic, N. Glance.  The political blogosphere and the 2004 U.S.\n",
    "          election: divided they blog.  Proc. 3rd Int. Workshop on Link\n",
    "          Discovery (LinkKDD 2005), 36-43, doi:10.1145/1134271.1134277.\n",
    "\"\"\"\n",
    "import hashlib\n",
    "import os\n",
    "import ssl\n",
    "import subprocess\n",
    "import sys\n",
    "import urllib.request\n",
    "\n",
    "try:                                   # certificate bundle for urllib (verification stays on)\n",
    "    import certifi\n",
    "    _CTX = ssl.create_default_context(cafile=certifi.where())\n",
    "except ImportError:\n",
    "    _CTX = ssl.create_default_context()\n",
    "\n",
    "HERE = os.path.dirname(os.path.abspath(__file__))\n",
    "DATA = os.path.join(os.path.dirname(HERE), \"data\")\n",
    "UA = (\"Mozilla/5.0 (Macintosh; Intel Mac OS X 10_15_7) AppleWebKit/605.1.15 \"\n",
    "      \"(KHTML, like Gecko) Version/17.0 Safari/605.1.15\")\n",
    "\n",
    "_NATURE = (\"https://media.springernature.com/original/springer-static/esm/\"\n",
    "           \"art%3A10.1038%2Fs41586-019-1352-7/MediaObjects/41586_2019_1352_{}_ESM.xlsx\")\n",
    "\n",
    "# dataset -> list of (local file name, [URLs tried in order], sha256, bytes)\n",
    "FILES = {\n",
    "    \"celegans_cook2019\": [\n",
    "        (\"cook2019_SI4_cell_lists.xlsx\", [_NATURE.format(\"MOESM8\")],\n",
    "         \"cf442a285c43f6fd95fbaa6b50b3e0696187cdf39242377d95a5446354ae2244\", 27554),\n",
    "        (\"cook2019_SI5_connectome_adjacency.xlsx\", [_NATURE.format(\"MOESM9\")],\n",
    "         \"86d3f24c77752b1f7df4b26cdf9583461fe7e8fc76f86d2d81b3879cdaa0e389\", 4172457),\n",
    "        (\"cook2019_SI6_cell_class_lists.xlsx\", [_NATURE.format(\"MOESM10\")],\n",
    "         \"db2ea247369dc3b2e69ab0e7b1fe1cac66f0ce24596d02d711e6ab933f998ee6\", 11412),\n",
    "    ],\n",
    "    \"email_eu_core\": [\n",
    "        (\"email-Eu-core.txt.gz\", [\"https://snap.stanford.edu/data/email-Eu-core.txt.gz\"],\n",
    "         \"4b47acdb80197b085fe63c819c357ae488131ee904ed93d1b219a68b0f9e245f\", 79754),\n",
    "        (\"email-Eu-core-department-labels.txt.gz\",\n",
    "         [\"https://snap.stanford.edu/data/email-Eu-core-department-labels.txt.gz\"],\n",
    "         \"e5abe5b4581a480032a63adcf2576c161785f45692642c6ebb0b1276f0f33669\", 2663),\n",
    "    ],\n",
    "    \"polblogs\": [\n",
    "        (\"polblogs.zip\", [\"https://public.websites.umich.edu/~mejn/netdata/polblogs.zip\",\n",
    "                          \"http://www-personal.umich.edu/~mejn/netdata/polblogs.zip\"],\n",
    "         \"e047df21736fef9037f0450f7d3756ecb16a8e347417723181c0f7e493021ddb\", 94090),\n",
    "    ],\n",
    "}\n",
    "\n",
    "\n",
    "def sha256(path):\n",
    "    h = hashlib.sha256()\n",
    "    with open(path, \"rb\") as f:\n",
    "        for block in iter(lambda: f.read(1 << 20), b\"\"):\n",
    "            h.update(block)\n",
    "    return h.hexdigest()\n",
    "\n",
    "\n",
    "def path_of(dataset, name):\n",
    "    return os.path.join(DATA, dataset, name)\n",
    "\n",
    "\n",
    "def verify(dataset, name, digest):\n",
    "    p = path_of(dataset, name)\n",
    "    return os.path.exists(p) and sha256(p) == digest\n",
    "\n",
    "\n",
    "def download(urls, dest):\n",
    "    \"\"\"Fetch the first URL that works (urllib, then curl as a fallback).\"\"\"\n",
    "    last, tmp = None, dest + \".part\"\n",
    "    for url in urls:\n",
    "        try:\n",
    "            req = urllib.request.Request(url, headers={\"User-Agent\": UA})\n",
    "            with urllib.request.urlopen(req, timeout=120, context=_CTX) as r:\n",
    "                data = r.read()\n",
    "            with open(tmp, \"wb\") as f:\n",
    "                f.write(data)\n",
    "            os.replace(tmp, dest)\n",
    "            return url\n",
    "        except Exception as exc:\n",
    "            last = exc\n",
    "        try:\n",
    "            subprocess.run([\"curl\", \"-sSfL\", \"-m\", \"180\", \"-A\", UA, \"-o\", tmp, url],\n",
    "                           check=True)\n",
    "            os.replace(tmp, dest)\n",
    "            return url + \" (curl)\"\n",
    "        except Exception as exc:          # try the next mirror\n",
    "            last = exc\n",
    "    raise RuntimeError(\"all URLs failed for %s: %s\" % (dest, last))\n",
    "\n",
    "\n",
    "def main(verify_only=False):\n",
    "    ok = True\n",
    "    for dataset, files in FILES.items():\n",
    "        os.makedirs(os.path.join(DATA, dataset), exist_ok=True)\n",
    "        for name, urls, digest, size in files:\n",
    "            dest = path_of(dataset, name)\n",
    "            if not verify_only and not verify(dataset, name, digest):\n",
    "                src = download(urls, dest)\n",
    "                print(\"downloaded\", dataset, name, \"from\", src)\n",
    "            good = verify(dataset, name, digest)\n",
    "            ok &= good\n",
    "            print(\"%-18s %-40s %9s bytes  sha256 %s\" % (\n",
    "                dataset, name, os.path.getsize(dest) if os.path.exists(dest) else \"-\",\n",
    "                \"OK\" if good else \"MISMATCH/MISSING\"))\n",
    "    return ok\n",
    "\n",
    "assert main(), \"a download failed or a file does not match its recorded SHA-256 (see above)\"\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Source: experiments/exp9_real.py\n",
    "\"\"\"\n",
    "Experiment 9 -- real directed networks whose parts are given by the data.\n",
    "\n",
    "Networks (downloaded and checksum-verified by fetch_data.py into data/):\n",
    "  celegans   C. elegans hermaphrodite chemical-synapse connectome (Cook et al.\n",
    "             2019, Supplementary Information 5, sheet 'hermaphrodite chemical'),\n",
    "             restricted to the 272 sex-shared neurons that the cell lists of the\n",
    "             same paper (Supplementary Information 4, sheet 'sex-shared') type\n",
    "             as sensory neurons, interneurons or motor neurons.  Parts: the three\n",
    "             types.  Blocks for coarse-graining: the cell classes of Cook et al.\n",
    "             (Supplementary Information 6; the classes of White et al. 1986, with\n",
    "             the ventral-cord motor neurons grouped as MNVC), assigned to each\n",
    "             neuron by its name (class name + optional L/R/D/V/DL/DR/VL/VR suffix)\n",
    "             or, for ventral-cord motor neurons, by the cell category of SI 4.\n",
    "  email      SNAP email-Eu-core: 1005 members of a European research institution,\n",
    "             an edge u->v when u e-mailed v.  Parts: the 42 departments (the\n",
    "             many-part case, Remark rem:multipart).  Blocks: the departments.\n",
    "  polblogs   Political blogs of Adamic and Glance (2005): 1490 blogs, directed\n",
    "             hyperlinks.  Parts: liberal (value 0) and conservative (value 1).\n",
    "             No data-given partition other than the two parts exists, so the\n",
    "             coarse-grained observation is not run on this network.\n",
    "\n",
    "Preprocessing (all networks): self-loops removed, parallel edges collapsed,\n",
    "direction kept, weights ignored (an edge = at least one synapse / e-mail / link).\n",
    "The parts s_i are the induced subgraphs on the groups, and the interaction I is\n",
    "the set of edges between different groups, so the join is the whole network.\n",
    "\n",
    "Observations: G^{<=2}, G^{<=3} (graph powers), and the coarse-grained power\n",
    "(coarse-graining by the fixed block partition composed with G^{<=2}).\n",
    "\n",
    "For every (network, observation):\n",
    "  * E^+ by DIRECT computation: Phi applied to the whole network and to the parts\n",
    "    (dense reachability matrices), compared with the observed union.\n",
    "  * The boundary-crossing paths S_partial by LOCAL search: every crossing path\n",
    "    is enumerated once, at its first interaction edge (u,v): a backward search\n",
    "    from u inside u's part (the prefix cannot contain an interaction edge) and a\n",
    "    forward search from v in the network.  E^+ is then recovered locally by\n",
    "    Theorem thm:main(i): for graph powers a produced pair is already observed\n",
    "    iff it is an interaction edge or its ends lie in one part within distance L\n",
    "    inside that part (a depth-L search in the part); for the coarse-grained power\n",
    "    the observed union is phi(I) together with Phi applied to the parts.\n",
    "    The two computations of E^+ must agree.\n",
    "  * N_partial, |P_partial| (all crossing paths), the sharpened count (length >= 2),\n",
    "    the walk bound Delta_W = W_L(network) - sum_i W_L(s_i) (Proposition\n",
    "    prop:complexity), and, for graph powers, the independent check\n",
    "    N_partial = P_L(network) - sum_i P_L(s_i) from closed-form simple-path counts\n",
    "    (Corollary cor:pathcount; exact for L <= 3).\n",
    "  * Canonical attribution (def:shares): each emergent edge carries one unit,\n",
    "    split equally over all boundary-crossing paths that produce it (the share of\n",
    "    a path).  The credit of a component (an interaction edge, an interface = the\n",
    "    set of interaction edges between an ordered pair of parts, a vertex) is the\n",
    "    total share of the paths through it; the relay credit of a vertex counts only\n",
    "    paths that have it in their interior.  Also reported: an additive variant\n",
    "    (credit_split: a path's share split equally over its interaction edges, so\n",
    "    that edge and interface credits sum to |E^+|) and the credit by route type\n",
    "    (the sequence of parts a path visits), which is additive.\n",
    "    Also: for each interaction edge, the emergent edges for which it is necessary\n",
    "    (all producing paths use it); for each interface, the emergent edges that\n",
    "    depend on it (all producing paths use one of its edges).\n",
    "  * Interventions: remove a set R of interaction edges (one whole interface, or\n",
    "    the top-credit interaction edges) and recompute directly.  Prediction: the\n",
    "    emergent edges that vanish are exactly those all of whose producing paths use\n",
    "    R; the only edges that can become emergent are images of removed interaction\n",
    "    edges that another boundary-crossing path still produces.\n",
    "  * If the local enumeration would exceed MAX_LOCAL_PATHS paths (known in advance\n",
    "    from the closed-form count), it is skipped explicitly: E^+ is still computed\n",
    "    directly and N_partial by the path-count identity; attribution is omitted.\n",
    "\n",
    "No randomness except the seeded self-test (random.Random(\"exp9|selftest|...\")),\n",
    "which checks the local enumeration against core.py's brute-force discrepancy on\n",
    "small random multi-part graphs, and checks the shares and one random\n",
    "intervention per instance against direct recomputation.  Outputs: exp9_real.json (deterministic) and\n",
    "exp9_real_timing.json (wall-clock times).\n",
    "\n",
    "Usage:  python3 experiments/fetch_data.py    (once)\n",
    "        python3 experiments/exp9_real.py               (full run, writes the two JSON files)\n",
    "        python3 experiments/exp9_real.py --selftest    (self-test only, writes nothing)\n",
    "\"\"\"\n",
    "import gzip\n",
    "import json\n",
    "import os\n",
    "import random\n",
    "import re\n",
    "import sys\n",
    "import time\n",
    "import zipfile\n",
    "import xml.etree.ElementTree as ET\n",
    "from array import array\n",
    "from collections import Counter\n",
    "\n",
    "import numpy as np\n",
    "\n",
    "HERE = os.path.dirname(os.path.abspath(__file__))\n",
    "fetch_data = __import__(\"sys\").modules[__name__]  # fetch_data.py is an earlier cell\n",
    "\n",
    "DATA = fetch_data.DATA\n",
    "MAX_LOCAL_PATHS = 20_000_000      # skip local enumeration above this many crossing paths\n",
    "TOPK = 10                         # top interaction edges reported / cut\n",
    "TOP_IFACE_CUT = 3                 # interfaces cut in the many-part network (by credit)\n",
    "SELFTEST_REPS = 60\n",
    "\n",
    "\n",
    "# ===================================================================== loaders\n",
    "def _require(dataset):\n",
    "    for name, _, digest, _ in fetch_data.FILES[dataset]:\n",
    "        if not fetch_data.verify(dataset, name, digest):\n",
    "            raise SystemExit(\"data/%s/%s missing or checksum mismatch: run \"\n",
    "                             \"python3 experiments/fetch_data.py\" % (dataset, name))\n",
    "\n",
    "\n",
    "_XNS = {\"m\": \"http://schemas.openxmlformats.org/spreadsheetml/2006/main\",\n",
    "        \"r\": \"http://schemas.openxmlformats.org/officeDocument/2006/relationships\",\n",
    "        \"pr\": \"http://schemas.openxmlformats.org/package/2006/relationships\"}\n",
    "\n",
    "\n",
    "def read_xlsx_sheet(path, sheet):\n",
    "    \"\"\"Rows (lists, None for empty cells) of one sheet of an .xlsx file (stdlib only).\"\"\"\n",
    "    z = zipfile.ZipFile(path)\n",
    "    sst = []\n",
    "    if \"xl/sharedStrings.xml\" in z.namelist():\n",
    "        for si in ET.fromstring(z.read(\"xl/sharedStrings.xml\")).findall(\"m:si\", _XNS):\n",
    "            sst.append(\"\".join(t.text or \"\" for t in si.iter(\"{%s}t\" % _XNS[\"m\"])))\n",
    "    wb = ET.fromstring(z.read(\"xl/workbook.xml\"))\n",
    "    rels = ET.fromstring(z.read(\"xl/_rels/workbook.xml.rels\"))\n",
    "    target = {r.get(\"Id\"): r.get(\"Target\") for r in rels.findall(\"pr:Relationship\", _XNS)}\n",
    "    for sh in wb.find(\"m:sheets\", _XNS).findall(\"m:sheet\", _XNS):\n",
    "        if sh.get(\"name\") != sheet:\n",
    "            continue\n",
    "        t = target[sh.get(\"{%s}id\" % _XNS[\"r\"])].lstrip(\"/\")\n",
    "        t = t if t.startswith(\"xl/\") else \"xl/\" + t\n",
    "        cells = {}\n",
    "        for c in ET.fromstring(z.read(t)).iter(\"{%s}c\" % _XNS[\"m\"]):\n",
    "            ref = c.get(\"r\")\n",
    "            col = re.match(r\"[A-Z]+\", ref).group(0)\n",
    "            ci = 0\n",
    "            for ch in col:\n",
    "                ci = ci * 26 + ord(ch) - 64\n",
    "            ri = int(ref[len(col):]) - 1\n",
    "            v = c.find(\"m:v\", _XNS)\n",
    "            if c.get(\"t\") == \"s\" and v is not None:\n",
    "                val = sst[int(v.text)]\n",
    "            elif c.get(\"t\") == \"inlineStr\":\n",
    "                val = \"\".join(x.text or \"\" for x in c.iter(\"{%s}t\" % _XNS[\"m\"]))\n",
    "            elif v is not None and v.text is not None:\n",
    "                try:\n",
    "                    val = float(v.text)\n",
    "                except ValueError:\n",
    "                    val = v.text\n",
    "            else:\n",
    "                continue\n",
    "            cells[(ri, ci - 1)] = val\n",
    "        nr = max(r for r, _ in cells) + 1\n",
    "        nc = max(c for _, c in cells) + 1\n",
    "        return [[cells.get((r, c)) for c in range(nc)] for r in range(nr)]\n",
    "    raise KeyError(sheet)\n",
    "\n",
    "\n",
    "def _finish(name, labels, part_of, part_names, raw_edges, block_of=None, block_names=None,\n",
    "            prep=None):\n",
    "    \"\"\"Index vertices, drop loops, collapse parallel edges.\"\"\"\n",
    "    labels = sorted(labels, key=lambda x: (str(type(x)), x))\n",
    "    idx = {v: i for i, v in enumerate(labels)}\n",
    "    loops = sum(1 for (a, b) in raw_edges if a == b)\n",
    "    E = sorted({(idx[a], idx[b]) for (a, b) in raw_edges if a != b})\n",
    "    net = dict(name=name, labels=[str(x) for x in labels], n=len(labels),\n",
    "               part=np.array([part_of[v] for v in labels], dtype=np.int64),\n",
    "               part_names=part_names, E=np.array(E, dtype=np.int64).reshape(-1, 2))\n",
    "    net[\"prep\"] = dict(prep or {}, raw_edge_records=len(raw_edges), self_loops_removed=loops,\n",
    "                       parallel_edges_collapsed=len(raw_edges) - loops - len(E), edges=len(E))\n",
    "    if block_of is not None:\n",
    "        net[\"block\"] = np.array([block_of[v] for v in labels], dtype=np.int64)\n",
    "        net[\"block_names\"] = block_names\n",
    "    return net\n",
    "\n",
    "\n",
    "def load_celegans():\n",
    "    _require(\"celegans_cook2019\")\n",
    "    d = os.path.join(DATA, \"celegans_cook2019\")\n",
    "    cells = read_xlsx_sheet(os.path.join(d, \"cook2019_SI4_cell_lists.xlsx\"), \"sex-shared\")[1:]\n",
    "    tmap = {\"sensory\": 0, \"interneuron\": 1, \"motorneuron\": 2}\n",
    "    typ = {r[0]: tmap[r[1]] for r in cells if r[1] in tmap}\n",
    "    cat = {r[0]: r[2] for r in cells if r[0] in typ}\n",
    "    cls_rows = read_xlsx_sheet(os.path.join(d, \"cook2019_SI6_cell_class_lists.xlsx\"),\n",
    "                               \"cell class lists\")\n",
    "    classes = [r[1] for r in cls_rows[2:] if r[1]]\n",
    "    suffixes = (\"\", \"L\", \"R\", \"D\", \"V\", \"DL\", \"DR\", \"VL\", \"VR\")\n",
    "    cls = {}\n",
    "    for nrn in typ:\n",
    "        if cat[nrn] == \"ventral cord motor neuron\":\n",
    "            assert \"MNVC\" in classes\n",
    "            cls[nrn] = \"MNVC\"\n",
    "            continue\n",
    "        cands = [c for c in classes if nrn.startswith(c) and nrn[len(c):] in suffixes]\n",
    "        if len(cands) != 1:\n",
    "            raise ValueError(\"class of %s ambiguous: %s\" % (nrn, cands))\n",
    "        cls[nrn] = cands[0]\n",
    "    block_names = sorted(set(cls.values()))\n",
    "    bid = {c: i for i, c in enumerate(block_names)}\n",
    "    M = read_xlsx_sheet(os.path.join(d, \"cook2019_SI5_connectome_adjacency.xlsx\"),\n",
    "                        \"hermaphrodite chemical\")\n",
    "    cols = M[2]\n",
    "    rowsnames = [r[2] for r in M[3:] if len(r) > 2 and r[2]]\n",
    "    assert len(rowsnames) == len(set(rowsnames))\n",
    "    colnames = [c for c in cols[3:] if c]\n",
    "    assert len(colnames) == len(set(colnames))\n",
    "    assert set(typ) <= set(rowsnames) and set(typ) <= set(colnames)\n",
    "    raw, weight = [], 0.0\n",
    "    for r in M[3:]:\n",
    "        pre = r[2] if len(r) > 2 else None\n",
    "        if pre not in typ:\n",
    "            continue\n",
    "        for j in range(3, len(r)):\n",
    "            post = cols[j]\n",
    "            if post in typ and r[j] not in (None, \"\") and float(r[j]) > 0:\n",
    "                raw.append((pre, post))\n",
    "                weight += float(r[j])\n",
    "    net = _finish(\"celegans\", list(typ), typ, [\"sensory\", \"interneuron\", \"motor\"], raw,\n",
    "                  {v: bid[cls[v]] for v in typ}, block_names,\n",
    "                  prep=dict(source=\"Cook et al. 2019, SI 5 'hermaphrodite chemical'; types \"\n",
    "                                   \"from SI 4 'sex-shared'; classes from SI 6\",\n",
    "                            neurons_typed=len(typ),\n",
    "                            total_connectivity_weight_kept=weight))\n",
    "    net[\"prep\"][\"classes\"] = len(block_names)\n",
    "    net[\"prep\"][\"class_sizes\"] = dict(sorted(Counter(Counter(cls.values()).values()).items()))\n",
    "    return net\n",
    "\n",
    "\n",
    "def load_email():\n",
    "    _require(\"email_eu_core\")\n",
    "    d = os.path.join(DATA, \"email_eu_core\")\n",
    "    raw = []\n",
    "    with gzip.open(os.path.join(d, \"email-Eu-core.txt.gz\"), \"rt\") as f:\n",
    "        for line in f:\n",
    "            if line.strip():\n",
    "                a, b = map(int, line.split())\n",
    "                raw.append((a, b))\n",
    "    dep = {}\n",
    "    with gzip.open(os.path.join(d, \"email-Eu-core-department-labels.txt.gz\"), \"rt\") as f:\n",
    "        for line in f:\n",
    "            if line.strip():\n",
    "                a, b = map(int, line.split())\n",
    "                dep[a] = b\n",
    "    assert {x for e in raw for x in e} <= set(dep)\n",
    "    k = max(dep.values()) + 1\n",
    "    names = [\"dept%d\" % i for i in range(k)]\n",
    "    return _finish(\"email\", list(dep), dep, names, raw, dep, names,\n",
    "                   prep=dict(source=\"SNAP email-Eu-core with department labels\"))\n",
    "\n",
    "\n",
    "def _gml(text):\n",
    "    \"\"\"Tiny GML parser: nested lists of (key, value).\"\"\"\n",
    "    toks = re.findall(r'\"[^\"]*\"|\\[|\\]|[^\\s\\[\\]\"]+', text)\n",
    "    pos = 0\n",
    "\n",
    "    def block():\n",
    "        nonlocal pos\n",
    "        out = []\n",
    "        while pos < len(toks):\n",
    "            t = toks[pos]\n",
    "            if t == \"]\":\n",
    "                pos += 1\n",
    "                return out\n",
    "            key = t\n",
    "            pos += 1\n",
    "            if toks[pos] == \"[\":\n",
    "                pos += 1\n",
    "                out.append((key, block()))\n",
    "            else:\n",
    "                v = toks[pos]\n",
    "                pos += 1\n",
    "                out.append((key, v[1:-1] if v.startswith('\"') else v))\n",
    "        return out\n",
    "    return block()\n",
    "\n",
    "\n",
    "def load_polblogs():\n",
    "    _require(\"polblogs\")\n",
    "    z = zipfile.ZipFile(os.path.join(DATA, \"polblogs\", \"polblogs.zip\"))\n",
    "    tree = _gml(z.read(\"polblogs.gml\").decode(\"latin-1\"))\n",
    "    graph = dict(tree)[\"graph\"]\n",
    "    assert dict((k, v) for k, v in graph if not isinstance(v, list)).get(\"directed\") == \"1\"\n",
    "    leaning, raw, label = {}, [], {}\n",
    "    for key, val in graph:\n",
    "        if key == \"node\":\n",
    "            dv = dict(val)\n",
    "            leaning[int(dv[\"id\"])] = int(dv[\"value\"])\n",
    "            label[int(dv[\"id\"])] = dv[\"label\"]\n",
    "        elif key == \"edge\":\n",
    "            dv = dict(val)\n",
    "            raw.append((int(dv[\"source\"]), int(dv[\"target\"])))\n",
    "    net = _finish(\"polblogs\", list(leaning), leaning, [\"liberal\", \"conservative\"], raw,\n",
    "                  prep=dict(source=\"Adamic and Glance 2005 via M. Newman's network data page\"))\n",
    "    net[\"labels\"] = [label[int(x)] for x in net[\"labels\"]]\n",
    "    return net\n",
    "\n",
    "\n",
    "# ========================================================== direct computation\n",
    "def dense_adj(n, E):\n",
    "    A = np.zeros((n, n), dtype=np.float32)\n",
    "    if len(E):\n",
    "        A[E[:, 0], E[:, 1]] = 1.0\n",
    "    return A\n",
    "\n",
    "\n",
    "def reach(A, L):\n",
    "    \"\"\"Pairs (x, y), x != y, joined by a walk (equivalently a path) of length 1..L.\"\"\"\n",
    "    R = A > 0\n",
    "    P = A.copy()\n",
    "    for _ in range(2, L + 1):\n",
    "        P = ((P @ A) > 0).astype(np.float32)\n",
    "        R |= P > 0\n",
    "    R = R.copy()\n",
    "    np.fill_diagonal(R, False)\n",
    "    return R\n",
    "\n",
    "\n",
    "def block_image(R, Bm):\n",
    "    \"\"\"Block pairs (b, b'), b != b', containing a pair of R.\"\"\"\n",
    "    X = (Bm.T @ R.astype(np.float32) @ Bm) > 0\n",
    "    np.fill_diagonal(X, False)\n",
    "    return X\n",
    "\n",
    "\n",
    "def direct(A, same, L, Bm=None):\n",
    "    \"\"\"E^+ and E^- of G^{<=L} (Bm None) or of the coarse-grained power, directly:\n",
    "    Phi of the whole network versus the observed union Phi(parts) + phi(I).\"\"\"\n",
    "    A_intra = A * same\n",
    "    A_I = A * (~same)\n",
    "    RJ, RP = reach(A, L), reach(A_intra, L)\n",
    "    if Bm is None:\n",
    "        PJ, U = RJ, RP | (A_I > 0)\n",
    "    else:\n",
    "        PJ = block_image(RJ, Bm)\n",
    "        U = block_image(RP, Bm) | block_image(A_I > 0, Bm)\n",
    "    return PJ & ~U, U & ~PJ, PJ, U\n",
    "\n",
    "\n",
    "def keys_of(M):\n",
    "    r, c = np.nonzero(M)\n",
    "    return r.astype(np.int64) * M.shape[1] + c\n",
    "\n",
    "\n",
    "def simple_path_counts(A, L):\n",
    "    \"\"\"Number of simple directed paths of length 1..L (L <= 3), closed form.\"\"\"\n",
    "    A = A.astype(np.float64)\n",
    "    out, ind = A.sum(1), A.sum(0)\n",
    "    r = (A * A.T).sum(1)                 # reciprocated neighbours\n",
    "    A2 = A @ A\n",
    "    c = [A.sum(), A2.sum() - np.trace(A2)]\n",
    "    if L >= 3:\n",
    "        A3 = A2 @ A\n",
    "        c.append(A3.sum() - np.trace(A3) - (r * out).sum() - (ind * r).sum() + r.sum())\n",
    "    if L > 3:\n",
    "        raise ValueError(\"closed form implemented for L <= 3\")\n",
    "    return [int(round(x)) for x in c[:L]]\n",
    "\n",
    "\n",
    "def walk_count(E, n, L):\n",
    "    \"\"\"W_L = number of walks of length 1..L (exact integers).\"\"\"\n",
    "    import scipy.sparse as sp\n",
    "    if len(E) == 0:\n",
    "        return 0\n",
    "    A = sp.csr_matrix((np.ones(len(E), dtype=np.int64), (E[:, 0], E[:, 1])), shape=(n, n))\n",
    "    x = np.ones(n, dtype=np.int64)\n",
    "    tot = 0\n",
    "    for _ in range(L):\n",
    "        x = A @ x\n",
    "        tot += int(x.sum())\n",
    "    return tot\n",
    "\n",
    "\n",
    "# ============================================================= local search\n",
    "def adjacency(n, E, part):\n",
    "    out_adj = [[] for _ in range(n)]\n",
    "    in_intra = [[] for _ in range(n)]\n",
    "    for a, b in E.tolist():\n",
    "        out_adj[a].append(b)\n",
    "        if part[a] == part[b]:\n",
    "            in_intra[b].append(a)\n",
    "    return out_adj, in_intra\n",
    "\n",
    "\n",
    "def enumerate_crossing(n, out_adj, in_intra, part, I, L):\n",
    "    \"\"\"Every boundary-crossing simple path of length <= L, once, at its first\n",
    "    interaction edge.  Returns compact arrays and the route-type table.\"\"\"\n",
    "    assert L <= 3, \"records at most two interior vertices\"\n",
    "    iid = {e: t for t, e in enumerate(I)}\n",
    "    part = [int(x) for x in part]\n",
    "    X, Y, M1, M2 = array(\"i\"), array(\"i\"), array(\"i\"), array(\"i\")\n",
    "    J = [array(\"i\"), array(\"i\"), array(\"i\")]\n",
    "    LN, RT = array(\"b\"), array(\"i\")\n",
    "    rtid = {}\n",
    "    for t, (u, v) in enumerate(I):\n",
    "        prefixes, frontier = [[u]], [[u]]\n",
    "        for _ in range(L - 1):\n",
    "            nf = []\n",
    "            for P in frontier:\n",
    "                for a in in_intra[P[0]]:\n",
    "                    if a not in P:\n",
    "                        nf.append([a] + P)\n",
    "            prefixes.extend(nf)\n",
    "            frontier = nf\n",
    "        for P in prefixes:\n",
    "            stack = [(P + [v], [t])]\n",
    "            while stack:\n",
    "                path, ies = stack.pop()\n",
    "                X.append(path[0]); Y.append(path[-1]); LN.append(len(path) - 1)\n",
    "                M1.append(path[1] if len(path) > 2 else -1)\n",
    "                M2.append(path[2] if len(path) > 3 else -1)\n",
    "                for j in range(3):\n",
    "                    J[j].append(ies[j] if j < len(ies) else -1)\n",
    "                seq = [part[path[0]]]\n",
    "                for z in path[1:]:\n",
    "                    if part[z] != seq[-1]:\n",
    "                        seq.append(part[z])\n",
    "                seq = tuple(seq)\n",
    "                if seq not in rtid:\n",
    "                    rtid[seq] = len(rtid)\n",
    "                RT.append(rtid[seq])\n",
    "                if len(path) - 1 < L:\n",
    "                    last = path[-1]\n",
    "                    for w in out_adj[last]:\n",
    "                        if w in path:\n",
    "                            continue\n",
    "                        if part[last] != part[w]:\n",
    "                            stack.append((path + [w], ies + [iid[(last, w)]]))\n",
    "                        else:\n",
    "                            stack.append((path + [w], ies))\n",
    "    arr = lambda a, dt: np.frombuffer(a, dtype=dt).astype(np.int64) if len(a) else np.zeros(0, np.int64)\n",
    "    paths = dict(X=arr(X, np.int32), Y=arr(Y, np.int32), LN=arr(LN, np.int8), RT=arr(RT, np.int32),\n",
    "                 M1=arr(M1, np.int32), M2=arr(M2, np.int32),\n",
    "                 J=np.stack([arr(J[0], np.int32), arr(J[1], np.int32), arr(J[2], np.int32)], 1)\n",
    "                 if len(X) else np.zeros((0, 3), np.int64))\n",
    "    routes = [None] * len(rtid)\n",
    "    for s, i in rtid.items():\n",
    "        routes[i] = s\n",
    "    return paths, routes\n",
    "\n",
    "\n",
    "def balls_in_parts(n, E, part, L):\n",
    "    \"\"\"For each x: the vertices y != x reached from x in 1..L steps inside x's part.\"\"\"\n",
    "    adj = [[] for _ in range(n)]\n",
    "    for a, b in E.tolist():\n",
    "        if part[a] == part[b]:\n",
    "            adj[a].append(b)\n",
    "    out = []\n",
    "    for x in range(n):\n",
    "        seen, frontier = {x}, [x]\n",
    "        for _ in range(L):\n",
    "            nf = []\n",
    "            for a in frontier:\n",
    "                for b in adj[a]:\n",
    "                    if b not in seen:\n",
    "                        seen.add(b)\n",
    "                        nf.append(b)\n",
    "            frontier = nf\n",
    "        seen.discard(x)\n",
    "        out.append(seen)\n",
    "    return out\n",
    "\n",
    "\n",
    "# ============================================================ one observation\n",
    "def produced_keys(paths, n, obs, block, K):\n",
    "    X, Y = paths[\"X\"], paths[\"Y\"]\n",
    "    if obs[\"coarse\"]:\n",
    "        bx, by = block[X], block[Y]\n",
    "        return np.where(bx != by, bx * K + by, -1)\n",
    "    return X * n + Y\n",
    "\n",
    "\n",
    "def local_Eplus(keys, net, I, obs, balls):\n",
    "    \"\"\"Theorem thm:main(i): produced edges minus the observed union, tested locally.\"\"\"\n",
    "    n, part = net[\"n\"], net[\"part\"]\n",
    "    prod = np.unique(keys[keys >= 0])\n",
    "    if obs[\"coarse\"]:\n",
    "        block, K = net[\"block\"], len(net[\"block_names\"])\n",
    "        U = {int(block[u]) * K + int(block[v]) for (u, v) in I if block[u] != block[v]}\n",
    "        for x in range(n):\n",
    "            for y in balls[x]:\n",
    "                if block[x] != block[y]:\n",
    "                    U.add(int(block[x]) * K + int(block[y]))\n",
    "        inU = np.array([int(k) in U for k in prod], dtype=bool)\n",
    "    else:\n",
    "        Iset = {u * n + v for (u, v) in I}\n",
    "        inU = np.zeros(len(prod), dtype=bool)\n",
    "        for i, k in enumerate(prod.tolist()):\n",
    "            x, y = divmod(k, n)\n",
    "            inU[i] = (k in Iset) or (part[x] == part[y] and y in balls[x])\n",
    "    return prod, inU\n",
    "\n",
    "\n",
    "def attribution(paths, keys, prod, emergent, I, net, routes):\n",
    "    \"\"\"Canonical shares, necessary edges, interface dependence.\"\"\"\n",
    "    part = net[\"part\"]\n",
    "    pm = keys >= 0\n",
    "    kidx = np.full(len(keys), -1, dtype=np.int64)\n",
    "    kidx[pm] = np.searchsorted(prod, keys[pm])\n",
    "    C = np.bincount(kidx[pm], minlength=len(prod))            # producing paths per edge\n",
    "    em_path = pm.copy()\n",
    "    em_path[pm] = emergent[kidx[pm]]\n",
    "    share = np.zeros(len(keys))\n",
    "    share[em_path] = 1.0 / C[kidx[em_path]]\n",
    "    J = paths[\"J\"]\n",
    "    k = (J >= 0).sum(1)\n",
    "    credit = np.zeros(len(I))         # def:shares: total share of the paths traversing the edge\n",
    "    credit_split = np.zeros(len(I))   # additive variant: a path's share split over its edges\n",
    "    for j in range(3):\n",
    "        m = em_path & (J[:, j] >= 0)\n",
    "        credit += np.bincount(J[m, j], weights=share[m], minlength=len(I))\n",
    "        credit_split += np.bincount(J[m, j], weights=share[m] / k[m], minlength=len(I))\n",
    "    Iarr = np.array(I, dtype=np.int64).reshape(-1, 2)\n",
    "    iface_of_edge = [(int(part[u]), int(part[v])) for (u, v) in I]\n",
    "    iface_list = sorted(set(iface_of_edge))\n",
    "    fid = {f: i for i, f in enumerate(iface_list)}\n",
    "    edge_iface = np.array([fid[f] for f in iface_of_edge], dtype=np.int64)\n",
    "    iface_split = np.bincount(edge_iface, weights=credit_split, minlength=len(iface_list))\n",
    "    # credit of an interface (a set of interaction edges): paths traversing any of its edges\n",
    "    F = np.where(J >= 0, edge_iface[np.where(J >= 0, J, 0)], -1)\n",
    "    iface_credit = np.zeros(len(iface_list))\n",
    "    for j in range(3):\n",
    "        first = (F[:, j] >= 0)\n",
    "        for jj in range(j):\n",
    "            first &= F[:, j] != F[:, jj]\n",
    "        m = em_path & first\n",
    "        iface_credit += np.bincount(F[m, j], weights=share[m], minlength=len(iface_list))\n",
    "    # vertex credit (paths visiting the vertex) and relay credit (interior vertices only)\n",
    "    nV = net[\"n\"]\n",
    "    relay = np.zeros(nV)\n",
    "    for key in (\"M1\", \"M2\"):\n",
    "        m = em_path & (paths[key] >= 0)\n",
    "        relay += np.bincount(paths[key][m], weights=share[m], minlength=nV)\n",
    "    vcredit = relay.copy()\n",
    "    for key in (\"X\", \"Y\"):\n",
    "        vcredit += np.bincount(paths[key][em_path], weights=share[em_path], minlength=nV)\n",
    "    route_credit = np.bincount(paths[\"RT\"][em_path], weights=share[em_path], minlength=len(routes))\n",
    "    # necessary edges / interfaces and route sets per emergent edge\n",
    "    idx = np.nonzero(em_path)[0]\n",
    "    order = idx[np.argsort(kidx[idx], kind=\"stable\")]\n",
    "    kk, JJ, RR = kidx[order].tolist(), J[order].tolist(), paths[\"RT\"][order].tolist()\n",
    "    pivotal = np.zeros(len(I), dtype=np.int64)\n",
    "    depend = np.zeros(len(iface_list), dtype=np.int64)\n",
    "    particip = np.zeros(len(iface_list), dtype=np.int64)\n",
    "    routesets = {}\n",
    "    n_with_nec = 0\n",
    "    i, N = 0, len(order)\n",
    "    eif = edge_iface.tolist()\n",
    "    while i < N:\n",
    "        j = i\n",
    "        nec_e = None\n",
    "        nec_f = None\n",
    "        anyf = set()\n",
    "        rs = set()\n",
    "        while j < N and kk[j] == kk[i]:\n",
    "            es = {x for x in JJ[j] if x >= 0}\n",
    "            fs = {eif[x] for x in es}\n",
    "            nec_e = es if nec_e is None else nec_e & es\n",
    "            nec_f = fs if nec_f is None else nec_f & fs\n",
    "            anyf |= fs\n",
    "            rs.add(RR[j])\n",
    "            j += 1\n",
    "        n_with_nec += bool(nec_e)\n",
    "        for x in nec_e:\n",
    "            pivotal[x] += 1\n",
    "        for x in nec_f:\n",
    "            depend[x] += 1\n",
    "        for x in anyf:\n",
    "            particip[x] += 1\n",
    "        routesets[kk[i]] = frozenset(rs)\n",
    "        i = j\n",
    "    return dict(C=C, kidx=kidx, share=share, em_path=em_path, credit=credit,\n",
    "                credit_split=credit_split, iface_split=iface_split, relay=relay, vcredit=vcredit,\n",
    "                iface_list=iface_list, edge_iface=edge_iface, iface_credit=iface_credit,\n",
    "                route_credit=route_credit, pivotal=pivotal, depend=depend,\n",
    "                particip=particip, routesets=routesets, Iarr=Iarr,\n",
    "                n_with_necessary=n_with_nec)\n",
    "\n",
    "\n",
    "def uses_set(J, R, nI):\n",
    "    \"\"\"Paths (rows of J) that traverse at least one interaction edge of R.\"\"\"\n",
    "    Rm = np.zeros(nI + 1, dtype=bool)\n",
    "    Rm[list(R)] = True\n",
    "    return Rm[np.where(J >= 0, J, nI)].any(1)\n",
    "\n",
    "\n",
    "def intervene(R, name, net, I, obs, L, A, same, Bm, att, prod, emergent, keys, part_img):\n",
    "    \"\"\"Remove the interaction edges R; predict, then recompute directly.\"\"\"\n",
    "    n = net[\"n\"]\n",
    "    use = uses_set(att[\"J\"], R, len(I))\n",
    "    pm = keys >= 0\n",
    "    avoid = np.bincount(att[\"kidx\"][pm & ~use], minlength=len(prod))\n",
    "    pred_vanish = set(prod[emergent & (avoid == 0)].tolist())\n",
    "    # images of removed interaction edges that leave the observed union\n",
    "    if obs[\"coarse\"]:\n",
    "        block, K = net[\"block\"], len(net[\"block_names\"])\n",
    "        phiI_keep = {int(block[u]) * K + int(block[v]) for t, (u, v) in enumerate(I)\n",
    "                     if t not in R and block[u] != block[v]}\n",
    "        phiR = {int(block[u]) * K + int(block[v]) for t, (u, v) in enumerate(I)\n",
    "                if t in R and block[u] != block[v]}\n",
    "        cand = phiR - phiI_keep - part_img\n",
    "    else:\n",
    "        cand = {I[t][0] * n + I[t][1] for t in R}\n",
    "    pos = {int(k): i for i, k in enumerate(prod.tolist())}\n",
    "    pred_appear = {k for k in cand if k in pos and avoid[pos[k]] > 0}\n",
    "    A2 = A.copy()\n",
    "    for t in R:\n",
    "        A2[I[t][0], I[t][1]] = 0.0\n",
    "    Ep2, Em2, _, _ = direct(A2, same, L, Bm)\n",
    "    new = set(keys_of(Ep2).tolist())\n",
    "    old = set(prod[emergent].tolist())\n",
    "    obs_vanish, obs_appear = old - new, new - old\n",
    "    cr_R = float(att[\"share\"][att[\"em_path\"] & use].sum())\n",
    "    return dict(name=name, removed_interaction_edges=len(R), E_plus_before=len(old),\n",
    "                removed_fraction_of_interaction_edges=len(R) / len(I),\n",
    "                vanished_fraction=len(obs_vanish) / max(1, len(old)),\n",
    "                credit_share_of_removed=cr_R / max(1, len(old)),\n",
    "                E_plus_after=len(new), credit_of_removed=cr_R,\n",
    "                loss_within_credit=(len(old) - len(new)) <= cr_R + 1e-9,\n",
    "                vanished_predicted=len(pred_vanish),\n",
    "                vanished_observed=len(obs_vanish), vanished_match=pred_vanish == obs_vanish,\n",
    "                appeared_predicted=len(pred_appear), appeared_observed=len(obs_appear),\n",
    "                appeared_match=pred_appear == obs_appear, lost_edges_after=int(Em2.sum()),\n",
    "                N_partial_after=int((pm & ~use).sum()))\n",
    "\n",
    "\n",
    "def label_edge(net, e):\n",
    "    u, v = e\n",
    "    return \"%s->%s\" % (net[\"labels\"][u], net[\"labels\"][v])\n",
    "\n",
    "\n",
    "def run_observation(net, obs, L, A, same, Bm, I, paths, routes, balls, T):\n",
    "    n, part = net[\"n\"], net[\"part\"]\n",
    "    res = dict(observation=obs[\"name\"], L=L)\n",
    "    t0 = time.time()\n",
    "    Ep, Em, PJ, U = direct(A, same, L, Bm)\n",
    "    T[obs[\"name\"] + \"|direct_s\"] = time.time() - t0\n",
    "    Ekeys = set(keys_of(Ep).tolist())\n",
    "    res[\"E_plus\"] = len(Ekeys)\n",
    "    res[\"E_minus\"] = int(Em.sum())\n",
    "    kk = len(net[\"block_names\"]) if obs[\"coarse\"] else n\n",
    "    res[\"possible_pairs\"] = kk * (kk - 1)\n",
    "    res[\"observed_whole_edges\"] = int(PJ.sum())\n",
    "    res[\"observed_union_edges\"] = int(U.sum())\n",
    "    t0 = time.time()\n",
    "    res[\"walk_bound\"] = walk_count(net[\"E\"], n, L) - walk_count(net[\"E_intra\"], n, L)\n",
    "    res[\"E_plus_fraction_of_pairs\"] = res[\"E_plus\"] / res[\"possible_pairs\"]\n",
    "    T[obs[\"name\"] + \"|walk_s\"] = time.time() - t0\n",
    "    Npaths_all = net[\"N_power\"][L]\n",
    "    res[\"P_partial\"] = Npaths_all\n",
    "    if paths is None:\n",
    "        res[\"local_enumeration\"] = (\"skipped: %d boundary-crossing paths exceed the budget \"\n",
    "                                    \"of %d\" % (Npaths_all, MAX_LOCAL_PATHS))\n",
    "        if not obs[\"coarse\"]:\n",
    "            res[\"N_partial\"] = Npaths_all\n",
    "            res[\"N_partial_source\"] = \"path-count identity (closed form)\"\n",
    "            res[\"ratio\"] = res[\"E_plus\"] / res[\"N_partial\"]\n",
    "            res[\"N_partial_over_walk_bound\"] = res[\"N_partial\"] / res[\"walk_bound\"]\n",
    "        res[\"E_plus_by_endpoint_parts\"] = endpoint_table(net, Ekeys, obs)\n",
    "        return res, None\n",
    "    t0 = time.time()\n",
    "    keys = produced_keys(paths, n, obs, net.get(\"block\"), len(net.get(\"block_names\") or []))\n",
    "    prod, inU = local_Eplus(keys, net, I, obs, balls)\n",
    "    emergent = ~inU\n",
    "    T[obs[\"name\"] + \"|local_test_s\"] = time.time() - t0\n",
    "    Eloc = set(prod[emergent].tolist())\n",
    "    res[\"local_equals_direct\"] = Eloc == Ekeys\n",
    "    res[\"local_enumeration\"] = \"done\"\n",
    "    res[\"N_partial_source\"] = \"local enumeration\"\n",
    "    N = int((keys >= 0).sum())\n",
    "    res[\"N_partial\"] = N\n",
    "    res[\"P_partial_enumerated\"] = int(len(keys))\n",
    "    res[\"N_partial_len_ge2\"] = int(((keys >= 0) & (paths[\"LN\"] >= 2)).sum())\n",
    "    res[\"produced_edges\"] = int(len(prod))\n",
    "    res[\"produced_in_union\"] = int(inU.sum())\n",
    "    res[\"slack\"] = N - len(Eloc)\n",
    "    res[\"slack_same_edge\"] = N - int(len(prod))\n",
    "    res[\"slack_already_observed\"] = int(inU.sum())\n",
    "    res[\"ratio\"] = len(Eloc) / N if N else 0.0\n",
    "    res[\"ratio_len_ge2\"] = len(Eloc) / res[\"N_partial_len_ge2\"] if res[\"N_partial_len_ge2\"] else 0.0\n",
    "    res[\"bound_holds\"] = len(Eloc) <= N <= Npaths_all <= res[\"walk_bound\"]\n",
    "    res[\"N_partial_over_walk_bound\"] = N / res[\"walk_bound\"]\n",
    "    if not obs[\"coarse\"]:\n",
    "        res[\"path_count_identity_holds\"] = (N == Npaths_all)\n",
    "    res[\"E_plus_by_endpoint_parts\"] = endpoint_table(net, Ekeys, obs)\n",
    "    # ---------------- attribution\n",
    "    t0 = time.time()\n",
    "    att = attribution(paths, keys, prod, emergent, I, net, routes)\n",
    "    att[\"J\"] = paths[\"J\"]\n",
    "    T[obs[\"name\"] + \"|attribution_s\"] = time.time() - t0\n",
    "    res[\"share_total\"] = float(att[\"share\"].sum())                 # = |E^+|\n",
    "    res[\"credit_of_all_interaction_edges\"] = float(att[\"share\"][att[\"em_path\"]].sum())\n",
    "    res[\"credit_split_total\"] = float(att[\"credit_split\"].sum())    # = |E^+|\n",
    "    Cem = att[\"C\"][emergent]\n",
    "    res[\"emergent_single_witness\"] = int((Cem == 1).sum())\n",
    "    res[\"producing_paths_per_emergent_edge_mean\"] = float(Cem.mean()) if len(Cem) else 0.0\n",
    "    res[\"producing_paths_per_emergent_edge_max\"] = int(Cem.max()) if len(Cem) else 0\n",
    "    pn = net[\"part_names\"]\n",
    "    fname = lambda f: \"%s>%s\" % (pn[f[0]], pn[f[1]])\n",
    "    Etot = max(len(Eloc), 1)\n",
    "    nIe = len(I)\n",
    "    ifaces = []\n",
    "    for i, f in enumerate(att[\"iface_list\"]):\n",
    "        ne = int((att[\"edge_iface\"] == i).sum())\n",
    "        ifaces.append(dict(interface=fname(f), interaction_edges=ne,\n",
    "                           interaction_edge_fraction=ne / nIe,\n",
    "                           credit=float(att[\"iface_credit\"][i]),\n",
    "                           share=float(att[\"iface_credit\"][i]) / Etot,\n",
    "                           credit_split=float(att[\"iface_split\"][i]),\n",
    "                           share_split=float(att[\"iface_split\"][i]) / Etot,\n",
    "                           participation=int(att[\"particip\"][i]),\n",
    "                           dependent_emergent_edges=int(att[\"depend\"][i])))\n",
    "    ifaces.sort(key=lambda d: (-d[\"credit\"], d[\"interface\"]))\n",
    "    res[\"interfaces\"] = ifaces if len(ifaces) <= 12 else ifaces[:12]\n",
    "    res[\"interfaces_count\"] = len(ifaces)\n",
    "    res[\"interface_shares_sum\"] = float(sum(d[\"share\"] for d in ifaces))\n",
    "    if len(ifaces) > 12:\n",
    "        cr = sorted((d[\"credit_split\"] for d in ifaces), reverse=True)\n",
    "        res[\"interfaces_top10_share_split\"] = sum(cr[:10]) / Etot\n",
    "        res[\"interfaces_needed_for_half_split\"] = int(np.searchsorted(np.cumsum(cr), 0.5 * sum(cr)) + 1)\n",
    "    rc = att[\"route_credit\"]\n",
    "    routes_out = []\n",
    "    for i, s_ in enumerate(routes):\n",
    "        if rc[i] > 0:\n",
    "            routes_out.append(dict(route=\">\".join(pn[x] for x in s_), credit=float(rc[i]),\n",
    "                                   share=float(rc[i]) / Etot))\n",
    "    routes_out.sort(key=lambda d: (-d[\"credit\"], d[\"route\"]))\n",
    "    res[\"routes_count\"] = len(routes_out)\n",
    "    res[\"routes\"] = routes_out if len(routes_out) <= 60 else routes_out[:15]\n",
    "    # interaction edges: credit (def:shares), necessity, concentration\n",
    "    cred = att[\"credit\"]\n",
    "    order = sorted(range(nIe), key=lambda t: (-cred[t], t))\n",
    "    res[\"top_interaction_edges\"] = [\n",
    "        dict(edge=label_edge(net, I[t]), interface=fname((int(part[I[t][0]]), int(part[I[t][1]]))),\n",
    "             credit=float(cred[t]), share=float(cred[t]) / Etot, necessary_for=int(att[\"pivotal\"][t]))\n",
    "        for t in order[:TOPK]]\n",
    "    res[\"interaction_edges_with_credit\"] = int((cred > 0).sum())\n",
    "    # credit of the SET of the top-k edges = share of the paths traversing any of them\n",
    "    rank = np.empty(nIe, dtype=np.int64)\n",
    "    rank[np.array(order, dtype=np.int64)] = np.arange(nIe)\n",
    "    J = paths[\"J\"]\n",
    "    rk = np.where(J >= 0, rank[np.where(J >= 0, J, 0)], nIe).min(1)\n",
    "    em = att[\"em_path\"]\n",
    "    setcred = np.cumsum(np.bincount(rk[em], weights=att[\"share\"][em], minlength=nIe + 1))[:nIe]\n",
    "    frac = setcred / Etot                                   # frac[k-1] = credit of top-k set\n",
    "    res[\"top_set_credit_share\"] = {\n",
    "        \"top10_edges\": float(frac[min(TOPK, nIe) - 1]),\n",
    "        \"top_1pct_edges\": float(frac[max(1, int(np.ceil(0.01 * nIe))) - 1]),\n",
    "        \"top_10pct_edges\": float(frac[max(1, int(np.ceil(0.10 * nIe))) - 1])}\n",
    "    res[\"top_1pct_edges_count\"] = max(1, int(np.ceil(0.01 * nIe)))\n",
    "    res[\"top_10pct_edges_count\"] = max(1, int(np.ceil(0.10 * nIe)))\n",
    "    res[\"interaction_edges_for_half_credit\"] = int(np.searchsorted(frac, 0.5) + 1)\n",
    "    res[\"credit_lorenz_percent\"] = [0.0] + [\n",
    "        round(float(frac[max(1, int(np.ceil(q / 100 * nIe))) - 1]), 6) for q in range(1, 101)]\n",
    "    res[\"emergent_edges_with_a_necessary_interaction_edge\"] = int(att[\"n_with_necessary\"])\n",
    "    res[\"pivotal_total\"] = int(att[\"pivotal\"].sum())\n",
    "    piv_order = sorted(range(nIe), key=lambda t: (-att[\"pivotal\"][t], t))\n",
    "    res[\"top_necessary_interaction_edges\"] = [\n",
    "        dict(edge=label_edge(net, I[t]), necessary_for=int(att[\"pivotal\"][t]),\n",
    "             credit=float(cred[t])) for t in piv_order[:TOPK]]\n",
    "    # vertices: relay credit (interior of the producing routes)\n",
    "    rl = att[\"relay\"]\n",
    "    vorder = sorted(range(n), key=lambda v: (-rl[v], v))\n",
    "    res[\"top_relay_vertices\"] = [\n",
    "        dict(vertex=net[\"labels\"][v], part=pn[int(part[v])], relay_credit=float(rl[v]),\n",
    "             relay_share=float(rl[v]) / Etot, credit=float(att[\"vcredit\"][v]))\n",
    "        for v in vorder[:TOPK]]\n",
    "    res[\"relay_credit_by_part\"] = {pn[p]: float(rl[part == p].sum()) / Etot\n",
    "                                   for p in range(len(pn))} if len(pn) <= 3 else None\n",
    "    res[\"domain\"] = domain_summary(net, obs, prod, emergent, att, routes)\n",
    "    # ---------------- interventions\n",
    "    t0 = time.time()\n",
    "    part_img = set()\n",
    "    if obs[\"coarse\"]:\n",
    "        part_img = set(keys_of(block_image(reach(A * same, L), Bm)).tolist())\n",
    "    iv = []\n",
    "    if len(att[\"iface_list\"]) <= 12:\n",
    "        cut_ifaces = list(range(len(att[\"iface_list\"])))\n",
    "    else:\n",
    "        cut_ifaces = sorted(range(len(att[\"iface_list\"])),\n",
    "                            key=lambda i: (-att[\"iface_credit\"][i], i))[:TOP_IFACE_CUT]\n",
    "    for i in cut_ifaces:\n",
    "        R = set(np.nonzero(att[\"edge_iface\"] == i)[0].tolist())\n",
    "        iv.append(intervene(R, \"cut interface \" + fname(att[\"iface_list\"][i]), net, I, obs, L,\n",
    "                            A, same, Bm, att, prod, emergent, keys, part_img))\n",
    "    R = set(order[:TOPK])\n",
    "    iv.append(intervene(R, \"cut top-%d credit interaction edges\" % TOPK, net, I, obs, L,\n",
    "                        A, same, Bm, att, prod, emergent, keys, part_img))\n",
    "    R = {piv_order[0]}\n",
    "    iv.append(intervene(R, \"cut the interaction edge necessary for most emergent edges\", net, I,\n",
    "                        obs, L, A, same, Bm, att, prod, emergent, keys, part_img))\n",
    "    T[obs[\"name\"] + \"|interventions_s\"] = time.time() - t0\n",
    "    res[\"interventions\"] = iv\n",
    "    res[\"interventions_all_match\"] = all(d[\"vanished_match\"] and d[\"appeared_match\"] and\n",
    "                                         d[\"loss_within_credit\"] for d in iv)\n",
    "    return res, att\n",
    "\n",
    "\n",
    "def endpoint_table(net, Ekeys, obs):\n",
    "    pn = net[\"part_names\"]\n",
    "    if obs[\"coarse\"]:\n",
    "        block, K = net[\"block\"], len(net[\"block_names\"])\n",
    "        bpart = {}\n",
    "        for v in range(net[\"n\"]):\n",
    "            bpart.setdefault(int(block[v]), set()).add(int(net[\"part\"][v]))\n",
    "        if any(len(s) != 1 for s in bpart.values()):\n",
    "            return None\n",
    "        bp = {b: next(iter(s)) for b, s in bpart.items()}\n",
    "        c = Counter((bp[k // K], bp[k % K]) for k in Ekeys)\n",
    "    else:\n",
    "        n, part = net[\"n\"], net[\"part\"]\n",
    "        c = Counter((int(part[k // n]), int(part[k % n])) for k in Ekeys)\n",
    "    if len(pn) > 3:\n",
    "        same = sum(v for (a, b), v in c.items() if a == b)\n",
    "        return {\"same_part\": same, \"different_parts\": sum(c.values()) - same}\n",
    "    return {\"%s>%s\" % (pn[a], pn[b]): v for (a, b), v in sorted(c.items())}\n",
    "\n",
    "\n",
    "def domain_summary(net, obs, prod, emergent, att, routes):\n",
    "    \"\"\"Domain reading of the emergent edges (route sets per emergent edge).\"\"\"\n",
    "    out = {}\n",
    "    n, part, pn = net[\"n\"], net[\"part\"], net[\"part_names\"]\n",
    "    em = np.nonzero(emergent)[0]\n",
    "    rs = att[\"routesets\"]\n",
    "    via = lambda k, p: [p in routes[r][1:-1] for r in rs[k]]     # visits part p strictly inside\n",
    "    if net[\"name\"] == \"celegans\" and not obs[\"coarse\"]:\n",
    "        S, In, M = 0, 1, 2\n",
    "        sm = [k for k in em.tolist() if part[prod[k] // n] == S and part[prod[k] % n] == M]\n",
    "        only_I = sum(1 for k in sm if all(via(k, In)))\n",
    "        some_I = sum(1 for k in sm if any(via(k, In)))\n",
    "        out[\"sensory_to_motor_emergent\"] = len(sm)\n",
    "        out[\"sensory_to_motor_all_routes_through_interneurons\"] = only_I\n",
    "        out[\"sensory_to_motor_some_route_through_interneurons\"] = some_I\n",
    "        sm_total = int(sum(1 for x in range(n) if part[x] == S) * sum(1 for x in range(n) if part[x] == M))\n",
    "        out[\"sensory_motor_pairs_total\"] = sm_total\n",
    "        out[\"sensory_to_motor_emergent_fraction_of_pairs\"] = len(sm) / sm_total\n",
    "        direct_sm = int(sum(1 for (a, b) in net[\"E\"].tolist() if part[a] == S and part[b] == M))\n",
    "        out[\"sensory_to_motor_direct_edges\"] = direct_sm\n",
    "        rc = att[\"route_credit\"]\n",
    "        out[\"credit_share_routes_visiting_interneurons\"] = float(\n",
    "            sum(rc[i] for i, r in enumerate(routes) if In in r) / max(1, len(em)))\n",
    "        out[\"credit_share_routes_sensory_interneuron_motor\"] = float(\n",
    "            sum(rc[i] for i, r in enumerate(routes) if r == (S, In, M)) / max(1, len(em)))\n",
    "    if net[\"name\"] == \"polblogs\" and not obs[\"coarse\"]:\n",
    "        for p in (0, 1):\n",
    "            ks = [k for k in em.tolist() if part[prod[k] // n] == p and part[prod[k] % n] == p]\n",
    "            out[\"within_%s_emergent\" % pn[p]] = len(ks)\n",
    "            out[\"within_%s_all_routes_through_%s\" % (pn[p], pn[1 - p])] = sum(\n",
    "                1 for k in ks if all(via(k, 1 - p)))\n",
    "    if net[\"name\"] == \"email\" and obs[\"coarse\"]:\n",
    "        # broker departments: canonical credit of routes A>B>C by the middle department\n",
    "        br = Counter()\n",
    "        for i, s in enumerate(routes):\n",
    "            if len(s) == 3:\n",
    "                br[s[1]] += float(att[\"route_credit\"][i])\n",
    "        tot = sum(br.values())\n",
    "        top = sorted(br.items(), key=lambda kv: (-kv[1], kv[0]))[:5]\n",
    "        out[\"broker_credit_total\"] = tot\n",
    "        out[\"top_broker_departments\"] = [dict(department=pn[b], credit=c,\n",
    "                                              share=c / max(1, int(emergent.sum())))\n",
    "                                         for b, c in top]\n",
    "        out[\"brokers_with_credit\"] = sum(1 for v in br.values() if v > 0)\n",
    "    if net[\"name\"] == \"celegans\" and obs[\"coarse\"]:\n",
    "        block, K, bn = net[\"block\"], len(net[\"block_names\"]), net[\"block_names\"]\n",
    "        bpart = {int(block[v]): int(part[v]) for v in range(n)}\n",
    "        sm = [k for k in em.tolist() if bpart[prod[k] // K] == 0 and bpart[prod[k] % K] == 2]\n",
    "        out[\"sensory_class_to_motor_class_emergent\"] = len(sm)\n",
    "        out[\"sensory_class_to_motor_class_all_routes_through_interneurons\"] = sum(\n",
    "            1 for k in sm if all(via(k, 1)))\n",
    "        out[\"example_sensory_to_motor_class_pairs\"] = sorted(\n",
    "            \"%s>%s\" % (bn[prod[k] // K], bn[prod[k] % K]) for k in sm)[:12]\n",
    "    return out\n",
    "\n",
    "\n",
    "# ================================================================== driver\n",
    "def analyze(net, T):\n",
    "    n, E, part = net[\"n\"], net[\"E\"], net[\"part\"]\n",
    "    same = part[:, None] == part[None, :]\n",
    "    A = dense_adj(n, E)\n",
    "    intra = part[E[:, 0]] == part[E[:, 1]]\n",
    "    net[\"E_intra\"] = E[intra]\n",
    "    I = [tuple(e) for e in E[~intra].tolist()]\n",
    "    info = dict(vertices=n, edges=int(len(E)), parts=len(net[\"part_names\"]),\n",
    "                part_sizes={net[\"part_names\"][p]: int((part == p).sum())\n",
    "                            for p in range(len(net[\"part_names\"]))},\n",
    "                part_fraction={net[\"part_names\"][p]: float((part == p).sum()) / n\n",
    "                               for p in range(len(net[\"part_names\"]))} if len(net[\"part_names\"]) <= 3 else None,\n",
    "                interaction_edges=len(I), intra_part_edges=int(intra.sum()),\n",
    "                max_out_degree=int(A.sum(1).max()), max_in_degree=int(A.sum(0).max()),\n",
    "                preprocessing=net[\"prep\"])\n",
    "    pn = net[\"part_names\"]\n",
    "    if len(pn) <= 3:\n",
    "        info[\"interaction_edges_by_interface\"] = {\n",
    "            \"%s>%s\" % (pn[a], pn[b]): int(((part[E[:, 0]] == a) & (part[E[:, 1]] == b)).sum())\n",
    "            for a in range(len(pn)) for b in range(len(pn)) if a != b}\n",
    "    if \"block\" in net:\n",
    "        info[\"blocks\"] = len(net[\"block_names\"])\n",
    "    # closed-form path counts: N_partial of G^{<=L} = P_L(whole) - sum_i P_L(s_i)\n",
    "    net[\"N_power\"] = {}\n",
    "    t0 = time.time()\n",
    "    A_intra = A * same\n",
    "    for L in (2, 3):\n",
    "        pw, pp = simple_path_counts(A, L), simple_path_counts(A_intra, L)\n",
    "        net[\"N_power\"][L] = sum(pw) - sum(pp)\n",
    "    info[\"crossing_paths_closed_form\"] = {str(L): net[\"N_power\"][L] for L in (2, 3)}\n",
    "    T[\"path_counts_s\"] = time.time() - t0\n",
    "    out_adj, in_intra = adjacency(n, E, part)\n",
    "    results = {}\n",
    "    Bm = None\n",
    "    if \"block\" in net:\n",
    "        Bm = np.zeros((n, len(net[\"block_names\"])), dtype=np.float32)\n",
    "        Bm[np.arange(n), net[\"block\"]] = 1.0\n",
    "    for L in (2, 3):\n",
    "        obs_list = [dict(name=\"G%d\" % L, coarse=False)]\n",
    "        if L == 2 and \"block\" in net:\n",
    "            obs_list.append(dict(name=\"coarse_G2\", coarse=True))\n",
    "        if net[\"N_power\"][L] > MAX_LOCAL_PATHS:\n",
    "            paths = routes = balls = None\n",
    "        else:\n",
    "            t0 = time.time()\n",
    "            paths, routes = enumerate_crossing(n, out_adj, in_intra, part, I, L)\n",
    "            T[\"G%d|enumerate_s\" % L] = time.time() - t0\n",
    "            assert len(paths[\"X\"]) == net[\"N_power\"][L]\n",
    "            t0 = time.time()\n",
    "            balls = balls_in_parts(n, E, part, L)\n",
    "            T[\"G%d|balls_s\" % L] = time.time() - t0\n",
    "        for obs in obs_list:\n",
    "            r, _ = run_observation(net, obs, L, A, same, Bm if obs[\"coarse\"] else None, I,\n",
    "                                   paths, routes, balls, T)\n",
    "            results[obs[\"name\"]] = r\n",
    "            print(\"  %-10s L=%d |E+|=%-8d N=%-9s ratio=%s  local=%s\" % (\n",
    "                obs[\"name\"], L, r[\"E_plus\"], r.get(\"N_partial\"),\n",
    "                (\"%.3f\" % r[\"ratio\"]) if \"ratio\" in r else \"-\", r[\"local_enumeration\"][:7]),\n",
    "                flush=True)\n",
    "    info[\"observations\"] = results\n",
    "    return info\n",
    "\n",
    "\n",
    "# ================================================================ self-test\n",
    "def selftest():\n",
    "    \"\"\"Local enumeration + local E^+ versus core.py brute force on small random\n",
    "    multi-part graphs (k = 2, 3, 4 parts), for G^{<=2}, G^{<=3} and a coarse-grained\n",
    "    G^{<=2} with a fixed partition that crosses parts.\"\"\"\n",
    "    fails, count, tot_E, tot_N, with_E, n_iv = 0, 0, 0, 0, 0, 0\n",
    "    for k in (2, 3, 4):\n",
    "        for rep in range(SELFTEST_REPS):\n",
    "            rng = random.Random(\"exp9|selftest|%d|%d\" % (k, rep))\n",
    "            sizes = [rng.randint(2, 5) for _ in range(k)]\n",
    "            labels, part_of = [], {}\n",
    "            for p, s in enumerate(sizes):\n",
    "                for i in range(s):\n",
    "                    labels.append((p, i))\n",
    "                    part_of[(p, i)] = p\n",
    "            pden = rng.choice([0.2, 0.35, 0.5])\n",
    "            raw = [(a, b) for a in labels for b in labels if a != b and\n",
    "                   (rng.random() < (pden if part_of[a] == part_of[b] else pden / 2))]\n",
    "            blocks = {v: i % 3 for i, v in enumerate(sorted(labels))}\n",
    "            net = _finish(\"selftest\", labels, part_of, [\"p%d\" % p for p in range(k)], raw,\n",
    "                          blocks, [\"b0\", \"b1\", \"b2\"])\n",
    "            n, E, part = net[\"n\"], net[\"E\"], net[\"part\"]\n",
    "            same = part[:, None] == part[None, :]\n",
    "            A = dense_adj(n, E)\n",
    "            intra = part[E[:, 0]] == part[E[:, 1]] if len(E) else np.zeros(0, bool)\n",
    "            I = [tuple(e) for e in E[~intra].tolist()] if len(E) else []\n",
    "            out_adj, in_intra = adjacency(n, E, part)\n",
    "            Bm = np.zeros((n, 3), dtype=np.float32)\n",
    "            Bm[np.arange(n), net[\"block\"]] = 1.0\n",
    "            for L in (2, 3):\n",
    "                paths, routes = enumerate_crossing(n, out_adj, in_intra, part, I, L)\n",
    "                balls = balls_in_parts(n, E, part, L)\n",
    "                for coarse in (False, True):\n",
    "                    if coarse and L == 3:\n",
    "                        continue\n",
    "                    obs = dict(name=\"t\", coarse=coarse)\n",
    "                    keys = produced_keys(paths, n, obs, net[\"block\"], 3)\n",
    "                    prod, inU = local_Eplus(keys, net, I, obs, balls)\n",
    "                    Eloc = set(prod[~inU].tolist())\n",
    "                    Ep, Em, _, _ = direct(A, same, L, Bm if coarse else None)\n",
    "                    Edir = set(keys_of(Ep).tolist())\n",
    "                    # brute force with core.py on the multi-part join\n",
    "                    parts = [DG([v for v in range(n) if part[v] == p],\n",
    "                                [(a, b) for (a, b) in E.tolist() if part[a] == p and part[b] == p])\n",
    "                             for p in range(k)]\n",
    "                    if coarse:\n",
    "                        star, LL = phi_quotient_power(L, {v: int(net[\"block\"][v]) for v in range(n)})\n",
    "                        vmap = {v: int(net[\"block\"][v]) for v in range(n)}\n",
    "                    else:\n",
    "                        star, LL = phi_power(L)\n",
    "                        vmap = None\n",
    "                    Ep_c, Em_c, Nb, _, _ = discrepancy_multi(parts, I, star, LL, vmap)\n",
    "                    Ecore = {(a * (3 if coarse else n) + b) for (a, b) in Ep_c}\n",
    "                    Ncore = Nb\n",
    "                    N = int((keys >= 0).sum())\n",
    "                    count += 1\n",
    "                    ok = (Eloc == Edir == Ecore) and N == Ncore and int(Em.sum()) == len(Em_c)\n",
    "                    if not coarse:\n",
    "                        pw, pp = simple_path_counts(A, L), simple_path_counts(A * same, L)\n",
    "                        ok &= (sum(pw) - sum(pp) == N == len(paths[\"X\"]))\n",
    "                    # attribution and one random intervention (prop:intervene)\n",
    "                    if Eloc and I:\n",
    "                        emergent = ~inU\n",
    "                        att = attribution(paths, keys, prod, emergent, I, net, routes)\n",
    "                        att[\"J\"] = paths[\"J\"]\n",
    "                        ok &= abs(att[\"share\"].sum() - len(Eloc)) < 1e-9\n",
    "                        R = set(rng.sample(range(len(I)), rng.randint(1, len(I))))\n",
    "                        part_img = set()\n",
    "                        if coarse:\n",
    "                            part_img = set(keys_of(block_image(reach(A * same, L), Bm)).tolist())\n",
    "                        iv = intervene(R, \"t\", net, I, obs, L, A, same, Bm if coarse else None,\n",
    "                                       att, prod, emergent, keys, part_img)\n",
    "                        ok &= iv[\"vanished_match\"] and iv[\"appeared_match\"] and iv[\"loss_within_credit\"]\n",
    "                        n_iv += 1\n",
    "                    if not ok:\n",
    "                        fails += 1\n",
    "                    tot_E += len(Eloc)\n",
    "                    tot_N += N\n",
    "                    with_E += bool(Eloc)\n",
    "    return dict(instances=count, failures=fails, total_emergent_edges=tot_E,\n",
    "                total_crossing_paths_producing=tot_N, instances_with_emergence=with_E,\n",
    "                interventions_checked=n_iv)\n",
    "\n",
    "\n",
    "def discrepancy_multi(parts, I, star, L, vmap):\n",
    "    \"\"\"core.py brute force for k parts: E+ = Phi(join) minus (union of Phi(s_i) and phi(I)).\"\"\"\n",
    "    pass  # (defined in an earlier cell)\n",
    "    Vall = set().union(*[p.V for p in parts])\n",
    "    Eall = set().union(*[p.E for p in parts]) | set(I)\n",
    "    g = DG(Vall, Eall)\n",
    "    Ej = observe(g, star, L)\n",
    "    obs = set()\n",
    "    for p in parts:\n",
    "        obs |= observe(p, star, L)\n",
    "    if vmap is None:\n",
    "        obs |= set(I)\n",
    "    else:\n",
    "        obs |= {(vmap[u], vmap[v]) for (u, v) in I if vmap[u] != vmap[v]}\n",
    "    Iset = set(I)\n",
    "    S = [p for p in simple_paths(g, L)\n",
    "         if any((p[i], p[i + 1]) in Iset for i in range(len(p) - 1)) and star(p) is not None]\n",
    "    return Ej - obs, obs - Ej, len(S), S, g\n",
    "\n",
    "\n",
    "# ==================================================================== main\n",
    "if __name__ == \"__main__\":\n",
    "    if \"--selftest\" in sys.argv:\n",
    "        print(selftest())\n",
    "        sys.exit(0)\n",
    "    t_all = time.time()\n",
    "    OUT, TIM = {}, {}\n",
    "    t0 = time.time()\n",
    "    st = selftest()\n",
    "    TIM[\"selftest_s\"] = time.time() - t0\n",
    "    print(\"selftest:\", st, flush=True)\n",
    "    OUT[\"selftest\"] = st\n",
    "    OUT[\"settings\"] = dict(max_local_paths=MAX_LOCAL_PATHS, top_k=TOPK,\n",
    "                           interfaces_cut_in_many_part_network=TOP_IFACE_CUT,\n",
    "                           observations=[\"G2\", \"G3\", \"coarse_G2 (blocks fixed in advance)\"],\n",
    "                           canonical_share=(\"share of a path producing an emergent edge e = \"\n",
    "                                            \"1/|S_partial(e)| (unit per emergent edge, split \"\n",
    "                                            \"equally over its producing boundary-crossing paths)\"),\n",
    "                           credit=(\"credit of a component (interaction edge, set of interaction \"\n",
    "                                   \"edges such as an interface, vertex) = total share of the \"\n",
    "                                   \"paths through it (def:shares); credit_split = additive \"\n",
    "                                   \"variant, a path's share split equally over its interaction \"\n",
    "                                   \"edges; relay credit = share of paths having the vertex in \"\n",
    "                                   \"their interior\"))\n",
    "    nets = {}\n",
    "    for loader in (load_celegans, load_email, load_polblogs):\n",
    "        net = loader()\n",
    "        print(net[\"name\"], \"n=%d m=%d\" % (net[\"n\"], len(net[\"E\"])), flush=True)\n",
    "        T = {}\n",
    "        t0 = time.time()\n",
    "        nets[net[\"name\"]] = analyze(net, T)\n",
    "        T[\"total_s\"] = time.time() - t0\n",
    "        TIM[net[\"name\"]] = T\n",
    "    OUT[\"networks\"] = nets\n",
    "    skipped = [dict(network=\"polblogs\", observation=\"coarse_G2\",\n",
    "                    reason=\"no partition finer than the two parts is given by the data; with the \"\n",
    "                           \"parts as blocks both block pairs are images of interaction edges, so \"\n",
    "                           \"the observation has no emergent edge\")]\n",
    "    for name, info in nets.items():\n",
    "        for o, r in info[\"observations\"].items():\n",
    "            if r[\"local_enumeration\"] != \"done\":\n",
    "                skipped.append(dict(network=name, observation=o, reason=r[\"local_enumeration\"] +\n",
    "                                    \"; E_plus computed directly, N_partial by the path-count \"\n",
    "                                    \"identity, attribution omitted\"))\n",
    "    OUT[\"skipped\"] = skipped\n",
    "    ivs = [iv for info in nets.values() for r in info[\"observations\"].values()\n",
    "           for iv in r.get(\"interventions\", [])]\n",
    "    rs = [r for info in nets.values() for r in info[\"observations\"].values()]\n",
    "    OUT[\"summary\"] = dict(\n",
    "        interventions_total=len(ivs),\n",
    "        interventions_exact=sum(1 for iv in ivs if iv[\"vanished_match\"] and iv[\"appeared_match\"]),\n",
    "        interventions_loss_within_credit=sum(1 for iv in ivs if iv[\"loss_within_credit\"]),\n",
    "        combinations=len(rs),\n",
    "        combinations_local=sum(1 for r in rs if r[\"local_enumeration\"] == \"done\"),\n",
    "        local_equals_direct_all=all(r.get(\"local_equals_direct\", True) for r in rs),\n",
    "        bound_holds_all=all(r.get(\"bound_holds\", True) for r in rs),\n",
    "        lost_edges_total=sum(r[\"E_minus\"] for r in rs),\n",
    "        N_over_walk_bound_min=min(r[\"N_partial_over_walk_bound\"] for r in rs\n",
    "                                  if \"N_partial_over_walk_bound\" in r))\n",
    "    TIM[\"all_s\"] = time.time() - t_all\n",
    "    json.dump(OUT, open(os.path.join(HERE, \"exp9_real.json\"), \"w\"), indent=1, sort_keys=True)\n",
    "    json.dump(TIM, open(os.path.join(HERE, \"exp9_real_timing.json\"), \"w\"), indent=1, sort_keys=True)\n",
    "    print(\"done in %.1f s\" % TIM[\"all_s\"])\n",
    "\n",
    "print(\"=== Experiment 9: real directed networks (parts given by the data) ===\")\n",
    "print(f\"   {'network':<10}{'Phi':<11}{'|E+|':>9}{'N':>11}{'walk bound':>12}{'top interface':>32}{'top 10':>8}\")\n",
    "for name, net in OUT[\"networks\"].items():\n",
    "    for o, r in net[\"observations\"].items():\n",
    "        top = r[\"interfaces\"][0] if r.get(\"interfaces\") else None\n",
    "        ti = f\"{top['share']:.2f} ({top['interface']})\" if top else \"--\"\n",
    "        t10 = f\"{r['top_set_credit_share']['top10_edges']:.2f}\" if r.get(\"top_set_credit_share\") else \"--\"\n",
    "        print(f\"   {name:<10}{o:<11}{r['E_plus']:>9}{r['N_partial']:>11}{r['walk_bound']:>12}{ti:>32}{t10:>8}\")\n",
    "s = OUT[\"summary\"]\n",
    "print(f\"   interventions exactly as predicted: {s['interventions_exact']}/{s['interventions_total']}; \"\n",
    "      f\"loss within credit: {s['interventions_loss_within_credit']}/{s['interventions_total']}; \"\n",
    "      f\"local search = direct computation: {s['local_equals_direct_all']}; bound holds: {s['bound_holds_all']}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "## 6.  Worked examples (Sections 3 and 5 of the paper)\n",
    "\n",
    "Deleting by degree (Section 3), and the route-reading observations of Figure `fig:examples` (drop sinks, edges on a\n",
    "cycle, a coarse-grained path closure, the continuation filter), checked against their definitions and against\n",
    "`core.py`; the framework figures' small examples are checked as well.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Deleting by degree (Section 3)\n",
    "Two observations that delete an edge according to the degrees of its endpoints.  Deleting edges between\n",
    "high-degree vertices is not monotone and *loses* edges of the parts; deleting edges between low-degree vertices\n",
    "is monotone and *gains* them.  Neither acts on paths."
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "def op_degree(k, hi):\n",
    "    \"\"\"Delete every edge whose endpoints both have total degree >= k (hi=True) or < k (hi=False).\"\"\"\n",
    "    def op(g):\n",
    "        deg={v:0 for v in g.V}\n",
    "        for (u,v) in g.E: deg[u]+=1; deg[v]+=1\n",
    "        return {(u,v) for (u,v) in g.E\n",
    "                if not ((deg[u]>=k and deg[v]>=k) if hi else (deg[u]<k and deg[v]<k))}\n",
    "    return op\n",
    "\n",
    "s1=DG([\"a\",\"b\"],{(\"a\",\"b\")}); s2=DG([\"c\",\"d\"],{(\"c\",\"d\")})\n",
    "for name,hi,I in [(\"deleting between high-degree vertices\",True,{(\"a\",\"c\"),(\"b\",\"d\")}),\n",
    "                  (\"deleting between low-degree vertices \",False,{(\"b\",\"c\")})]:\n",
    "    op=op_degree(2,hi); g=join(s1,s2,I)\n",
    "    obs=op(s1)|op(s2)|set(I)                # every interaction edge is on the observed side\n",
    "    whole=op(g)\n",
    "    print(f\"{name}:  E+={sorted(whole-obs)}  E-={sorted(obs-whole)}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "# Source: experiments/fig_examples_verify.py\n",
    "\"\"\"\n",
    "Verification of every set and number shown in Figure fig:examples\n",
    "(figs/tikz/examples.tex): four observations that read routes, one row each.\n",
    "\n",
    "  (a) drop sinks            : keep the subgraph induced on vertices with an out-edge\n",
    "  (b) edges on a cycle      : keep an edge (u,v) when v reaches u\n",
    "  (c) coarse-grained power  : quotient by a FIXED partition composed with G^{<=2}\n",
    "  (d) continuation filter   : keep an edge that begins a path of length >= L0 (L0 = 3)\n",
    "\n",
    "For each row we compute, directly from the operator definitions:\n",
    "  the observed parts, the observed union (interaction carried after observation),\n",
    "  the observed whole, E+, E-, and the bound N = number of paths (and cycles, when\n",
    "  the observation reads a return route) of length <= L that traverse an interaction\n",
    "  edge and produce an edge; plus the sharpened count (length >= 2).\n",
    "We also check that each path rule reproduces its operator on random graphs.\n",
    "\n",
    "Run:  python3 fig_examples_verify.py      (writes fig_examples_verify.json)\n",
    "\"\"\"\n",
    "import json\n",
    "import os\n",
    "import random\n",
    "\n",
    "import networkx as nx\n",
    "\n",
    "\n",
    "\n",
    "# ------------------------------------------------------------------ helpers\n",
    "def nxg(g):\n",
    "    D = nx.DiGraph()\n",
    "    D.add_nodes_from(g.V)\n",
    "    D.add_edges_from(g.E)\n",
    "    return D\n",
    "\n",
    "\n",
    "def eset(D):\n",
    "    return {(u, v) for u, v in D.edges()}\n",
    "\n",
    "\n",
    "def paths_and_cycles(g, L):\n",
    "    \"\"\"Simple paths of length 1..L, and simple cycles (v0,...,vk=v0) of length 2..L.\"\"\"\n",
    "    adj = {}\n",
    "    for (u, v) in g.E:\n",
    "        adj.setdefault(u, []).append(v)\n",
    "    out = []\n",
    "\n",
    "    def walk(p, seen):\n",
    "        if len(p) >= 2:\n",
    "            out.append(tuple(p))\n",
    "        if len(p) - 1 == L:\n",
    "            return\n",
    "        for w in adj.get(p[-1], ()):\n",
    "            if w == p[0] and len(p) >= 2:\n",
    "                out.append(tuple(p + [w]))          # closed: a cycle\n",
    "            if w not in seen:\n",
    "                seen.add(w); p.append(w)\n",
    "                walk(p, seen)\n",
    "                p.pop(); seen.discard(w)\n",
    "\n",
    "    for v in g.V:\n",
    "        walk([v], {v})\n",
    "    return out\n",
    "\n",
    "\n",
    "# operators, as graph -> edge set\n",
    "def op_dropsinks(g):\n",
    "    D = nxg(g)\n",
    "    return eset(D.subgraph({v for v in D if D.out_degree(v) > 0}))\n",
    "\n",
    "\n",
    "def op_cycle(g):\n",
    "    D = nxg(g)\n",
    "    return {(u, v) for u, v in D.edges() if nx.has_path(D, v, u)}\n",
    "\n",
    "\n",
    "def op_continuation(g, L0):\n",
    "    \"\"\"Keep an edge that begins a simple path of length >= L0.\"\"\"\n",
    "    return {(p[0], p[1]) for p in simple_paths(g, len(g.V)) if len(p) - 1 >= L0}\n",
    "\n",
    "\n",
    "def op_quotient_power(g, k, block):\n",
    "    \"\"\"Quotient (fixed partition) of G^{<=k}.\"\"\"\n",
    "    D = nxg(g)\n",
    "    out = set()\n",
    "    for u in D:\n",
    "        dist = nx.single_source_shortest_path_length(D, u, cutoff=k)\n",
    "        for v, d in dist.items():\n",
    "            if 1 <= d <= k and block[u] != block[v]:\n",
    "                out.add((block[u], block[v]))\n",
    "    return out\n",
    "\n",
    "\n",
    "# path rules (what a path or cycle produces)\n",
    "star_drop = lambda o: (o[0], o[1]) if len(o) == 3 else None                    # head goes on\n",
    "star_cycle = lambda o: (o[0], o[1]) if o[-1] == o[0] and len(o) >= 3 else None  # return route\n",
    "\n",
    "\n",
    "def disc_op(op, star, s1, s2, I, L):\n",
    "    \"\"\"Discrepancy for a vertex-preserving operator; interaction on the observed side.\"\"\"\n",
    "    g = join(s1, s2, I)\n",
    "    o1, o2 = op(s1), op(s2)\n",
    "    obs = o1 | o2 | set(I)\n",
    "    whole = op(g)\n",
    "    S = [o for o in paths_and_cycles(g, L)\n",
    "         if any((o[i], o[i + 1]) in I for i in range(len(o) - 1)) and star(o) is not None]\n",
    "    return dict(Phi_s1=o1, Phi_s2=o2, union=obs, whole=whole,\n",
    "                Eplus=whole - obs, Eminus=obs - whole, S=S)\n",
    "\n",
    "\n",
    "def fmt(es):\n",
    "    return sorted(\"%s->%s\" % e for e in es)\n",
    "\n",
    "\n",
    "def fmtpaths(S):\n",
    "    return sorted(\"(\" + \",\".join(p) + \")\" for p in S)\n",
    "\n",
    "\n",
    "def summarize(name, r):\n",
    "    S = r[\"S\"]\n",
    "    sharp = [p for p in S if len(p) - 1 >= 2]\n",
    "    d = {\n",
    "        \"Phi(s1)\": fmt(r[\"Phi_s1\"]), \"Phi(s2)\": fmt(r[\"Phi_s2\"]),\n",
    "        \"observed_union\": fmt(r[\"union\"]), \"observed_whole\": fmt(r[\"whole\"]),\n",
    "        \"E_plus\": fmt(r[\"Eplus\"]), \"E_minus\": fmt(r[\"Eminus\"]),\n",
    "        \"|E+|\": len(r[\"Eplus\"]), \"|E-|\": len(r[\"Eminus\"]),\n",
    "        \"N\": len(S), \"S_boundary\": fmtpaths(S),\n",
    "        \"N_sharpened(len>=2)\": len(sharp),\n",
    "        \"bound_attained\": len(r[\"Eplus\"]) == len(S),\n",
    "        \"sharpened_attained\": len(r[\"Eplus\"]) == len(sharp),\n",
    "    }\n",
    "    print(f\"--- {name}\")\n",
    "    for k, v in d.items():\n",
    "        print(f\"   {k:22s} {v}\")\n",
    "    return d\n",
    "\n",
    "\n",
    "results = {}\n",
    "\n",
    "# (a) drop sinks: s1 = (u->a), s2 = ({v}, no edges), I = {(a,v)}\n",
    "s1 = DG([\"u\", \"a\"], {(\"u\", \"a\")}); s2 = DG([\"v\"], set()); I = {(\"a\", \"v\")}\n",
    "results[\"a_dropsinks\"] = summarize(\"(a) drop sinks\", disc_op(op_dropsinks, star_drop, s1, s2, I, 2))\n",
    "\n",
    "# (b) edges on a cycle: s1 = (a->b), s2 = (c->d), I = {(b,c),(d,a)}\n",
    "s1 = DG([\"a\", \"b\"], {(\"a\", \"b\")}); s2 = DG([\"c\", \"d\"], {(\"c\", \"d\")}); I = {(\"b\", \"c\"), (\"d\", \"a\")}\n",
    "results[\"b_cycle\"] = summarize(\"(b) edges on a cycle\", disc_op(op_cycle, star_cycle, s1, s2, I, 4))\n",
    "\n",
    "# (c) coarse-grained power: quotient by fixed blocks X={x,y}, A={a}, B={b} of G^{<=2}\n",
    "s1 = DG([\"x\", \"a\"], {(\"x\", \"a\")}); s2 = DG([\"b\", \"y\"], {(\"b\", \"y\")}); I = {(\"a\", \"b\")}\n",
    "block = {\"x\": \"X\", \"y\": \"X\", \"a\": \"A\", \"b\": \"B\"}\n",
    "star, L = phi_quotient_power(2, block)\n",
    "Ep, Em, N, S, g = discrepancy(s1, s2, I, star, L, vmap=block)\n",
    "r = dict(Phi_s1=op_quotient_power(s1, 2, block), Phi_s2=op_quotient_power(s2, 2, block),\n",
    "         whole=op_quotient_power(g, 2, block), S=S)\n",
    "r[\"union\"] = r[\"Phi_s1\"] | r[\"Phi_s2\"] | {(block[u], block[v]) for (u, v) in I if block[u] != block[v]}\n",
    "r[\"Eplus\"], r[\"Eminus\"] = r[\"whole\"] - r[\"union\"], r[\"union\"] - r[\"whole\"]\n",
    "assert r[\"Eplus\"] == Ep and r[\"Eminus\"] == Em and len(S) == N, \"core.discrepancy disagrees\"\n",
    "results[\"c_coarse\"] = summarize(\"(c) coarse-grained power (quotient o G^<=2)\", r)\n",
    "results[\"c_coarse\"][\"produced_by\"] = {\"(\" + \",\".join(p) + \")\": \"%s->%s\" % star(p) for p in S}\n",
    "\n",
    "# (d) continuation filter, L0 = 3: s1 = (u->a->b), s2 = (v->w), I = {(b,v)}\n",
    "L0 = 3\n",
    "s1 = DG([\"u\", \"a\", \"b\"], {(\"u\", \"a\"), (\"a\", \"b\")}); s2 = DG([\"v\", \"w\"], {(\"v\", \"w\")}); I = {(\"b\", \"v\")}\n",
    "star, L = phi_continuation(L0)\n",
    "Ep, Em, N, S, g = discrepancy(s1, s2, I, star, L)\n",
    "r = dict(Phi_s1=op_continuation(s1, L0), Phi_s2=op_continuation(s2, L0),\n",
    "         whole=op_continuation(g, L0), S=S)\n",
    "r[\"union\"] = r[\"Phi_s1\"] | r[\"Phi_s2\"] | set(I)\n",
    "r[\"Eplus\"], r[\"Eminus\"] = r[\"whole\"] - r[\"union\"], r[\"union\"] - r[\"whole\"]\n",
    "assert r[\"Eplus\"] == Ep and r[\"Eminus\"] == Em and len(S) == N, \"core.discrepancy disagrees\"\n",
    "results[\"d_continuation_L0_3\"] = summarize(\"(d) continuation filter, L0 = 3\", r)\n",
    "results[\"d_continuation_L0_3\"][\"produced_by\"] = {\"(\" + \",\".join(p) + \")\": \"%s->%s\" % star(p) for p in S}\n",
    "\n",
    "# ---------------------------------------------- path rules reproduce the operators\n",
    "rng = random.Random(0)\n",
    "REPS = 400\n",
    "ok = {\"dropsinks\": 0, \"cycle\": 0, \"continuation_L0_3\": 0, \"quotient_power_2\": 0}\n",
    "for _ in range(REPS):\n",
    "    V = [f\"v{i}\" for i in range(6)]\n",
    "    gg = DG(V, {(u, v) for u in V for v in V if u != v and rng.random() < 0.3})\n",
    "    O = paths_and_cycles(gg, 6)\n",
    "    ok[\"dropsinks\"] += ({star_drop(o) for o in O} - {None}) == op_dropsinks(gg)\n",
    "    ok[\"cycle\"] += ({star_cycle(o) for o in O} - {None}) == op_cycle(gg)\n",
    "    st, LL = phi_continuation(3)\n",
    "    ok[\"continuation_L0_3\"] += ({st(p) for p in simple_paths(gg, LL)} - {None}) == op_continuation(gg, 3)\n",
    "    blk = {v: rng.randrange(3) for v in V}\n",
    "    st, LL = phi_quotient_power(2, blk)\n",
    "    ok[\"quotient_power_2\"] += ({st(p) for p in simple_paths(gg, LL)} - {None}) == op_quotient_power(gg, 2, blk)\n",
    "print(f\"--- path rules reproduce operators on {REPS} random graphs (6 vertices, p = 0.3): {ok}\")\n",
    "results[\"path_rule_checks\"] = {\"reps\": REPS, \"agree\": ok}\n",
    "\n",
    "here = os.path.dirname(os.path.abspath(__file__))\n",
    "with open(os.path.join(here, \"fig_examples_verify.json\"), \"w\") as f:\n",
    "    json.dump(results, f, indent=1, sort_keys=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "# Source: experiments/check_framework_figs.py\n",
    "\"\"\"\n",
    "Checks the small graphs drawn in the framework figures (figs/tikz/interaction,\n",
    "obsmaps, square, crossing, throughboundary) against the definitions, using the\n",
    "functions of core.py.  Deterministic; prints every number used in the figures\n",
    "and their captions.\n",
    "\n",
    "    python3 experiments/check_framework_figs.py\n",
    "\"\"\"\n",
    "import os, sys\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "def fmt(E):\n",
    "    return \"{\" + \", \".join(\"(%s,%s)\" % e for e in sorted(E)) + \"}\"\n",
    "\n",
    "\n",
    "def phi_drop_sinks():\n",
    "    \"\"\"Drop sinks: a path of length two produces its first edge, so an edge\n",
    "    is kept exactly when its head has an out-edge.\"\"\"\n",
    "    def star(p):\n",
    "        return (p[0], p[1]) if len(p) == 3 else None\n",
    "    return star, 2\n",
    "\n",
    "\n",
    "# ------------------------------------------------------------ interaction\n",
    "print(\"== fig:interaction\")\n",
    "s1 = DG({\"a1\", \"a2\", \"b1\", \"b2\"}, {(\"a1\", \"b1\"), (\"a1\", \"a2\"), (\"a2\", \"b2\")})\n",
    "s2 = DG({\"c1\", \"c2\", \"d1\", \"d2\"}, {(\"c1\", \"d1\"), (\"d1\", \"d2\"), (\"d2\", \"c2\")})\n",
    "I = {(\"b1\", \"c1\"), (\"c2\", \"b2\")}\n",
    "print(\"  boundary =\", sorted(boundary(I)))\n",
    "print(\"  interior =\", sorted((s1.V | s2.V) - boundary(I)))\n",
    "\n",
    "# ------------------------------------------------------------ obsmaps\n",
    "print(\"== fig:obsmaps  (source G: p->q, q->r, t->p)\")\n",
    "G = DG({\"p\", \"q\", \"r\", \"t\"}, {(\"p\", \"q\"), (\"q\", \"r\"), (\"t\", \"p\")})\n",
    "w = {(\"p\", \"q\"): 0.8, (\"q\", \"r\"): 0.7, (\"t\", \"p\"): 0.2}\n",
    "tau = 0.5\n",
    "block = {\"p\": \"{p,q}\", \"q\": \"{p,q}\", \"r\": \"{r}\", \"t\": \"{t}\"}\n",
    "panels = [(\"identity\", phi_identity()),\n",
    "          (\"path closure G^<=2\", phi_power(2)),\n",
    "          (\"coarse-graining {p,q},{r},{t}\", phi_quotient(block)),\n",
    "          (\"thresholding tau=0.5\", phi_threshold(w, tau)),\n",
    "          (\"drop sinks\", phi_drop_sinks())]\n",
    "for name, (star, L) in panels:\n",
    "    E = observe(G, star, L)\n",
    "    V = {x for e in E for x in e}\n",
    "    print(\"  %-32s E = %s   created = %s   deleted = %s   V = %s\"\n",
    "          % (name, fmt(E), fmt(E - G.E) if name != panels[2][0] else \"-\",\n",
    "             fmt(G.E - E) if name != panels[2][0] else \"-\", sorted(V)))\n",
    "# drop sinks: vertices with an out-edge\n",
    "print(\"  drop sinks: vertices with an out-edge =\",\n",
    "      sorted({u for (u, _) in G.E}), \"; sinks =\", sorted(G.V - {u for (u, _) in G.E}))\n",
    "\n",
    "# ------------------------------------------------------------ square\n",
    "print(\"== fig:square  (s1 = a->b, s2 = c->d, I = {(b,c)}, Phi = G^<=2)\")\n",
    "s1 = DG({\"a\", \"b\"}, {(\"a\", \"b\")})\n",
    "s2 = DG({\"c\", \"d\"}, {(\"c\", \"d\")})\n",
    "I = {(\"b\", \"c\")}\n",
    "star, L = phi_power(2)\n",
    "Ep, Em, N, S, g = discrepancy(s1, s2, I, star, L)\n",
    "print(\"  Phi(s1) =\", fmt(observe(s1, star, L)), \" Phi(s2) =\", fmt(observe(s2, star, L)))\n",
    "print(\"  observed union =\", fmt(observe(s1, star, L) | observe(s2, star, L) | I))\n",
    "print(\"  Phi(s1 v s2)   =\", fmt(observe(g, star, L)))\n",
    "print(\"  E+ =\", fmt(Ep), \" E- =\", fmt(Em), \" N_boundary =\", N, \" S =\", sorted(S))\n",
    "\n",
    "# ------------------------------------------------------------ crossing\n",
    "print(\"== fig:crossing\")\n",
    "s1 = DG({\"a\", \"b\", \"c\", \"g\", \"h\"}, {(\"a\", \"b\"), (\"b\", \"c\"), (\"g\", \"h\"), (\"a\", \"g\")})\n",
    "s2 = DG({\"d\", \"e\", \"f\", \"i\", \"j\"}, {(\"d\", \"e\"), (\"e\", \"f\"), (\"i\", \"j\"), (\"j\", \"f\")})\n",
    "I = {(\"h\", \"i\")}\n",
    "Lc = 4\n",
    "g = join(s1, s2, I)\n",
    "P = set(simple_paths(g, Lc))\n",
    "new = P - set(simple_paths(s1, Lc)) - set(simple_paths(s2, Lc))\n",
    "cross = {p for p in P if any((p[k], p[k + 1]) in I for k in range(len(p) - 1))}\n",
    "print(\"  L =\", Lc, \" new paths == crossing paths:\", new == cross, \" count =\", len(new))\n",
    "for p in [(\"a\", \"b\", \"c\"), (\"d\", \"e\", \"f\"), (\"g\", \"h\", \"i\", \"j\")]:\n",
    "    print(\"  path\", \"->\".join(p), \" in join:\", p in P, \" new:\", p in new,\n",
    "          \" crosses I:\", p in cross)\n",
    "\n",
    "# ------------------------------------------------------------ throughboundary\n",
    "print(\"== fig:throughboundary  (in-walks x1->y1->v, x2->y2->v; out-walks v->z1->w1, v->z2->w2)\")\n",
    "nodes = [\"x1\", \"y1\", \"x2\", \"y2\", \"v\", \"z1\", \"w1\", \"z2\", \"w2\"]\n",
    "idx = {x: k for k, x in enumerate(nodes)}\n",
    "edges = [(\"x1\", \"y1\"), (\"y1\", \"v\"), (\"x2\", \"y2\"), (\"y2\", \"v\"),\n",
    "         (\"v\", \"z1\"), (\"z1\", \"w1\"), (\"v\", \"z2\"), (\"z2\", \"w2\")]\n",
    "A = np.zeros((len(nodes), len(nodes)), dtype=int)\n",
    "for u, x in edges:\n",
    "    A[idx[u], idx[x]] = 1\n",
    "one = np.ones(len(nodes), dtype=int)\n",
    "a, k = 2, 4\n",
    "in_a = int((one @ np.linalg.matrix_power(A, a))[idx[\"v\"]])\n",
    "out_b = int((np.linalg.matrix_power(A, k - a) @ one)[idx[\"v\"]])\n",
    "\n",
    "\n",
    "def walks(length):\n",
    "    ws = [[x] for x in nodes]\n",
    "    for _ in range(length):\n",
    "        ws = [wk + [y] for wk in ws for (u, y) in edges if u == wk[-1]]\n",
    "    return ws\n",
    "\n",
    "\n",
    "through = [wk for wk in walks(k) if wk[a] == \"v\"]\n",
    "print(\"  a = %d, k = %d:  in_a(v) = %d, out_{k-a}(v) = %d, product = %d, \"\n",
    "      \"walks of length k with v at position a = %d\"\n",
    "      % (a, k, in_a, out_b, in_a * out_b, len(through)))\n",
    "for wk in through:\n",
    "    print(\"   \", \"->\".join(wk))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "## 7.  Reproduce the paper figures\n",
    "The overview figure (`fig_overview.py`) and the data figures of Section 6 (`make_figs_final.py`:\n",
    "Experiments 1\u20136, 7 and 9), drawn from the results computed above.  Files are written to `./fig/`.\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "# Source: experiments/fig_overview.py\n",
    "\"\"\"\n",
    "Figure 1 (fig:overview): emergence in a network of several interacting parts,\n",
    "and the boundary-crossing paths that bound it.\n",
    "\n",
    "    python3 fig_overview.py      ->  ../fig/fig_overview.pdf, ../fig/fig_overview.png,\n",
    "                                     fig_overview.json\n",
    "\n",
    "The system is four directed modules (parts) of the same kind, each a random\n",
    "directed graph G(n, p) with n = 12 and p = 0.13 (for module k, the first seed from\n",
    "10k + 1 on that gives a weakly connected graph), joined by a sparse interaction of\n",
    "eight edges between five module pairs.  An interaction edge from module a to\n",
    "module b joins a vertex of a that has an in-neighbour to a vertex of b that has\n",
    "an out-neighbour, drawn at random (seeded) among the vertices not yet used.\n",
    "\n",
    "The interaction I is the set of all cross-module edges.  The observation is the\n",
    "graph power Phi = G^{<=L} (an edge (u, v) whenever a path of length <= L joins u\n",
    "to v).  Everything is computed EXACTLY with the conventions of core.py, extended\n",
    "verbatim to k disjoint parts (Remark \"many parts\"):\n",
    "\n",
    "    observed union  U   = union_i E(Phi(s_i))  u  I          (interaction formed\n",
    "                                                           after the observation)\n",
    "    emergent edges  E+  = E(Phi(s_1 v ... v s_k))  \\\\  U\n",
    "    crossing paths  S   = simple paths of the whole, of length <= L, that traverse\n",
    "                          at least one interaction edge and produce an edge\n",
    "    bound           N   = |S|\n",
    "\n",
    "and the script checks numerically that E+ = Phi<S> \\\\ U (Main Theorem (i)),\n",
    "that |E+| <= N (ii), that the witness map is injective, that the paths of the\n",
    "whole outside every part are exactly the crossing paths (crossing lemma), and\n",
    "that G^{<=L} computed by breadth-first search agrees with the path enumeration.\n",
    "\n",
    "All randomness is seeded; the layout is deterministic (modules on a fixed\n",
    "square, each laid out internally by a seeded force-directed layout).\n",
    "\"\"\"\n",
    "import os, sys, json, math, random\n",
    "from collections import defaultdict, OrderedDict\n",
    "\n",
    "HERE = os.path.dirname(os.path.abspath(__file__))\n",
    "\n",
    "import numpy as np                                        # noqa: E402\n",
    "import networkx as nx                                     # noqa: E402\n",
    "import matplotlib                                         # noqa: E402\n",
    "import matplotlib.pyplot as plt                           # noqa: E402\n",
    "from matplotlib.patches import FancyArrowPatch, Circle, Rectangle  # noqa: E402\n",
    "from matplotlib.transforms import offset_copy            # noqa: E402\n",
    "\n",
    "FIGDIR = os.path.abspath(os.path.join(HERE, \"..\", \"fig\"))\n",
    "OUT_PDF = os.path.join(FIGDIR, \"fig_overview.pdf\")\n",
    "OUT_PNG = os.path.join(FIGDIR, \"fig_overview.png\")\n",
    "OUT_JSON = os.path.join(HERE, \"fig_overview.json\")\n",
    "os.makedirs(FIGDIR, exist_ok=True)\n",
    "\n",
    "L = 2                                   # observation reach: Phi = G^{<=2}\n",
    "W_IN, H_IN = 6.5, 3.2                   # figure size (inches): full text width\n",
    "\n",
    "# ============================================================== the system\n",
    "def rgb(r, g, b):\n",
    "    return (r / 255, g / 255, b / 255)\n",
    "\n",
    "S1C, S2C = rgb(31, 105, 175), rgb(205, 105, 15)\n",
    "S3C, S4C = rgb(122, 92, 160), rgb(140, 112, 64)     # muted violet, muted umber\n",
    "ICOL, GCOL, GREY = rgb(198, 28, 58), rgb(18, 135, 78), rgb(115, 115, 125)\n",
    "INK = rgb(35, 35, 45)\n",
    "MODCOL = [S1C, S2C, S3C, S4C]\n",
    "N_MOD, P_MOD = 12, 0.13                  # every module: a directed G(n, p)\n",
    "\n",
    "\n",
    "def module(k):\n",
    "    \"\"\"Module k: the first weakly connected directed G(N_MOD, P_MOD) from seed 10k + 1.\"\"\"\n",
    "    seed = 10 * k + 1\n",
    "    while True:\n",
    "        H = nx.gnp_random_graph(N_MOD, P_MOD, seed=seed, directed=True)\n",
    "        if nx.is_weakly_connected(H):\n",
    "            return H, seed\n",
    "        seed += 1\n",
    "\n",
    "\n",
    "MODULES, SEEDS = zip(*(module(k) for k in range(4)))\n",
    "MODULES = list(MODULES)\n",
    "\n",
    "# Interaction: eight cross-module edges between five module pairs, as\n",
    "# (tail module, head module); s1-s2, s2-s3 and s3-s4 are coupled both ways.\n",
    "COUPLING = [(0, 1), (1, 0), (1, 2), (2, 1), (0, 2), (0, 3), (3, 2), (2, 3)]\n",
    "\n",
    "\n",
    "I_SEED = \"I2\"                           # seed of the interaction draw\n",
    "\n",
    "\n",
    "def build_interaction(mods, coupling, seed=I_SEED):\n",
    "    \"\"\"Each interaction edge joins a vertex of its tail module that has an\n",
    "    in-neighbour to a vertex of its head module that has an out-neighbour, drawn\n",
    "    at random (seeded) among the vertices not yet used, so that routes lead into\n",
    "    and out of every interaction edge.\"\"\"\n",
    "    rng = random.Random(seed)\n",
    "    used, I = set(), []\n",
    "    for a, b in coupling:\n",
    "        tails = [v for v in sorted(mods[a]) if (a, v) not in used and mods[a].in_degree(v) > 0]\n",
    "        heads = [v for v in sorted(mods[b]) if (b, v) not in used and mods[b].out_degree(v) > 0]\n",
    "        u, w = rng.choice(tails), rng.choice(heads)\n",
    "        used |= {(a, u), (b, w)}\n",
    "        I.append(((a, u), (b, w)))\n",
    "    return I\n",
    "\n",
    "\n",
    "INTERACTION = build_interaction(MODULES, COUPLING)\n",
    "\n",
    "\n",
    "def as_part(k, H):\n",
    "    return DG([(k, v) for v in H.nodes()], [((k, u), (k, v)) for u, v in H.edges()])\n",
    "\n",
    "\n",
    "# ============================================================== computation\n",
    "def multipart_emergence(parts, I, L):\n",
    "    \"\"\"Exact multi-part version of core.discrepancy for Phi = G^{<=L}.\"\"\"\n",
    "    star, _ = phi_power(L)\n",
    "    I = set(I)\n",
    "    V = set().union(*(p.V for p in parts))\n",
    "    E = set().union(*(p.E for p in parts))\n",
    "    whole = DG(V, E | I)\n",
    "    E_whole = observe(whole, star, L)\n",
    "    E_parts = [observe(p, star, L) for p in parts]\n",
    "    U = set().union(*E_parts) | I              # observed union (phi = identity)\n",
    "    Eplus = E_whole - U\n",
    "    Eminus = U - E_whole\n",
    "    paths = simple_paths(whole, L)\n",
    "    S = sorted((p for p in paths\n",
    "                if any((p[i], p[i + 1]) in I for i in range(len(p) - 1))\n",
    "                and star(p) is not None),\n",
    "               key=lambda p: (len(p), p))\n",
    "    produced = defaultdict(list)\n",
    "    for p in S:\n",
    "        produced[star(p)].append(p)\n",
    "    # witness: the shortest producing path, ties broken lexicographically\n",
    "    witness = {e: produced[e][0] for e in sorted(Eplus)}\n",
    "    return dict(star=star, whole=whole, E_whole=E_whole, E_parts=E_parts, U=U,\n",
    "                Eplus=Eplus, Eminus=Eminus, S=S, produced=produced,\n",
    "                witness=witness, paths=paths)\n",
    "\n",
    "\n",
    "def verify(parts, I, L, R):\n",
    "    star = R[\"star\"]\n",
    "    I = set(I)\n",
    "    # Main theorem (i): E+ = Phi<S> \\ U\n",
    "    assert R[\"Eplus\"] == set(R[\"produced\"]) - R[\"U\"], \"E+ != Phi<S> minus U\"\n",
    "    # (ii): bound and injective witness map\n",
    "    assert len(R[\"Eplus\"]) <= len(R[\"S\"])\n",
    "    wit = list(R[\"witness\"].values())\n",
    "    assert len(set(wit)) == len(wit), \"witness map not injective\"\n",
    "    for e, p in R[\"witness\"].items():\n",
    "        assert star(p) == e and any((p[i], p[i + 1]) in I for i in range(len(p) - 1))\n",
    "    # graph power is monotone and keeps interaction edges: nothing is lost\n",
    "    assert not R[\"Eminus\"]\n",
    "    # crossing lemma: paths of the whole that lie in no part = crossing paths\n",
    "    part_paths = set()\n",
    "    for pt in parts:\n",
    "        part_paths |= set(simple_paths(pt, L))\n",
    "    outside = {p for p in R[\"paths\"] if p not in part_paths}\n",
    "    crossing = {p for p in R[\"paths\"]\n",
    "                if any((p[i], p[i + 1]) in I for i in range(len(p) - 1))}\n",
    "    assert outside == crossing, \"crossing lemma failed\"\n",
    "    # independent check of G^{<=L} by breadth-first search\n",
    "    def power_bfs(g):\n",
    "        H = nx.DiGraph(); H.add_nodes_from(g.V); H.add_edges_from(g.E)\n",
    "        out = set()\n",
    "        for s in H.nodes():\n",
    "            for t, d in nx.single_source_shortest_path_length(H, s, cutoff=L).items():\n",
    "                if t != s:\n",
    "                    out.add((s, t))\n",
    "        return out\n",
    "    assert power_bfs(R[\"whole\"]) == R[\"E_whole\"]\n",
    "    for pt, Ep in zip(parts, R[\"E_parts\"]):\n",
    "        assert power_bfs(pt) == Ep\n",
    "    return True\n",
    "\n",
    "\n",
    "def module_of(v):\n",
    "    return v[0]\n",
    "\n",
    "\n",
    "def first_interface(p, I):\n",
    "    \"\"\"The module pair of the first interaction edge a path traverses.\"\"\"\n",
    "    for i in range(len(p) - 1):\n",
    "        if (p[i], p[i + 1]) in I:\n",
    "            a, b = module_of(p[i]), module_of(p[i + 1])\n",
    "            return (min(a, b), max(a, b))\n",
    "    raise ValueError\n",
    "\n",
    "\n",
    "# ============================================================== layout\n",
    "CENTERS = [np.array([-1.30, 1.10]), np.array([1.30, 1.10]),\n",
    "           np.array([1.30, -1.10]), np.array([-1.30, -1.10])]\n",
    "RADIUS = 0.64          # vertices of a module lie within this distance of its center\n",
    "REGION = 0.83          # radius of the soft colored region drawn behind a module\n",
    "K_SPRING = 1.0         # optimal distance of the spring layout (unit-disc coordinates)\n",
    "\n",
    "\n",
    "def _unit(x):\n",
    "    return x / np.linalg.norm(x)\n",
    "\n",
    "\n",
    "def _rot(deg, refl=1):\n",
    "    th = math.radians(deg)\n",
    "    Rm = np.array([[math.cos(th), -math.sin(th)], [math.sin(th), math.cos(th)]])\n",
    "    return Rm @ np.diag([1, refl])\n",
    "\n",
    "\n",
    "def _aim(k, v, I, pos):\n",
    "    \"\"\"Unit vector from module k's center toward the partners of vertex (k, v):\n",
    "    the partner vertex if it is already placed, else the partner's center.\"\"\"\n",
    "    d = np.zeros(2)\n",
    "    for (a, b) in I:\n",
    "        for x, y in ((a, b), (b, a)):\n",
    "            if x == (k, v):\n",
    "                tgt = pos.get(y, CENTERS[y[0]])\n",
    "                d += _unit(tgt - CENTERS[k])\n",
    "    return _unit(d)\n",
    "\n",
    "\n",
    "def _fit(base, aims):\n",
    "    \"\"\"Rotation/reflection of a centered unit layout maximizing sum <x_v, aim_v>.\"\"\"\n",
    "    best = None\n",
    "    for refl in (1, -1):\n",
    "        for deg in range(0, 360, 1):\n",
    "            M = _rot(deg, refl)\n",
    "            sc = sum(float((M @ base[v]) @ a) for v, a in aims.items())\n",
    "            if best is None or sc > best[0] + 1e-12:\n",
    "                best = (sc, M)\n",
    "    return {v: best[1] @ x for v, x in base.items()}\n",
    "\n",
    "\n",
    "def _force_layout(H, pins, seed, init=None, iters=600, t0=0.12, kscale=K_SPRING):\n",
    "    \"\"\"Seeded Fruchterman-Reingold layout confined to the unit disc; vertices in\n",
    "    `pins` stay at the given positions.\"\"\"\n",
    "    rng = np.random.RandomState(seed)\n",
    "    nodes = sorted(H.nodes())\n",
    "    idx = {v: i for i, v in enumerate(nodes)}\n",
    "    X = np.zeros((len(nodes), 2))\n",
    "    for v in nodes:\n",
    "        if v in pins:\n",
    "            X[idx[v]] = pins[v]\n",
    "        elif init is not None:\n",
    "            X[idx[v]] = init[v]\n",
    "        else:\n",
    "            r, t = 0.6 * math.sqrt(rng.rand()), 2 * math.pi * rng.rand()\n",
    "            X[idx[v]] = [r * math.cos(t), r * math.sin(t)]\n",
    "    free = np.array([v not in pins for v in nodes])\n",
    "    E = [(idx[u], idx[v]) for u, v in sorted(H.to_undirected().edges())]\n",
    "    k = kscale * math.sqrt(math.pi / len(nodes))\n",
    "    for it in range(iters):\n",
    "        D = X[:, None, :] - X[None, :, :]\n",
    "        d = np.linalg.norm(D, axis=2) + np.eye(len(nodes))\n",
    "        disp = ((k * k / d ** 2)[:, :, None] * D).sum(axis=1)       # repulsion\n",
    "        for a, b in E:                                              # attraction\n",
    "            delta = X[a] - X[b]\n",
    "            f = np.linalg.norm(delta) * delta / k\n",
    "            disp[a] -= f; disp[b] += f\n",
    "        temp = t0 * (1 - it / iters) + 0.002\n",
    "        L_ = np.linalg.norm(disp, axis=1) + 1e-12\n",
    "        step = (disp / L_[:, None]) * np.minimum(L_, temp)[:, None]\n",
    "        X[free] += step[free]\n",
    "        r = np.linalg.norm(X, axis=1)\n",
    "        over = free & (r > 0.9)\n",
    "        X[over] = 0.9 * X[over] / r[over, None]\n",
    "    return {v: X[idx[v]].copy() for v in nodes}\n",
    "\n",
    "\n",
    "def _spread(angles, min_sep=26.0):\n",
    "    \"\"\"Push pin angles (deg) apart so that neighbours are >= min_sep apart.\"\"\"\n",
    "    items = sorted(angles.items(), key=lambda kv: kv[1])\n",
    "    for _ in range(200):\n",
    "        moved = False\n",
    "        for i in range(len(items)):\n",
    "            j = (i + 1) % len(items)\n",
    "            if len(items) < 2:\n",
    "                break\n",
    "            a, b = items[i][1], items[j][1]\n",
    "            gap = (b - a) % 360\n",
    "            if gap < min_sep:\n",
    "                push = (min_sep - gap) / 2\n",
    "                items[i] = (items[i][0], a - push)\n",
    "                items[j] = (items[j][0], b + push)\n",
    "                moved = True\n",
    "        if not moved:\n",
    "            break\n",
    "    return dict(items)\n",
    "\n",
    "\n",
    "def layout(mods, I):\n",
    "    pos = {}\n",
    "\n",
    "    def place(k, unit):\n",
    "        for v, x in unit.items():\n",
    "            pos[(k, v)] = CENTERS[k] + RADIUS * np.asarray(x)\n",
    "\n",
    "    iface = [sorted({x[1] for e in I for x in e if x[0] == k}) for k in range(len(mods))]\n",
    "    # every module: a seeded force layout, rotated so that the interface faces the\n",
    "    # partners; the interface is then pinned on the rim and the rest relaxes\n",
    "    for k in range(len(mods)):\n",
    "        seed = 5 + 2 * k\n",
    "        free = _force_layout(mods[k], {}, seed)\n",
    "        free = _fit(free, {v: _aim(k, v, I, pos) for v in iface[k]})\n",
    "        ang = {}\n",
    "        for v in iface[k]:\n",
    "            a = _aim(k, v, I, pos)\n",
    "            ang[v] = math.degrees(math.atan2(a[1], a[0]))\n",
    "        ang = _spread(ang)\n",
    "        pins = {v: np.array([math.cos(math.radians(t)), math.sin(math.radians(t))])\n",
    "                for v, t in ang.items()}\n",
    "        place(k, _force_layout(mods[k], pins, seed, init=free, iters=40, t0=0.004))\n",
    "    return pos\n",
    "\n",
    "\n",
    "# ============================================================== drawing\n",
    "def arrow(ax, a, b, color, lw, rad=0.0, ls=\"-\", alpha=1.0, head=1.0, z=2,\n",
    "          shrinkA=2.0, shrinkB=2.4):\n",
    "    ar = FancyArrowPatch(a, b, connectionstyle=f\"arc3,rad={rad}\",\n",
    "                         arrowstyle=f\"-|>,head_length={0.42 * head},head_width={0.2 * head}\",\n",
    "                         mutation_scale=10, lw=lw, color=color, ls=ls, alpha=alpha,\n",
    "                         shrinkA=shrinkA, shrinkB=shrinkB, zorder=z,\n",
    "                         joinstyle=\"miter\", capstyle=\"butt\")\n",
    "    ax.add_patch(ar)\n",
    "    return ar\n",
    "\n",
    "\n",
    "def lighten(c, t):\n",
    "    return tuple(1 - t * (1 - x) for x in c)\n",
    "\n",
    "\n",
    "def main():\n",
    "    parts = [as_part(k, H) for k, H in enumerate(MODULES)]\n",
    "    I = set(INTERACTION)\n",
    "    # the interaction is exactly the set of cross-module edges\n",
    "    assert all(module_of(u) != module_of(v) for u, v in I)\n",
    "    R = multipart_emergence(parts, I, L)\n",
    "    verify(parts, I, L, R)\n",
    "    star, S, Eplus, witness = R[\"star\"], R[\"S\"], R[\"Eplus\"], R[\"witness\"]\n",
    "    boundary = {x for e in I for x in e}\n",
    "\n",
    "    # per-interface attribution (first interaction edge on each path)\n",
    "    ifaces = sorted({(min(u[0], v[0]), max(u[0], v[0])) for u, v in I})\n",
    "    N_if = {f: 0 for f in ifaces}\n",
    "    E_if = {f: 0 for f in ifaces}\n",
    "    I_if = {f: 0 for f in ifaces}\n",
    "    for u, v in I:\n",
    "        I_if[(min(u[0], v[0]), max(u[0], v[0]))] += 1\n",
    "    for p in S:\n",
    "        N_if[first_interface(p, I)] += 1\n",
    "    for e, p in witness.items():\n",
    "        E_if[first_interface(p, I)] += 1\n",
    "    assert sum(N_if.values()) == len(S) and sum(E_if.values()) == len(Eplus)\n",
    "    assert all(E_if[f] <= N_if[f] for f in ifaces)\n",
    "    S_long = [p for p in S if len(p) - 1 >= 2]\n",
    "    multi_iface = [p for p in S if len({(min(p[i][0], p[i + 1][0]), max(p[i][0], p[i + 1][0]))\n",
    "                                          for i in range(len(p) - 1)\n",
    "                                          if (p[i], p[i + 1]) in I}) > 1]\n",
    "    # attribution to single interaction edges (first interaction edge on the witness)\n",
    "    def first_iedge(p):\n",
    "        return next((p[i], p[i + 1]) for i in range(len(p) - 1) if (p[i], p[i + 1]) in I)\n",
    "    E_edge = {e: 0 for e in I}\n",
    "    N_edge = {e: 0 for e in I}\n",
    "    for p in S:\n",
    "        N_edge[first_iedge(p)] += 1\n",
    "    for e, p in witness.items():\n",
    "        E_edge[first_iedge(p)] += 1\n",
    "    E_cross = [e for e in Eplus if e[0][0] != e[1][0]]\n",
    "\n",
    "    # ---------------------------------------------------------------- JSON\n",
    "    def lab(v):\n",
    "        return f\"s{v[0] + 1}:{v[1]}\"\n",
    "    res = OrderedDict()\n",
    "    res[\"observation\"] = f\"graph power G^{{<={L}}}\"\n",
    "    res[\"L\"] = L\n",
    "    res[\"module_model\"] = f\"directed G(n, p), n = {N_MOD}, p = {P_MOD}, weakly connected\"\n",
    "    res[\"modules\"] = [OrderedDict(name=f\"s{k + 1}\", seed=SEEDS[k],\n",
    "                                  vertices=H.number_of_nodes(), edges=H.number_of_edges(),\n",
    "                                  observed_edges=len(R[\"E_parts\"][k]))\n",
    "                      for k, H in enumerate(MODULES)]\n",
    "    res[\"vertices_total\"] = len(R[\"whole\"].V)\n",
    "    res[\"internal_edges_total\"] = sum(H.number_of_edges() for H in MODULES)\n",
    "    res[\"interaction_edges\"] = len(I)\n",
    "    res[\"interaction\"] = [[lab(u), lab(v)] for u, v in sorted(I)]\n",
    "    res[\"boundary_vertices\"] = len(boundary)\n",
    "    res[\"module_pairs_coupled\"] = len(ifaces)\n",
    "    res[\"observed_whole_edges\"] = len(R[\"E_whole\"])\n",
    "    res[\"observed_union_edges\"] = len(R[\"U\"])\n",
    "    res[\"emergent_edges\"] = len(Eplus)\n",
    "    res[\"emergent_edges_between_modules\"] = len(E_cross)\n",
    "    res[\"emergent_edges_within_a_module\"] = len(Eplus) - len(E_cross)\n",
    "    res[\"lost_edges\"] = len(R[\"Eminus\"])\n",
    "    res[\"crossing_paths_N\"] = len(S)\n",
    "    res[\"crossing_paths_length1\"] = len(S) - len(S_long)\n",
    "    res[\"crossing_paths_length_ge2\"] = len(S_long)\n",
    "    res[\"distinct_edges_produced_by_S\"] = len(R[\"produced\"])\n",
    "    res[\"paths_producing_an_edge_already_in_union\"] = sum(\n",
    "        1 for p in S if star(p) in R[\"U\"])\n",
    "    res[\"bound_holds\"] = len(Eplus) <= len(S)\n",
    "    res[\"theorem_i_verified\"] = True\n",
    "    res[\"witness_injective\"] = True\n",
    "    res[\"paths_through_more_than_one_interface\"] = len(multi_iface)\n",
    "    res[\"witnesses_with_exactly_one_interaction_edge\"] = sum(\n",
    "        1 for p in witness.values()\n",
    "        if sum((p[i], p[i + 1]) in I for i in range(len(p) - 1)) == 1)\n",
    "    res[\"per_interaction_edge\"] = [OrderedDict(edge=[lab(e[0]), lab(e[1])],\n",
    "                                               crossing_paths=N_edge[e],\n",
    "                                               emergent_edges_attributed=E_edge[e])\n",
    "                                   for e in sorted(I)]\n",
    "    res[\"per_interface\"] = [OrderedDict(interface=f\"s{a + 1}-s{b + 1}\",\n",
    "                                        interaction_edges=I_if[(a, b)],\n",
    "                                        crossing_paths=N_if[(a, b)],\n",
    "                                        emergent_edges_attributed=E_if[(a, b)])\n",
    "                            for (a, b) in ifaces]\n",
    "    res[\"witness\"] = [[lab(e[0]), lab(e[1]), [lab(x) for x in witness[e]]]\n",
    "                      for e in sorted(Eplus)]\n",
    "\n",
    "    # ---------------------------------------------------------------- figure\n",
    "    pos = layout(MODULES, I)\n",
    "    hi = pick_highlights(S, I, witness)\n",
    "    res[\"highlighted_paths\"] = [[lab(x) for x in p] for p in hi]\n",
    "\n",
    "    plt.rcParams.update({\n",
    "        \"text.usetex\": True, \"font.family\": \"serif\",\n",
    "        # sub- and superscripts at 7 pt, so no glyph is smaller than 7 pt\n",
    "        \"text.latex.preamble\": r\"\\usepackage[T1]{fontenc}\\usepackage{lmodern}\"\n",
    "                               r\"\\usepackage{amsmath,amssymb}\"\n",
    "                               r\"\\DeclareMathSizes{7.5}{7.5}{7}{7}\"\n",
    "                               r\"\\DeclareMathSizes{8}{8}{7}{7}\"\n",
    "                               r\"\\DeclareMathSizes{8.5}{8.5}{7}{7}\",\n",
    "        \"font.size\": 8, \"pdf.fonttype\": 42})\n",
    "    W, Hh = W_IN, H_IN\n",
    "    fig = plt.figure(figsize=(W, Hh))\n",
    "    ax_a = fig.add_axes([0.0, 0.07, 0.385, 0.855])\n",
    "    ax_b = fig.add_axes([0.39, 0.07, 0.385, 0.855])\n",
    "    ax_c = fig.add_axes([0.838, 0.235, 0.092, 0.545])\n",
    "\n",
    "    xl, yl = (-2.2, 2.2), (-2.3, 2.3)\n",
    "    for ax, mode in ((ax_a, \"a\"), (ax_b, \"b\")):\n",
    "        ax.set_xlim(*xl); ax.set_ylim(*yl); ax.set_aspect(\"equal\"); ax.axis(\"off\")\n",
    "        draw_system(ax, pos, MODULES, I, boundary, mode, hi, Eplus, star)\n",
    "    fig.text(0.01, 0.965, r\"\\textbf{(a)} parts and boundary-crossing paths\",\n",
    "             fontsize=8.5, va=\"center\")\n",
    "    fig.text(0.395, 0.965, r\"\\textbf{(b)} what observing the whole adds, $\\Phi = G^{\\le 2}$\",\n",
    "             fontsize=8.5, va=\"center\")\n",
    "    fig.text(0.795, 0.965, r\"\\textbf{(c)} attribution\",\n",
    "             fontsize=8.5, va=\"center\")\n",
    "    draw_counts(fig, ax_c, ifaces, N_if, E_if, len(Eplus), len(S))\n",
    "    draw_legend(fig)\n",
    "    fig.savefig(OUT_PDF, metadata={\"CreationDate\": None, \"ModDate\": None})\n",
    "    fig.savefig(OUT_PNG, dpi=220)\n",
    "    with open(OUT_JSON, \"w\") as f:\n",
    "        json.dump(res, f, indent=1)\n",
    "    print(json.dumps({k: v for k, v in res.items() if k not in (\"witness\", \"interaction\")},\n",
    "                     indent=1))\n",
    "\n",
    "\n",
    "def pick_highlights(S, I, witness):\n",
    "    \"\"\"One witness path per chosen interface, preferring length-2 paths that start\n",
    "    in the interior of a module (not on the boundary).\"\"\"\n",
    "    wit = set(witness.values())\n",
    "    bnd = {x for e in I for x in e}\n",
    "    chosen = []\n",
    "    for f in [(0, 1), (1, 2), (2, 3), (0, 3)]:\n",
    "        cands = [p for p in S if p in wit and len(p) == 3 and first_interface(p, I) == f]\n",
    "        cands.sort(key=lambda p: (p[0] in bnd, p))\n",
    "        if cands:\n",
    "            chosen.append(cands[0])\n",
    "    return chosen\n",
    "\n",
    "\n",
    "def draw_system(ax, pos, mods, I, boundary, mode, hi, Eplus, star):\n",
    "    faded = (mode == \"b\")\n",
    "    fa = 0.55 if faded else 1.0          # fade factor for the system in panel (b)\n",
    "    for k in range(len(mods)):\n",
    "        c = MODCOL[k]\n",
    "        ax.add_patch(Circle(CENTERS[k], REGION, fc=lighten(c, 0.07 if not faded else 0.05),\n",
    "                            ec=lighten(c, 0.5 if not faded else 0.3), lw=0.8, zorder=0))\n",
    "        top = k in (0, 1)\n",
    "        y = CENTERS[k][1] + (REGION + 0.07) * (1 if top else -1)\n",
    "        ax.text(CENTERS[k][0], y, rf\"$s_{k + 1}$\", color=c,\n",
    "                ha=\"center\", va=\"bottom\" if top else \"top\", fontsize=8, alpha=fa)\n",
    "    for k, H in enumerate(mods):\n",
    "        for u, v in sorted(H.edges()):\n",
    "            arrow(ax, pos[(k, u)], pos[(k, v)], GREY, 0.45,\n",
    "                  alpha=0.8 if not faded else 0.32, head=0.62, z=2)\n",
    "    for p in hi:\n",
    "        pts = np.array([pos[x] for x in p])\n",
    "        ax.plot(pts[:, 0], pts[:, 1], color=GCOL, lw=5.2, alpha=0.3,\n",
    "                solid_capstyle=\"round\", solid_joinstyle=\"round\", zorder=1)\n",
    "    for u, v in sorted(I):\n",
    "        rad = -0.14 if (v, u) in I else 0.0\n",
    "        arrow(ax, pos[u], pos[v], ICOL, 1.0, rad=rad, ls=(0, (3.2, 1.6)),\n",
    "              alpha=1 if not faded else 0.5, head=0.85, z=4, shrinkA=3.4, shrinkB=3.8)\n",
    "    if faded:\n",
    "        hi_e = {star(p) for p in hi}\n",
    "        for e in sorted(Eplus):\n",
    "            strong = e in hi_e\n",
    "            arrow(ax, pos[e[0]], pos[e[1]], GCOL, 1.15 if strong else 0.55, rad=0.13,\n",
    "                  alpha=1.0 if strong else 0.7, head=0.8 if strong else 0.62, z=5 + strong)\n",
    "    for k, H in enumerate(mods):\n",
    "        c = MODCOL[k]\n",
    "        for v in sorted(H.nodes()):\n",
    "            x, y = pos[(k, v)]\n",
    "            if (k, v) in boundary:\n",
    "                ax.scatter([x], [y], s=40, facecolor=\"white\", edgecolor=lighten(INK, fa),\n",
    "                           lw=0.75, zorder=7)\n",
    "            ax.scatter([x], [y], s=12, facecolor=lighten(c, 0.45 * fa),\n",
    "                       edgecolor=lighten(c, fa), lw=0.6, zorder=8)\n",
    "\n",
    "\n",
    "def draw_counts(fig, ax, ifaces, N_if, E_if, Etot, Ntot):\n",
    "    y = np.arange(len(ifaces))[::-1].astype(float)\n",
    "    Ns = [N_if[f] for f in ifaces]; Es = [E_if[f] for f in ifaces]\n",
    "    ax.barh(y, Ns, height=0.66, color=lighten(GCOL, 0.2), edgecolor=GCOL, lw=0.6)\n",
    "    ax.barh(y, Es, height=0.34, color=GCOL)\n",
    "    for yi, n, e in zip(y, Ns, Es):\n",
    "        ax.text(n + 0.5, yi, rf\"{e}\\,$\\le$\\,{n}\", va=\"center\", ha=\"left\", fontsize=7.5)\n",
    "    # interface labels, each module symbol in its module's color\n",
    "    ax.set_yticks([])\n",
    "    rend = fig.canvas.get_renderer()\n",
    "    for yi, (a, b) in zip(y, ifaces):\n",
    "        x_off = -3.0\n",
    "        for txt, col in ((rf\"$s_{b + 1}$\", MODCOL[b]), (\"--\", INK), (rf\"$s_{a + 1}$\", MODCOL[a])):\n",
    "            t = ax.text(0, yi, txt, color=col, ha=\"right\", va=\"baseline\", fontsize=8,\n",
    "                        transform=offset_copy(ax.transData, fig, x=x_off, y=-2.4, units=\"points\"))\n",
    "            x_off -= t.get_window_extent(rend).width * 72.0 / fig.dpi + 0.4\n",
    "    ax.set_xlim(0, max(Ns) * 1.02)\n",
    "    ax.set_ylim(-0.6, len(ifaces) - 0.4)\n",
    "    ax.set_xticks([])\n",
    "    ax.tick_params(axis=\"y\", length=0, pad=2)\n",
    "    for s in (\"top\", \"right\", \"bottom\"):\n",
    "        ax.spines[s].set_visible(False)\n",
    "    ax.spines[\"left\"].set_linewidth(0.6)\n",
    "    # key\n",
    "    kx, ky = 0.795, 0.875\n",
    "    fig.patches.append(Rectangle((kx, ky - 0.024), 0.022, 0.024, transform=fig.transFigure,\n",
    "                                 fc=lighten(GCOL, 0.2), ec=GCOL, lw=0.6))\n",
    "    fig.text(kx + 0.028, ky - 0.012, \"boundary-crossing\\npaths\", va=\"center\", fontsize=7.5,\n",
    "             linespacing=1.0)\n",
    "    fig.patches.append(Rectangle((kx, ky - 0.086), 0.022, 0.012, transform=fig.transFigure,\n",
    "                                 fc=GCOL, ec=\"none\"))\n",
    "    fig.text(kx + 0.028, ky - 0.080, \"emergent edges\", va=\"center\", fontsize=7.5)\n",
    "    fig.text(0.885, 0.165, \"all interfaces\", ha=\"center\", va=\"center\", fontsize=7.5)\n",
    "    fig.text(0.885, 0.11, rf\"$|E^+_\\Phi| = {Etot}\\ \\le\\ {Ntot} = N_\\partial$\",\n",
    "             ha=\"center\", va=\"center\", fontsize=8)\n",
    "\n",
    "\n",
    "def draw_legend(fig):\n",
    "    ax = fig.add_axes([0.0, 0.0, 1.0, 0.06]); ax.axis(\"off\")\n",
    "    ax.set_xlim(0, W_IN); ax.set_ylim(0, 1)\n",
    "    y, fs = 0.5, 7.5\n",
    "    x = 0.35\n",
    "    ax.add_patch(FancyArrowPatch((x, y), (x + 0.32, y),\n",
    "                                 arrowstyle=\"-|>,head_length=0.36,head_width=0.17\",\n",
    "                                 mutation_scale=10, color=ICOL, lw=1.0, ls=(0, (3.2, 1.6))))\n",
    "    ax.text(x + 0.4, y, \"interaction edge\", va=\"center\", fontsize=fs)\n",
    "    x = 1.72\n",
    "    ax.scatter([x + 0.08], [y], s=40, facecolor=\"white\", edgecolor=INK, lw=0.75)\n",
    "    ax.scatter([x + 0.08], [y], s=12, facecolor=(0.82, 0.82, 0.86), edgecolor=GREY, lw=0.6)\n",
    "    ax.text(x + 0.2, y, \"boundary vertex\", va=\"center\", fontsize=fs)\n",
    "    x = 3.0\n",
    "    ax.plot([x, x + 0.3], [y, y], color=GCOL, lw=5.2, alpha=0.3, solid_capstyle=\"round\")\n",
    "    ax.text(x + 0.4, y, \"boundary-crossing path\", va=\"center\", fontsize=fs)\n",
    "    x = 4.75\n",
    "    ax.add_patch(FancyArrowPatch((x, y), (x + 0.32, y),\n",
    "                                 arrowstyle=\"-|>,head_length=0.36,head_width=0.17\",\n",
    "                                 mutation_scale=10, color=GCOL, lw=0.9))\n",
    "    ax.text(x + 0.4, y, \"emergent edge\", va=\"center\", fontsize=fs)\n",
    "\n",
    "\n",
    "if __name__ == \"__main__\":\n",
    "    main()\n"
   ]
  },
  {
   "cell_type": "code",
   "metadata": {},
   "execution_count": null,
   "outputs": [],
   "source": [
    "# Source: experiments/make_figs_final.py\n",
    "\"\"\"\n",
    "Data figures of the numerical section.\n",
    "  fig/exp_valid.pdf   (a) Experiment 1, (b) Experiment 2, (c) Experiment 3\n",
    "  fig/exp_depend.pdf  (a) Experiment 4, (b) Experiment 5, (c) Experiment 6\n",
    "  fig/exp_scale.pdf   (a) tightness and (b) cost of Experiment 7\n",
    "  fig/exp_real.pdf    (a)-(c) attribution in Experiment 9\n",
    "Reads only the JSON files written by the experiment scripts (and, for the exact\n",
    "expectation curves of Experiment 6, the closed form exp_final.q4_expected).\n",
    "Colors match figs/tikz/styles.tex (blue, orange, red, green, gray); every\n",
    "series also has its own marker shape or line style.  Figures are 6.5 in wide\n",
    "(\\\\textwidth of the paper).\n",
    "\"\"\"\n",
    "import json, os, shutil, sys\n",
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.ticker, matplotlib.transforms\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.lines import Line2D\n",
    "from matplotlib.patches import Patch\n",
    "\n",
    "HERE = os.path.dirname(os.path.abspath(__file__))\n",
    "FIG = os.path.abspath(os.path.join(HERE, \"..\", \"fig\"))\n",
    "os.makedirs(FIG, exist_ok=True)\n",
    "\n",
    "# palette of figs/tikz/styles.tex\n",
    "BLU, ORG, RED, GRN, GRY = \"#1F69AF\", \"#CD690F\", \"#C61C3A\", \"#12874E\", \"#73737D\"\n",
    "BLU_L, BLU_D = \"#6FA6DA\", \"#0F3D6B\"          # ordinal steps around BLU (reach 2, 3, 4)\n",
    "GRN_L = \"#8CCBA9\"                             # light step of GRN (Experiment 9)\n",
    "INK, INK2, RULE = \"#1a1a1a\", \"#4a4a52\", \"#b9b9c0\"\n",
    "\n",
    "USETEX = bool(shutil.which(\"latex\") and shutil.which(\"dvipng\"))\n",
    "def tx(latex, plain):\n",
    "    \"\"\"Label text: LaTeX when LaTeX is available, a plain fallback otherwise.\"\"\"\n",
    "    return latex if USETEX else plain\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": USETEX, \"font.family\": \"serif\",\n",
    "    \"font.serif\": [\"Computer Modern Roman\", \"DejaVu Serif\"], \"mathtext.fontset\": \"cm\",\n",
    "    \"font.size\": 9, \"axes.titlesize\": 9, \"axes.labelsize\": 9,\n",
    "    \"xtick.labelsize\": 8, \"ytick.labelsize\": 8, \"legend.fontsize\": 7.8,\n",
    "    \"axes.edgecolor\": INK2, \"axes.linewidth\": 0.6, \"axes.labelcolor\": INK, \"text.color\": INK,\n",
    "    \"xtick.color\": INK2, \"ytick.color\": INK2, \"xtick.major.width\": 0.6, \"ytick.major.width\": 0.6,\n",
    "    \"xtick.minor.width\": 0.4, \"ytick.minor.width\": 0.4,\n",
    "    \"axes.spines.top\": False, \"axes.spines.right\": False,\n",
    "    \"axes.grid\": False,  # the journal asks for figures without gridlines\n",
    "    \"legend.frameon\": False, \"legend.handlelength\": 1.4, \"legend.borderaxespad\": 0.3,\n",
    "    \"figure.dpi\": 150, \"savefig.dpi\": 300, \"pdf.fonttype\": 42,\n",
    "})\n",
    "EP = tx(r\"$|E^+_\\Phi|$\", r\"$|E^+_\\Phi|$\")\n",
    "NB = tx(r\"$N_\\partial$\", r\"$N_\\partial$\")\n",
    "\n",
    "e1 = json.load(open(os.path.join(HERE, \"exp1_results.json\")))\n",
    "e2 = json.load(open(os.path.join(HERE, \"exp2_results.json\")))\n",
    "sw = json.load(open(os.path.join(HERE, \"exp4_sweep.json\")))\n",
    "ef = json.load(open(os.path.join(HERE, \"exp_final.json\")))\n",
    "e7 = json.load(open(os.path.join(HERE, \"exp7_scale.json\")))\n",
    "e9 = json.load(open(os.path.join(HERE, \"exp9_real.json\")))\n",
    "\n",
    "\n",
    "def bound_line(ax, kind, v, **kw):\n",
    "    \"\"\"Red dashed bound line over a white underlay, so gridlines do not show through the gaps.\"\"\"\n",
    "    f = ax.axhline if kind == \"h\" else ax.axvline\n",
    "    f(v, color=\"white\", lw=2.4, zorder=1.4)\n",
    "    f(v, color=RED, lw=1.1, ls=(0, (4, 2)), zorder=1.5, **kw)\n",
    "\n",
    "\n",
    "def title(ax, head, sub=None):\n",
    "    \"\"\"Panel title: bold panel letter + statement, optional smaller second line.\"\"\"\n",
    "    s = head if sub is None else head + \"\\n\" + sub\n",
    "    ax.set_title(s, loc=\"left\", fontsize=9, pad=5, linespacing=1.25)\n",
    "\n",
    "\n",
    "# ====================================================================== exp_valid\n",
    "fig = plt.figure(figsize=(6.5, 5.0), layout=\"constrained\")\n",
    "gs = fig.add_gridspec(2, 2, width_ratios=[1.0, 1.08], height_ratios=[1.0, 1.0])\n",
    "A = fig.add_subplot(gs[0, 0]); B = fig.add_subplot(gs[:, 1])\n",
    "C0 = fig.add_subplot(gs[1, 0])         # placeholder for panel (c), split in two after the layout\n",
    "\n",
    "# ---- (a) Experiment 1: cell means, symlog so that |E+| = 0 stays visible\n",
    "classes = [\n",
    "    (\"edgewise\", (\"identity\", \"threshold\", \"quotient\"), GRY, \"x\", 22),\n",
    "    (\"graph powers\", (\"power L=2\", \"power L=3\", \"power L=4\"), BLU, \"o\", 16),\n",
    "    (\"composite powers\", (\"quot-pow 2\", \"quot-pow 3\", \"pow-thr 3\"), ORG, \"s\", 14),\n",
    "    (\"deletion rules\", (\"drop sinks\", \"cycle L=4\", \"contin. 2\", \"contin. 3\"), GRN, \"^\", 18),\n",
    "]\n",
    "assert sorted(m for c in classes for m in c[1]) == sorted({r[\"phi\"] for r in e1}), \"unclassified observation\"\n",
    "ncell = len(e1); ninst = sum(r[\"reps\"] for r in e1); nviol = sum(r[\"viol\"] for r in e1)\n",
    "hi = 110\n",
    "A.plot([0, hi], [0, hi], color=\"white\", lw=2.4, zorder=1.4)\n",
    "A.plot([0, hi], [0, hi], color=RED, lw=1.1, ls=(0, (4, 2)), zorder=1.5)\n",
    "for lab, members, col, mk, sz in classes:\n",
    "    xs = [r[\"N\"] for r in e1 if r[\"phi\"] in members]; ys = [r[\"Eplus\"] for r in e1 if r[\"phi\"] in members]\n",
    "    A.scatter(xs, ys, s=sz, marker=mk, color=col, alpha=.9,\n",
    "              linewidths=(1.0 if mk == \"x\" else 0.4), edgecolors=(None if mk == \"x\" else \"white\"),\n",
    "              label=lab, zorder=3)\n",
    "A.set_xscale(\"symlog\", linthresh=1, linscale=0.45); A.set_yscale(\"symlog\", linthresh=1, linscale=0.45)\n",
    "A.set_xlim(0, hi); A.set_ylim(-0.12, hi)\n",
    "ticks = [0, 1, 10, 100]\n",
    "A.set_xticks(ticks); A.set_yticks(ticks)\n",
    "A.set_xticklabels([\"0\", \"1\", \"10\", \"100\"]); A.set_yticklabels([\"0\", \"1\", \"10\", \"100\"])\n",
    "A.set_xlabel(tx(r\"bound $N_\\partial$ (mean of 30 instances)\", \"bound N (mean of 30 instances)\"))\n",
    "A.set_ylabel(tx(r\"$|E^+_\\Phi|$ (mean of 30 instances)\", \"|E+| (mean of 30 instances)\"))\n",
    "title(A, tx(rf\"\\textbf{{(a)}} {nviol} violations in {ninst} instances\", f\"(a) {nviol} violations in {ninst} instances\"),\n",
    "      tx(r\"thirteen observations, $|\\mathcal{I}|\\in\\{1,2,3\\}$, three densities\",\n",
    "         \"thirteen observations, three densities\"))\n",
    "A.legend(loc=\"upper left\", fontsize=7.4, handletextpad=0.2, labelspacing=0.3, borderaxespad=0.2,\n",
    "         borderpad=0.2)\n",
    "\n",
    "# ---- (b) Experiment 2: every family, four observations\n",
    "q1 = ef[\"q1\"]; fams = q1[\"_families\"]\n",
    "disp = {\"ER\": tx(r\"Erd\\H{o}s--R\\'enyi\", \"Erd\u0151s\u2013R\u00e9nyi\"), \"small-world\": tx(r\"Watts--Strogatz\", \"Watts\u2013Strogatz\"),\n",
    "        \"scale-free\": tx(r\"Barab\\'asi--Albert\", \"Barab\u00e1si\u2013Albert\"), \"Price\": \"Price (citation)\",\n",
    "        \"Bollobas\": tx(r\"Bollob\\'as et al.\\ scale-free\", \"Bollob\u00e1s et al. scale-free\"),\n",
    "        \"Kleinberg\": \"Kleinberg navigable\", \"SBM\": \"stochastic block model\",\n",
    "        \"geometric\": \"random geometric\", \"Holme-Kim\": tx(r\"Holme--Kim clustered\", \"Holme\u2013Kim clustered\"),\n",
    "        \"caveman\": \"relaxed caveman\", \"configuration\": \"configuration model\",\n",
    "        \"k-out\": tx(r\"random $k$-out\", \"random k-out\"), \"lattice\": \"square lattice (torus)\",\n",
    "        \"karate\": \"Zachary karate club\", \"Florentine\": \"Florentine families\",\n",
    "        \"Les Mis\": tx(r\"Les Mis\\'erables\", \"Les Mis\u00e9rables\")}\n",
    "groups = [(\"classic\", \"standard models\"), (\"added\", \"further canonical models\"), (\"empirical\", \"empirical networks\")]\n",
    "phis = [(r\"$G^{\\leq2}$\", BLU_L, \"o\", tx(r\"$G^{\\leq2}$\", r\"$G^{\\leq2}$\")),\n",
    "        (r\"$G^{\\leq3}$\", BLU, \"s\", tx(r\"$G^{\\leq3}$\", r\"$G^{\\leq3}$\")),\n",
    "        (r\"$G^{\\leq4}$\", BLU_D, \"D\", tx(r\"$G^{\\leq4}$\", r\"$G^{\\leq4}$\")),\n",
    "        (r\"quot.$\\circ G^{\\leq2}$\", ORG, \"^\", tx(r\"coarse-grained $G^{\\leq2}$\", r\"coarse-grained $G^{\\leq2}$\"))]\n",
    "order = [(g, k) for g, _ in groups for k in fams if fams[k][\"group\"] == g]\n",
    "ypos = {}; y = 0.0; gpos = {}; prev = None\n",
    "for g, k in order:\n",
    "    if g != prev:\n",
    "        if prev is not None: y += 0.9\n",
    "        gpos[g] = y; y += 0.95; prev = g\n",
    "    ypos[k] = y; y += 1.0\n",
    "ymax = y\n",
    "bound_line(B, \"v\", 1.0)\n",
    "for g, k in order:\n",
    "    B.plot([0, 1], [ypos[k]] * 2, color=\"#ececf0\", lw=0.6, zorder=0)\n",
    "# small vertical offset per observation, so that nearly equal ratios stay visible\n",
    "off = {phis[0][0]: -0.3, phis[1][0]: -0.1, phis[2][0]: 0.1, phis[3][0]: 0.3}\n",
    "for key, col, mk, lab in phis:\n",
    "    xs = [q1[f\"{k}|{key}\"][\"ratio\"] for _, k in order]; ys = [ypos[k] + off[key] for _, k in order]\n",
    "    B.scatter(xs, ys, s=26 if mk != \"D\" else 20, marker=mk, color=col, edgecolors=\"white\",\n",
    "              linewidths=0.5, zorder=3, label=lab)\n",
    "B.set_yticks([ypos[k] for _, k in order]); B.set_yticklabels([disp[k] for _, k in order], fontsize=7.8)\n",
    "for g, lab in groups:\n",
    "    B.text(0.012, gpos[g] + 0.05, tx(rf\"\\textit{{{lab}}}\", lab), ha=\"left\", va=\"center\",\n",
    "           fontsize=7.8, color=INK2)\n",
    "B.set_ylim(ymax - 0.3, -0.6)\n",
    "B.set_xlim(0, 1.04); B.set_xticks([0, 0.25, 0.5, 0.75, 1.0])\n",
    "B.grid(axis=\"y\", visible=False)\n",
    "B.tick_params(axis=\"y\", length=0)\n",
    "B.set_xlabel(tx(r\"$|E^+_\\Phi|/N_\\partial$ (mean of 40 instances)\", \"|E+|/N (mean of 40 instances)\"))\n",
    "B.text(0.985, -0.35, tx(r\"bound\", \"bound\"), color=RED, fontsize=7.5, ha=\"right\", va=\"top\")\n",
    "tot = q1[\"_total\"]\n",
    "title(B, tx(rf\"\\textbf{{(b)}} {tot['viol']} violations in {tot['tot']} instances\",\n",
    "            f\"(b) {tot['viol']} violations in {tot['tot']} instances\"),\n",
    "      f\"{len(fams)} families, four observations\")\n",
    "B.legend(loc=\"upper center\", ncol=2, fontsize=7.6, handletextpad=0.2, columnspacing=1.0,\n",
    "         bbox_to_anchor=(0.45, -0.118), borderaxespad=0.0, labelspacing=0.3)\n",
    "\n",
    "# ---- (c) Experiment 3: tightness under G^{<=3}, one interaction edge\n",
    "#      left: bow-ties (every route distinct); right: bridged binary trees with c chords.\n",
    "#      The placeholder C0 carries the labels that the layout must reserve room for; once the\n",
    "#      layout is settled it is split into two axes that share the vertical scale.\n",
    "ex3 = e2[\"exp2\"]; bow = ex3[\"bowtie\"]; tr = ex3[\"trees\"]; ra = ex3[\"random\"]\n",
    "C0.set_xlabel(\" \"); C0.set_ylabel(tx(r\"$|E^+_\\Phi|/N_\\partial$\", \"|E+|/N\"))\n",
    "C0.set_yticks([0.4, 0.6, 0.8, 1.0]); C0.set_ylim(0.4, 1.08); C0.set_xticks([0])\n",
    "title(C0, tx(r\"\\textbf{(c)} tightness under $G^{\\leq3}$\", \"(c) tightness under G^{<=3}\"),\n",
    "      tx(r\"slack $N_\\partial-|E^+_\\Phi| = 1+{}$redundancy\", \"slack N - |E+| = 1 + redundancy\"))\n",
    "fig.canvas.draw()                      # settle the layout\n",
    "fig.set_layout_engine(\"none\")\n",
    "p0 = C0.get_position(); gap = 0.035 * p0.width; w1 = 0.29 * p0.width\n",
    "C = fig.add_axes([p0.x0, p0.y0, w1, p0.height])\n",
    "C2 = fig.add_axes([p0.x0 + w1 + gap, p0.y0, p0.width - w1 - gap, p0.height], sharey=C)\n",
    "C.set_title(C0.get_title(loc=\"left\"), loc=\"left\", fontsize=9, pad=5, linespacing=1.25)\n",
    "C0.remove()\n",
    "for ax in (C, C2):\n",
    "    bound_line(ax, \"h\", 1.0)\n",
    "    ax.axhspan(ra[\"ratio\"] - ra[\"ratio_ci\"], ra[\"ratio\"] + ra[\"ratio_ci\"], color=GRY, alpha=.18, lw=0,\n",
    "               zorder=1)\n",
    "    ax.axhline(ra[\"ratio\"], color=GRY, lw=1.2, zorder=2)\n",
    "C.plot([b[\"k\"] for b in bow], [b[\"ratio\"] for b in bow], \"-o\", color=BLU, lw=1.5, ms=5,\n",
    "       mec=\"white\", mew=0.6, zorder=3)\n",
    "cs = [t[\"c\"] for t in tr]\n",
    "C2.errorbar(cs, [t[\"ratio_sharp\"] for t in tr], yerr=[t[\"ratio_sharp_ci\"] for t in tr], fmt=\"--s\",\n",
    "            color=ORG, lw=1.2, ms=3.6, mfc=\"white\", mec=ORG, mew=0.9, capsize=1.6, elinewidth=0.8, zorder=3)\n",
    "C2.errorbar(cs, [t[\"ratio\"] for t in tr], yerr=[t[\"ratio_ci\"] for t in tr], fmt=\"-s\", color=ORG, lw=1.5,\n",
    "            ms=4.0, mec=\"white\", mew=0.6, capsize=1.6, elinewidth=0.8, zorder=4)\n",
    "C.text(4.3, 0.845, \"bow-tie\", color=INK, fontsize=7.8, ha=\"right\", va=\"top\")\n",
    "C2.text(9.0, tr[4][\"ratio_sharp\"] + 0.035, tx(r\"$|E^+_\\Phi|/(N_\\partial-1)$\", \"|E+|/(N-1)\"),\n",
    "        color=INK, fontsize=7.8, ha=\"left\", va=\"bottom\")\n",
    "C2.text(0.2, 0.80, tx(r\"$|E^+_\\Phi|/N_\\partial$\", \"|E+|/N\"), color=INK, fontsize=7.8, ha=\"left\", va=\"top\")\n",
    "C2.text(20.6, ra[\"ratio\"] - ra[\"ratio_ci\"] - 0.012, f\"random pairs ({ra['tot']})\", color=INK2,\n",
    "        fontsize=7.8, ha=\"right\", va=\"top\")\n",
    "C2.text(20.6, 1.0 + 0.012, \"bound\", color=RED, fontsize=7.5, ha=\"right\", va=\"bottom\")\n",
    "C.set_xlim(0.6, 4.4); C.set_xticks([1, 2, 3, 4]); C.set_ylim(0.4, 1.08)\n",
    "C.set_yticks([0.4, 0.6, 0.8, 1.0])\n",
    "C2.set_xlim(-1.2, 21.2); C2.set_xticks([0, 5, 10, 15, 20])\n",
    "C2.tick_params(axis=\"y\", labelleft=False, length=0)\n",
    "C.set_xlabel(tx(r\"$k=m$\", \"k=m\"))\n",
    "C2.set_xlabel(tx(r\"chords $c$ (bridged trees)\", \"chords c (bridged trees)\"))\n",
    "C.set_ylabel(tx(r\"$|E^+_\\Phi|/N_\\partial$\", \"|E+|/N\"))\n",
    "fig.canvas.draw()                      # align the bound label of (a) with the diagonal\n",
    "(x0, y0), (x1, y1) = A.transData.transform([(3, 3), (60, 60)])\n",
    "ang = float(np.degrees(np.arctan2(y1 - y0, x1 - x0)))\n",
    "A.text(7, 7, tx(r\"bound $|E^+_\\Phi| = N_\\partial$\", \"bound |E+| = N\"), color=RED, fontsize=7.8,\n",
    "       ha=\"center\", va=\"bottom\", rotation=ang, rotation_mode=\"anchor\",\n",
    "       transform=A.transData + matplotlib.transforms.ScaledTranslation(-4.5 / 72, 4.5 / 72, fig.dpi_scale_trans))\n",
    "fig.savefig(os.path.join(FIG, \"exp_valid.pdf\")); print(\"wrote exp_valid.pdf\")\n",
    "\n",
    "# ====================================================================== exp_depend\n",
    "fig2, ax2 = plt.subplots(1, 3, figsize=(6.5, 2.45), layout=\"constrained\")\n",
    "D, E, F = ax2\n",
    "\n",
    "# ---- (a) Experiment 4: topology x reach at matched mean degree 4\n",
    "Ls = [2, 3, 4]\n",
    "fam4 = [(\"ER\", tx(r\"Erd\\H{o}s--R\\'enyi\", \"Erd\u0151s\u2013R\u00e9nyi\"), BLU, \"o\"),\n",
    "        (\"WS\", \"Watts--Strogatz\" if USETEX else \"Watts\u2013Strogatz\", GRN, \"s\"),\n",
    "        (\"SF\", tx(r\"Barab\\'asi--Albert\", \"Barab\u00e1si\u2013Albert\"), ORG, \"^\")]\n",
    "for key, lab, col, mk in fam4:\n",
    "    ys = [sw[f\"4|{L}\"][key][\"mean\"] for L in Ls]; es = [sw[f\"4|{L}\"][key][\"ci\"] for L in Ls]\n",
    "    D.errorbar(Ls, ys, yerr=es, fmt=\"-\" + mk, color=col, lw=1.4, ms=4.6, mec=\"white\", mew=0.5,\n",
    "               capsize=2, elinewidth=0.9, label=lab)\n",
    "D.set_yscale(\"log\"); D.set_xticks(Ls); D.set_xlim(1.8, 4.2)\n",
    "D.set_xlabel(tx(r\"observation reach $L$ ($\\Phi=G^{\\leq L}$)\", \"observation reach L\"))\n",
    "D.set_ylabel(tx(r\"$|E^+_\\Phi|$\", \"|E+|\"))\n",
    "D.yaxis.set_major_locator(matplotlib.ticker.FixedLocator([10, 20, 50, 100, 200]))\n",
    "D.yaxis.set_major_formatter(matplotlib.ticker.FixedFormatter([\"10\", \"20\", \"50\", \"100\", \"200\"]))\n",
    "D.yaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())\n",
    "D.set_ylim(9, 200)\n",
    "D.legend(loc=\"lower right\", fontsize=7.4, handletextpad=0.3, labelspacing=0.25, borderaxespad=0.1)\n",
    "title(D, tx(r\"\\textbf{(a)} scale-free separates\", \"(a) scale-free separates\"),\n",
    "      tx(r\"from $L=3$ (mean total degree 4)\", \"from L=3 (mean total degree 4)\"))\n",
    "\n",
    "# ---- (b) Experiment 5: coarse-graining granularity\n",
    "cg = e2[\"exp4\"]\n",
    "E.errorbar([r[\"blocks\"] for r in cg], [r[\"mean\"] for r in cg], yerr=[r[\"ci\"] for r in cg],\n",
    "           fmt=\"-o\", color=GRN, lw=1.4, ms=4.2, mec=\"white\", mew=0.5, capsize=2, elinewidth=0.9)\n",
    "E.set_xticks(range(2, 11, 2)); E.set_xlim(1.5, 10.5); E.set_ylim(bottom=-0.15)\n",
    "E.set_xlabel(tx(r\"number of blocks $c$ ($|V|=10$)\", \"number of blocks c (|V|=10)\"))\n",
    "E.set_ylabel(tx(r\"$|E^+_\\Phi|$\", \"|E+|\"))\n",
    "title(E, tx(r\"\\textbf{(b)} emergence rises\", \"(b) emergence rises\"),\n",
    "      tx(r\"with granularity $c$\", \"with granularity c\"))\n",
    "\n",
    "# ---- (c) Experiment 6: one bridge between internally structured modules\n",
    "#      (edge probability d/(n-1), so d is the internal mean OUT-degree)\n",
    "#      measured means (markers, 95% CI) and the exact expectations of the bridge law\n",
    "#      (curves, Corollary cor:bridge_random, via exp_final.q4_expected)\n",
    "q4 = ef[\"q4\"]; s = q4[\"surge\"]; n4, L4, cap = q4[\"n\"], q4[\"L\"], q4[\"max_emergent\"]\n",
    "for d in s:                            # the curves pass through the stored exact values\n",
    "    EN, EE = q4_expected(n4, d[\"mdeg\"] / (n4 - 1), L4)\n",
    "    assert abs(EN - d[\"N_exact\"]) < 1e-9 and abs(EE - d[\"D_exact\"]) < 1e-9\n",
    "xs = [d[\"mdeg\"] for d in s]\n",
    "grid = np.linspace(0.0, 3.0, 61)\n",
    "ex = np.array([q4_expected(n4, g / (n4 - 1), L4) for g in grid])\n",
    "F.axhline(cap, color=GRY, lw=0.9, ls=(0, (1, 1.6)), zorder=1)\n",
    "F.text(0.0, cap + 2.5, f\"{cap} cross pairs\", color=INK2, fontsize=7.5, ha=\"left\", va=\"bottom\")\n",
    "F.plot(grid, ex[:, 0], color=RED, lw=1.1, ls=(0, (4, 2)), zorder=2)\n",
    "F.plot(grid, ex[:, 1], color=GRN, lw=1.3, zorder=2)\n",
    "F.errorbar(xs, [d[\"N\"] for d in s], yerr=[d[\"N_ci\"] for d in s], fmt=\"s\", color=RED, ms=3.6,\n",
    "           mfc=\"white\", mec=RED, mew=0.9, capsize=2, elinewidth=0.8, zorder=3)\n",
    "F.errorbar(xs, [d[\"D\"] for d in s], yerr=[d[\"D_ci\"] for d in s], fmt=\"o\", color=GRN, ms=4.2,\n",
    "           mec=\"white\", mew=0.5, capsize=2, elinewidth=0.9, zorder=3)\n",
    "F.text(2.62, s[-1][\"N\"] * 0.97, tx(r\"bound $N_\\partial$\", \"bound N\"), color=INK, fontsize=7.8,\n",
    "       ha=\"right\", va=\"top\")\n",
    "F.text(2.95, s[-1][\"D\"] - 7, tx(r\"$|E^+_\\Phi|$\", \"|E+|\"), color=INK, fontsize=7.8, ha=\"center\", va=\"top\")\n",
    "F.set_xlim(-0.15, 3.15); F.set_xticks([0, 1, 2, 3]); F.set_ylim(-3, 120)\n",
    "F.set_xlabel(\"internal mean out-degree\")\n",
    "F.set_ylabel(tx(r\"$|E^+_\\Phi|$ and $N_\\partial$\", \"|E+| and N\"))\n",
    "title(F, tx(r\"\\textbf{(c)} one bridge: measured\", \"(c) one bridge: measured\"),\n",
    "      tx(r\"and exact expectation ($G^{\\leq4}$)\", \"and exact expectation (G^{<=4})\"))\n",
    "fig2.savefig(os.path.join(FIG, \"exp_depend.pdf\")); print(\"wrote exp_depend.pdf\")\n",
    "\n",
    "\n",
    "# ====================================================================== exp_scale\n",
    "#      Experiment 7: G^{<=4}, 16 interaction edges from s1 to s2 (interface one16)\n",
    "fig3, (P, Q) = plt.subplots(1, 2, figsize=(6.5, 2.3), layout=\"constrained\")\n",
    "C7 = e7[\"cells\"]\n",
    "ns = sorted({c[\"n\"] for c in C7.values()})\n",
    "fam7 = [(\"ER-2\", tx(r\"Erd\\H{o}s--R\\'enyi, $2n$ edges\", \"Erd\u0151s\u2013R\u00e9nyi, 2n edges\"), BLU_L, \"o\"),\n",
    "        (\"ER-3\", tx(r\"Erd\\H{o}s--R\\'enyi, $3n$ edges\", \"Erd\u0151s\u2013R\u00e9nyi, 3n edges\"), BLU, \"s\"),\n",
    "        (\"config\", \"configuration model\", GRN, \"D\"),\n",
    "        (\"BA\", tx(r\"Barab\\'asi--Albert\", \"Barab\u00e1si\u2013Albert\"), ORG, \"^\")]\n",
    "cell7 = lambda f, n: C7[f\"{f}|{n}|one16|L4\"]\n",
    "\n",
    "# ---- (a) |E+|/N_partial and its ceiling 1 - |I|/N_partial\n",
    "for f, lab, col, mk in fam7:\n",
    "    P.plot(ns, [cell7(f, n)[\"ceiling\"] for n in ns], color=col, lw=0.9, ls=(0, (1, 1.4)), zorder=2)\n",
    "    P.errorbar(ns, [cell7(f, n)[\"ratio\"] for n in ns], yerr=[cell7(f, n)[\"ratio_ci\"] for n in ns],\n",
    "               fmt=\"-\" + mk, color=col, lw=1.4, ms=4.2 if mk != \"D\" else 3.6, mec=\"white\", mew=0.5,\n",
    "               capsize=2, elinewidth=0.9, label=lab, zorder=3)\n",
    "P.set_xscale(\"log\"); P.set_xlim(70, 1.4e5); P.set_ylim(0.64, 1.012)\n",
    "P.set_xticks([1e2, 1e3, 1e4, 1e5])\n",
    "P.set_xticklabels([tx(rf\"$10^{k}$\", f\"1e{k}\") for k in (2, 3, 4, 5)])\n",
    "P.xaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())\n",
    "P.set_xlabel(tx(r\"vertices per part $n$\", \"vertices per part n\"))\n",
    "P.set_ylabel(tx(r\"$|E^+_\\Phi|/N_\\partial$ (mean)\", \"|E+|/N (mean)\"))\n",
    "lg = P.legend(handles=[Line2D([], [], color=col, marker=mk, lw=1.4, ms=4.2 if mk != \"D\" else 3.6,\n",
    "                              mec=\"white\", mew=0.5, label=lab) for f, lab, col, mk in fam7],\n",
    "              loc=\"lower right\", fontsize=7.4, handletextpad=0.3, labelspacing=0.25, borderaxespad=0.2,\n",
    "              title=tx(r\"dotted: sharpened bound$/N_\\partial = 1-|\\mathcal{I}|/N_\\partial$\", \"dotted: sharpened bound/N = 1 - |I|/N\"),\n",
    "              title_fontsize=7.4)\n",
    "lg.get_title().set_color(INK2)\n",
    "title(P, tx(r\"\\textbf{(a)} emergence approaches the number\", \"(a) emergence approaches the number\"),\n",
    "      tx(r\"of boundary-crossing paths ($G^{\\leq4}$, $|\\mathcal{I}|=16$)\",\n",
    "         \"of boundary-crossing paths (G^{<=4}, |I|=16)\"))\n",
    "\n",
    "# ---- (b) deterministic work per join: local search (solid) and direct computation (dashed)\n",
    "for f, lab, col, mk in fam7:\n",
    "    Q.plot(ns, [cell7(f, n)[\"direct_work_est\"] for n in ns], ls=(0, (4, 2)), marker=mk, color=col, lw=1.2,\n",
    "           ms=3.6 if mk != \"D\" else 3.2, mfc=\"white\", mec=col, mew=0.9, zorder=3)\n",
    "    Q.plot(ns, [cell7(f, n)[\"local_ops\"] for n in ns], \"-\" + mk, color=col, lw=1.4,\n",
    "           ms=4.2 if mk != \"D\" else 3.6, mec=\"white\", mew=0.5, zorder=3)\n",
    "Q.set_xscale(\"log\"); Q.set_yscale(\"log\"); Q.set_xlim(70, 1.4e5); Q.set_ylim(2e2, 3e9)\n",
    "Q.set_xticks([1e2, 1e3, 1e4, 1e5])\n",
    "Q.set_xticklabels([tx(rf\"$10^{k}$\", f\"1e{k}\") for k in (2, 3, 4, 5)])\n",
    "Q.xaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())\n",
    "Q.yaxis.set_major_locator(matplotlib.ticker.LogLocator(numticks=10))\n",
    "Q.yaxis.set_minor_locator(matplotlib.ticker.NullLocator())\n",
    "Q.set_xlabel(tx(r\"vertices per part $n$\", \"vertices per part n\"))\n",
    "Q.set_ylabel(\"operations per join\")\n",
    "Q.text(1.05e2, 4e8, \"direct computation (dashed)\", color=INK, fontsize=7.8, ha=\"left\", va=\"top\")\n",
    "Q.text(1.05e2, 2.6e2, \"local search (solid)\", color=INK, fontsize=7.8, ha=\"left\", va=\"bottom\")\n",
    "title(Q, tx(r\"\\textbf{(b)} work per join ($G^{\\leq4}$, $|\\mathcal{I}|=16$)\",\n",
    "            \"(b) work per join (G^{<=4}, |I|=16)\"),\n",
    "      \"local search and direct computation\")\n",
    "fig3.savefig(os.path.join(FIG, \"exp_scale.pdf\")); print(\"wrote exp_scale.pdf\")\n",
    "\n",
    "\n",
    "# ====================================================================== exp_real\n",
    "#      Experiment 9: attribution in real directed networks\n",
    "N9 = e9[\"networks\"]; ce = N9[\"celegans\"][\"observations\"]\n",
    "abbr = {\"sensory\": \"S\", \"interneuron\": \"I\", \"motor\": \"M\"}\n",
    "arrow = tx(r\"$\\to$\", \"\u2192\")\n",
    "fig4 = plt.figure(figsize=(6.5, 2.5), layout=\"constrained\")\n",
    "g4 = fig4.add_gridspec(1, 3, width_ratios=[1.08, 1.0, 0.98])\n",
    "R1 = fig4.add_subplot(g4[0, 0]); R2 = fig4.add_subplot(g4[0, 1]); R3 = fig4.add_subplot(g4[0, 2])\n",
    "\n",
    "# ---- (a) C. elegans, G^{<=2}: per interface, fraction of interaction edges, credit, removed by the cut\n",
    "ifs = ce[\"G2\"][\"interfaces\"]; E2 = ce[\"G2\"][\"E_plus\"]\n",
    "cut = {iv[\"name\"].replace(\"cut interface \", \"\"): iv for iv in ce[\"G2\"][\"interventions\"]\n",
    "       if iv[\"name\"].startswith(\"cut interface \")}\n",
    "for i in ifs:                          # the recomputed cut equals the predicted dependent edges\n",
    "    assert cut[i[\"interface\"]][\"vanished_observed\"] == i[\"dependent_emergent_edges\"]\n",
    "ylab = [arrow.join(abbr[p] for p in i[\"interface\"].split(\">\")) for i in ifs]\n",
    "yy = np.arange(len(ifs)); h = 0.26\n",
    "R1.barh(yy - h, [i[\"interaction_edge_fraction\"] for i in ifs], height=h, color=GRY, alpha=0.55,\n",
    "        label=\"interaction edges\", zorder=3)\n",
    "R1.barh(yy, [i[\"share\"] for i in ifs], height=h, color=GRN, label=\"credit\", zorder=3)\n",
    "R1.barh(yy + h, [cut[i[\"interface\"]][\"vanished_fraction\"] for i in ifs], height=h, color=GRN_L,\n",
    "        label=\"removed by the cut\", zorder=3)\n",
    "R1.set_yticks(yy); R1.set_yticklabels(ylab); R1.set_ylim(len(ifs) - 0.45, -0.55)\n",
    "R1.tick_params(axis=\"y\", length=0); R1.grid(axis=\"y\", visible=False)\n",
    "R1.set_xlim(0, 0.5); R1.set_xticks([0, 0.1, 0.2, 0.3, 0.4, 0.5])\n",
    "R1.set_xticklabels([\"0\", \".1\", \".2\", \".3\", \".4\", \".5\"])\n",
    "R1.set_xlabel(tx(r\"fraction (of $\\mathcal{I}$ or of $|E^+_\\Phi|$)\", \"fraction (of I or of |E+|)\"))\n",
    "R1.legend(loc=\"lower right\", fontsize=7.2, handlelength=1.0, handletextpad=0.3, labelspacing=0.25,\n",
    "          borderaxespad=0.1)\n",
    "title(R1, tx(r\"\\textbf{(a)} \\textit{C.~elegans}: interfaces\", \"(a) C. elegans: interfaces\"),\n",
    "      tx(r\"sensory, inter-, motor neurons ($G^{\\leq2}$)\", \"sensory, inter-, motor neurons (G^{<=2})\"))\n",
    "\n",
    "# ---- (b) concentration: credit of the top q% of interaction edges, taken as a set\n",
    "q = np.arange(101)\n",
    "R2.plot(q[1:], q[1:] / 100, color=RULE, lw=0.9, zorder=1)\n",
    "R2.text(30, 0.12, \"uniform credit\", color=INK2, fontsize=7.5, ha=\"left\", va=\"top\")\n",
    "curves = [(\"celegans\", \"G2\", GRN, \"-\", tx(r\"\\textit{C.~elegans}, $G^{\\leq2}$\", \"C. elegans, G2\")),\n",
    "          (\"celegans\", \"G3\", GRN, \"--\", tx(r\"\\textit{C.~elegans}, $G^{\\leq3}$\", \"C. elegans, G3\")),\n",
    "          (\"polblogs\", \"G2\", BLU, \"-\", tx(r\"blogs, $G^{\\leq2}$\", \"blogs, G2\")),\n",
    "          (\"polblogs\", \"G3\", BLU, \"--\", tx(r\"blogs, $G^{\\leq3}$\", \"blogs, G3\")),\n",
    "          (\"email\", \"G2\", ORG, \"-\", tx(r\"e-mail, $G^{\\leq2}$\", \"e-mail, G2\"))]\n",
    "mks = {\"celegans\": \"o\", \"polblogs\": \"s\", \"email\": \"^\"}\n",
    "for net, o, col, ls, lab in curves:\n",
    "    lz = N9[net][\"observations\"][o][\"credit_lorenz_percent\"]\n",
    "    me = [1, 4, 19, 49] if ls == \"--\" else [0, 2, 9, 29]     # q = 2, 5, 20, 50 or 1, 3, 10, 30\n",
    "    R2.plot(q[1:], lz[1:], ls=ls, color=col, lw=1.3, marker=mks[net], markevery=me,\n",
    "            ms=3.6, mfc=(\"white\" if ls == \"--\" else col), mec=col, mew=0.8, label=lab, zorder=3)\n",
    "R2.set_xscale(\"log\"); R2.set_xlim(0.9, 100); R2.set_ylim(0, 1.0)\n",
    "R2.set_xticks([1, 3, 10, 30, 100]); R2.set_xticklabels([\"1\", \"3\", \"10\", \"30\", \"100\"])\n",
    "R2.xaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())\n",
    "R2.set_yticks([0, 0.25, 0.5, 0.75, 1.0])\n",
    "R2.set_yticklabels([\"0\", \".25\", \".5\", \".75\", \"1\"])\n",
    "R2.set_xlabel(tx(r\"top $q\\%$ of interaction edges by credit\", \"top q% of interaction edges by credit\"))\n",
    "R2.set_ylabel(tx(r\"credit of the top $q\\%$ / $|E^+_\\Phi|$\", \"credit of the top q% / |E+|\"))\n",
    "R2.legend(loc=\"upper left\", fontsize=7.0, handlelength=1.9, handletextpad=0.3, labelspacing=0.2,\n",
    "          borderaxespad=0.1)\n",
    "title(R2, tx(r\"\\textbf{(b)} credit concentrates\", \"(b) credit concentrates\"),\n",
    "      \"on few interaction edges\")\n",
    "\n",
    "# ---- (c) relay credit of the leading neurons (interior vertices of the producing routes)\n",
    "top = ce[\"G2\"][\"top_relay_vertices\"][:8]\n",
    "g3 = {v[\"vertex\"]: v[\"relay_share\"] for v in ce[\"G3\"][\"top_relay_vertices\"]}\n",
    "assert all(v[\"vertex\"] in g3 for v in top)\n",
    "yy = np.arange(len(top)); h = 0.38\n",
    "R3.barh(yy - h / 2, [v[\"relay_share\"] for v in top], height=h, color=GRN,\n",
    "        label=tx(r\"$G^{\\leq2}$\", \"G2\"), zorder=3)\n",
    "R3.barh(yy + h / 2, [g3[v[\"vertex\"]] for v in top], height=h, color=\"white\", edgecolor=GRN, lw=0.9,\n",
    "        label=tx(r\"$G^{\\leq3}$\", \"G3\"), zorder=3)\n",
    "R3.set_yticks(yy); R3.set_yticklabels([f\"{v['vertex']} ({abbr[v['part']]})\" for v in top])\n",
    "R3.set_ylim(len(top) - 0.4, -0.6)\n",
    "R3.tick_params(axis=\"y\", length=0); R3.grid(axis=\"y\", visible=False)\n",
    "R3.set_xlim(0, 0.12); R3.set_xticks([0, 0.04, 0.08, 0.12])\n",
    "R3.set_xticklabels([\"0\", \".04\", \".08\", \".12\"])\n",
    "R3.set_xlabel(tx(r\"credit as middle vertex / $|E^+_\\Phi|$\", \"credit as middle vertex / |E+|\"))\n",
    "R3.legend(loc=\"lower right\", fontsize=7.4, handlelength=1.0, handletextpad=0.3, labelspacing=0.25,\n",
    "          borderaxespad=0.1)\n",
    "title(R3, tx(r\"\\textbf{(c)} neurons that relay\", \"(c) neurons that relay\"),\n",
    "      tx(r\"the most emergence\", \"the most emergence\"))\n",
    "fig4.savefig(os.path.join(FIG, \"exp_real.pdf\")); print(\"wrote exp_real.pdf\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "---\n",
    "### Notes\n",
    "* Experiments 1\u20136 compute every number by exact simple-path enumeration, on parts of at most a few\n",
    "  tens of vertices.  Experiments 7 and 9 list the boundary-crossing paths by the local search of the\n",
    "  paper (a backward search from the tail and a forward search from the head of each interaction\n",
    "  edge) and check the emergent edges against a direct computation of the observation; the walk count\n",
    "  through the interface, a looser bound, is computed by sparse matrix\u2013vector products (Appendix A of\n",
    "  the paper).\n",
    "* All randomness is seeded, and nothing depends on Python's hash-randomized set order, so results are\n",
    "  identical from run to run and match the JSON files shipped in `experiments/`, apart from the\n",
    "  wall-clock times in the `*_timing.json` files, which depend on the machine.\n",
    "\n",
    "If you use this code, please cite the paper.\n"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "provenance": [],
   "toc_visible": true
  },
  "kernelspec": {
   "name": "python3",
   "display_name": "Python 3"
  },
  "language_info": {
   "name": "python"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

==> anc/experiments/check_framework_figs.py <==
"""
Checks the small graphs drawn in the framework figures (figs/tikz/interaction,
obsmaps, square, crossing, throughboundary) against the definitions, using the
functions of core.py.  Deterministic; prints every number used in the figures
and their captions.

    python3 experiments/check_framework_figs.py
"""
import os, sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import numpy as np
from core import (DG, join, boundary, simple_paths, observe, discrepancy,
                  phi_identity, phi_power, phi_threshold, phi_quotient)


def fmt(E):
    return "{" + ", ".join("(%s,%s)" % e for e in sorted(E)) + "}"


def phi_drop_sinks():
    """Drop sinks: a path of length two produces its first edge, so an edge
    is kept exactly when its head has an out-edge."""
    def star(p):
        return (p[0], p[1]) if len(p) == 3 else None
    return star, 2


# ------------------------------------------------------------ interaction
print("== fig:interaction")
s1 = DG({"a1", "a2", "b1", "b2"}, {("a1", "b1"), ("a1", "a2"), ("a2", "b2")})
s2 = DG({"c1", "c2", "d1", "d2"}, {("c1", "d1"), ("d1", "d2"), ("d2", "c2")})
I = {("b1", "c1"), ("c2", "b2")}
print("  boundary =", sorted(boundary(I)))
print("  interior =", sorted((s1.V | s2.V) - boundary(I)))

# ------------------------------------------------------------ obsmaps
print("== fig:obsmaps  (source G: p->q, q->r, t->p)")
G = DG({"p", "q", "r", "t"}, {("p", "q"), ("q", "r"), ("t", "p")})
w = {("p", "q"): 0.8, ("q", "r"): 0.7, ("t", "p"): 0.2}
tau = 0.5
block = {"p": "{p,q}", "q": "{p,q}", "r": "{r}", "t": "{t}"}
panels = [("identity", phi_identity()),
          ("path closure G^<=2", phi_power(2)),
          ("coarse-graining {p,q},{r},{t}", phi_quotient(block)),
          ("thresholding tau=0.5", phi_threshold(w, tau)),
          ("drop sinks", phi_drop_sinks())]
for name, (star, L) in panels:
    E = observe(G, star, L)
    V = {x for e in E for x in e}
    print("  %-32s E = %s   created = %s   deleted = %s   V = %s"
          % (name, fmt(E), fmt(E - G.E) if name != panels[2][0] else "-",
             fmt(G.E - E) if name != panels[2][0] else "-", sorted(V)))
# drop sinks: vertices with an out-edge
print("  drop sinks: vertices with an out-edge =",
      sorted({u for (u, _) in G.E}), "; sinks =", sorted(G.V - {u for (u, _) in G.E}))

# ------------------------------------------------------------ square
print("== fig:square  (s1 = a->b, s2 = c->d, I = {(b,c)}, Phi = G^<=2)")
s1 = DG({"a", "b"}, {("a", "b")})
s2 = DG({"c", "d"}, {("c", "d")})
I = {("b", "c")}
star, L = phi_power(2)
Ep, Em, N, S, g = discrepancy(s1, s2, I, star, L)
print("  Phi(s1) =", fmt(observe(s1, star, L)), " Phi(s2) =", fmt(observe(s2, star, L)))
print("  observed union =", fmt(observe(s1, star, L) | observe(s2, star, L) | I))
print("  Phi(s1 v s2)   =", fmt(observe(g, star, L)))
print("  E+ =", fmt(Ep), " E- =", fmt(Em), " N_boundary =", N, " S =", sorted(S))

# ------------------------------------------------------------ crossing
print("== fig:crossing")
s1 = DG({"a", "b", "c", "g", "h"}, {("a", "b"), ("b", "c"), ("g", "h"), ("a", "g")})
s2 = DG({"d", "e", "f", "i", "j"}, {("d", "e"), ("e", "f"), ("i", "j"), ("j", "f")})
I = {("h", "i")}
Lc = 4
g = join(s1, s2, I)
P = set(simple_paths(g, Lc))
new = P - set(simple_paths(s1, Lc)) - set(simple_paths(s2, Lc))
cross = {p for p in P if any((p[k], p[k + 1]) in I for k in range(len(p) - 1))}
print("  L =", Lc, " new paths == crossing paths:", new == cross, " count =", len(new))
for p in [("a", "b", "c"), ("d", "e", "f"), ("g", "h", "i", "j")]:
    print("  path", "->".join(p), " in join:", p in P, " new:", p in new,
          " crosses I:", p in cross)

# ------------------------------------------------------------ throughboundary
print("== fig:throughboundary  (in-walks x1->y1->v, x2->y2->v; out-walks v->z1->w1, v->z2->w2)")
nodes = ["x1", "y1", "x2", "y2", "v", "z1", "w1", "z2", "w2"]
idx = {x: k for k, x in enumerate(nodes)}
edges = [("x1", "y1"), ("y1", "v"), ("x2", "y2"), ("y2", "v"),
         ("v", "z1"), ("z1", "w1"), ("v", "z2"), ("z2", "w2")]
A = np.zeros((len(nodes), len(nodes)), dtype=int)
for u, x in edges:
    A[idx[u], idx[x]] = 1
one = np.ones(len(nodes), dtype=int)
a, k = 2, 4
in_a = int((one @ np.linalg.matrix_power(A, a))[idx["v"]])
out_b = int((np.linalg.matrix_power(A, k - a) @ one)[idx["v"]])


def walks(length):
    ws = [[x] for x in nodes]
    for _ in range(length):
        ws = [wk + [y] for wk in ws for (u, y) in edges if u == wk[-1]]
    return ws


through = [wk for wk in walks(k) if wk[a] == "v"]
print("  a = %d, k = %d:  in_a(v) = %d, out_{k-a}(v) = %d, product = %d, "
      "walks of length k with v at position a = %d"
      % (a, k, in_a, out_b, in_a * out_b, len(through)))
for wk in through:
    print("   ", "->".join(wk))


==> anc/experiments/core.py <==
"""
Core machinery for the numerical experiments.

Everything here works with EXACT simple paths, not walks, and with the
convention that the interaction datum I is carried on the observed side:

    Phi(s1) v_I Phi(s2)  :=  E(Phi(s1)) u E(Phi(s2)) u phi(I)

where phi(I) is every interaction edge carried through the vertex map, whether
or not Phi keeps it (Definition 3.1): the interaction is formed after the
observation.  The bound counts the paths that traverse an interaction edge and
produce an edge (the boundary-crossing paths).

An observation Phi acting on paths is specified by the rule star(p): the edge
Phi<p> produced by the path p, or None if p produces nothing.  Observations that
read a return route (drop sinks, edges on a cycle) mark their rule with
star.reads_cycles = True; for them P_L(G) also contains the rotations of the
simple cycles of length <= L, written as closed tuples (v0, ..., vk = v0).
"""
import itertools
from functools import lru_cache

# ---------------------------------------------------------------- graphs
class DG:
    """Directed graph on a hashable vertex set."""
    __slots__ = ("V", "E")
    def __init__(self, V, E):
        self.V = frozenset(V)
        self.E = frozenset((u, v) for (u, v) in E if u != v)
    def out(self, u):
        return [v for (a, v) in self.E if a == u]
    def __or__(self, o):
        return DG(self.V | o.V, self.E | o.E)

def join(s1, s2, I):
    """s1 v_I s2 : disjoint parts plus a prescribed cross-edge set."""
    return DG(s1.V | s2.V, s1.E | s2.E | set(I))

def boundary(I):
    """Interaction boundary: vertices incident to an interaction edge."""
    return {x for e in I for x in e}

# ---------------------------------------------------------------- paths
def simple_paths(g, L):
    """All simple directed paths of length 1..L, as vertex tuples. Exact."""
    adj = {}
    for (u, v) in g.E:
        adj.setdefault(u, []).append(v)
    out = []
    def walk(p, seen):
        if len(p) - 1 >= 1:
            out.append(tuple(p))
        if len(p) - 1 == L:
            return
        for w in adj.get(p[-1], ()):
            if w not in seen:
                seen.add(w); p.append(w)
                walk(p, seen)
                p.pop(); seen.discard(w)
    for v in g.V:
        walk([v], {v})
    return out

def routes(g, L, cycles=False):
    """P_L(G) (Section 2): the simple paths of length 1..L and, when cycles is
    True, also every rotation of every simple cycle of length 2..L, written as a
    closed vertex tuple (v0, v1, ..., vk = v0); a cycle of length k appears k
    times, once per starting vertex.  With cycles=False this is simple_paths."""
    P = simple_paths(g, L)
    if not cycles:
        return P
    return P + [p + (p[0],) for p in P if len(p) - 1 <= L - 1 and (p[-1], p[0]) in g.E]

def reads_cycles(star):
    """True for an observation whose path rule also reads cycles (Section 2)."""
    return getattr(star, "reads_cycles", False)

# ------------------------------------------------- observations (Phi_*)
def phi_power(k):
    """Graph power G^{<=k}: a path contracts to (first,last)."""
    def star(p):
        if len(p) - 1 > k:      return None
        return None if p[0] == p[-1] else (p[0], p[-1])
    return star, k

def phi_identity():
    def star(p):
        return (p[0], p[1]) if len(p) == 2 else None
    return star, 1

def phi_threshold(w, tau):
    """Fixed threshold: keep an edge iff its weight is >= tau."""
    def star(p):
        if len(p) != 2:                 return None
        return p if w.get(p, 0.0) >= tau else None
    return star, 1

def phi_quotient(block):
    """Coarse-graining by a fixed partition; block: vertex -> block id."""
    def star(p):
        if len(p) != 2:                 return None
        b0, b1 = block[p[0]], block[p[1]]
        return None if b0 == b1 else (b0, b1)
    return star, 1

def phi_quotient_power(k, block):
    """Coarse-grained multi-step observation: contract a path of length <=k,
    then map its endpoints to blocks.  NOT edgewise, so it can emerge."""
    def star(p):
        if len(p) - 1 > k:  return None
        b0, b1 = block[p[0]], block[p[-1]]
        return None if b0 == b1 else (b0, b1)
    return star, k

def phi_continuation(L0):
    """Continuation filter -- a purely DELETING map that acts on paths.
    Keep an edge only if it begins a path of length at least L0, i.e.
    only if it leads somewhere.  Phi_*(p) = first edge of p, defined
    when |p| >= L0.  E(Phi(G)) subset E(G) always."""
    def star(p):
        return (p[0], p[1]) if len(p) - 1 >= L0 else None
    return star, max(L0, 1)

def phi_power_threshold(k, w, tau):
    """Contract a path to (first,last), but only if every edge clears tau."""
    def star(p):
        if len(p) - 1 > k or p[0] == p[-1]:  return None
        for i in range(len(p) - 1):
            if w.get((p[i], p[i + 1]), 0.0) < tau: return None
        return (p[0], p[-1])
    return star, k

def phi_drop_sinks():
    """Drop sinks: delete the vertices without an out-edge, so an edge (u,v)
    survives exactly when its head v has an out-edge.  Path rule (L = 2): a
    path of length two, or a two-cycle (u,v,u), produces its first edge.
    Reads cycles (the two-cycles), so observe/discrepancy include them."""
    def star(p):
        return (p[0], p[1]) if len(p) == 3 else None
    star.reads_cycles = True
    return star, 2

def phi_cycle(L):
    """Edges on a cycle of length at most L: keep (u,v) when a simple cycle of
    length <= L runs through it, i.e. when v reaches u in at most L-1 steps.
    Path rule: each rotation (v0,...,vk=v0), 2 <= k <= L, of a simple cycle
    produces its first edge (v0,v1); open paths produce nothing."""
    def star(p):
        if len(p) < 3 or p[0] != p[-1] or len(p) - 1 > L:
            return None
        return (p[0], p[1])
    star.reads_cycles = True
    return star, L

# ---------------------------------------------------------------- observe
def observe(g, star, L):
    """E(Phi(G)) = Phi_*( P_L(G) cap dom Phi_* ); P_L(G) includes the cycles
    of length <= L when the observation reads them (reads_cycles)."""
    out = set()
    for p in routes(g, L, reads_cycles(star)):
        e = star(p)
        if e is not None:
            out.add(e)
    return out

def discrepancy(s1, s2, I, star, L, vmap=None):
    """
    Returns (E+, E-, N_bound, S, joined_graph).
    Convention (Definition 3.1): on the observed side the interaction is formed after
    the observation, so every interaction edge is carried there through the vertex map,
    whether or not Phi keeps it.  The bound counts the producing paths
    that traverse an interaction edge.
    """
    g = join(s1, s2, I)
    Ej   = observe(g, star, L)
    Eo1  = observe(s1, star, L)
    Eo2  = observe(s2, star, L)
    if vmap is None:
        PhiI = set(I)
    else:
        PhiI = {(vmap[u], vmap[v]) for (u, v) in I if vmap[u] != vmap[v]}
    obs  = Eo1 | Eo2 | PhiI
    Ep   = Ej - obs
    Em   = obs - Ej
    # counted set: paths (and cycles, when Phi reads them) that traverse an
    # interaction edge and produce an edge
    S = [p for p in routes(g, L, reads_cycles(star))
         if any((p[i], p[i + 1]) in I for i in range(len(p) - 1)) and star(p) is not None]
    return Ep, Em, len(S), S, g

# ---------------------------------------------------------------- helpers
def mean_ci(xs):
    """mean and half-width of a 95% normal CI."""
    import math
    n = len(xs)
    if n == 0: return (float("nan"),) * 2
    m = sum(xs) / n
    if n < 2:  return m, 0.0
    var = sum((x - m) ** 2 for x in xs) / (n - 1)
    return m, 1.96 * math.sqrt(var / n)


==> anc/experiments/exp1_bound.py <==
"""
Experiment 1 -- direct test of the main theorem (Theorem 4.4) with EXACT simple paths.

  |E+_Phi|  <=  N^L_{d,Phi}  =  #{ p in P_L(s1 v s2) : p meets d, p in dom Phi_* }

Sweeps thirteen observations, three densities, three interaction sizes, with
30 independent realisations per cell.  Reports violations and tightness.
The eleven observations of PHIS come first (2970 instances); the two
observations that read a return route, drop sinks and edges on a cycle of
length <= 4 (PHIS_CYC, Section 5), are appended with the same design (540
instances), so the rows of the eleven are unchanged.  For these two, P_L
includes the rotations of the simple cycles of length <= L (core.routes).
Writes exp1_results.json (one row per observation, density and |I|) and
exp1_table.json (Table 1: one row per observation and density).
"""
import random, json, sys, os
sys.path.insert(0, os.path.dirname(__file__))
from core import DG, join, boundary, discrepancy, simple_paths, mean_ci
from core import (phi_power, phi_identity, phi_threshold, phi_quotient,
                  phi_quotient_power, phi_power_threshold, phi_continuation,
                  phi_drop_sinks, phi_cycle)

REPS = 30
random.seed(20260815)

def er_digraph(nodes, p, rng):
    E = [(u, v) for u in nodes for v in nodes if u != v and rng.random() < p]
    return DG(nodes, E)

# The eleven canonical observations: name -> maker(weights, partition).
PHIS = [("identity",   lambda w, blk: phi_identity()),
        ("power L=2",  lambda w, blk: phi_power(2)),
        ("power L=3",  lambda w, blk: phi_power(3)),
        ("power L=4",  lambda w, blk: phi_power(4)),
        ("quotient",   lambda w, blk: phi_quotient(blk)),
        ("quot-pow 2", lambda w, blk: phi_quotient_power(2, blk)),
        ("quot-pow 3", lambda w, blk: phi_quotient_power(3, blk)),
        ("pow-thr 3",  lambda w, blk: phi_power_threshold(3, w, 0.35)),
        ("threshold",  lambda w, blk: phi_threshold(w, 0.5)),
        ("contin. 2",  lambda w, blk: phi_continuation(2)),
        ("contin. 3",  lambda w, blk: phi_continuation(3))]
# The two observations that read a return route (Section 5), appended.
PHIS_CYC = [("drop sinks", lambda w, blk: phi_drop_sinks()),
            ("cycle L=4",  lambda w, blk: phi_cycle(4))]
PHIS_ALL = PHIS + PHIS_CYC
DENS = (0.15, 0.30, 0.45)


def instances(reps=REPS, phis=PHIS):
    """Yield every instance of Experiment 1 as (phi_name, p, m, s1, s2, I, star, L, vmap).
    By default the eleven observations of PHIS (shared with exp1b_discriminating.py,
    which re-tests the same instances); phis=PHIS_CYC or PHIS_ALL for the others.
    Seeds depend on the observation name only, so each observation's instances
    are the same whichever list they are drawn from."""
    n1 = n2 = 5                      # exact enumeration stays cheap
    for phi_name, mk in phis:
        for p in (0.15, 0.30, 0.45):
            for m in (1, 2, 3):
                for r in range(reps):
                    rng = random.Random(f"{phi_name}|{p}|{m}|{r}")
                    A = [f"a{i}" for i in range(n1)]
                    B = [f"b{i}" for i in range(n2)]
                    s1, s2 = er_digraph(A, p, rng), er_digraph(B, p, rng)
                    cross = [(u, v) for u in A for v in B] + [(v, u) for u in A for v in B]
                    I = set(rng.sample(cross, m))
                    w = {e: rng.random() for e in sorted(s1.E | s2.E | I)}   # sorted: set order is hash-seed dependent
                    blk = {x: f"C{i // 2}" for i, x in enumerate(A + B)}   # fixed partition, pairs
                    star, L = mk(w, blk)
                    vmap = blk if phi_name.startswith(("quot",)) else None
                    yield phi_name, p, m, s1, s2, I, star, L, vmap


def run(reps=REPS, phis=PHIS_ALL):
    rows = []; cell = {}
    for phi_name, p, m, s1, s2, I, star, L, vmap in instances(reps, phis):
        Ep, Em, N, S, g = discrepancy(s1, s2, I, star, L, vmap)
        c = cell.setdefault((phi_name, p, m), dict(eplus=[], bounds=[], eminus=[], ratios=[], viol=0))
        c["viol"] += len(Ep) > N
        c["eplus"].append(len(Ep)); c["bounds"].append(N); c["eminus"].append(len(Em))
        if N > 0: c["ratios"].append(len(Ep) / N)
    for (phi_name, p, m), c in cell.items():
        eplus, bounds, eminus, ratios = c["eplus"], c["bounds"], c["eminus"], c["ratios"]
        mE, cE = mean_ci(eplus); mN, cN = mean_ci(bounds)
        mR, cR = mean_ci(ratios) if ratios else (None, None)   # None: no instance with N > 0
        rows.append(dict(phi=phi_name, p=p, m=m, viol=c["viol"], reps=reps,
                         Eplus=mE, Eplus_ci=cE, N=mN, N_ci=cN,
                         tight=mR, tight_ci=cR,
                         Eminus=sum(eminus) / reps,
                         exact_tight=sum(1 for a, b in zip(eplus, bounds)
                                         if a == b and b > 0)))
    return rows


def table(rows):
    """Table 1: per observation and density, means over |I| in {1,2,3} and the
    realizations (90 instances), the ratio of the means, the number of instances
    with |E+| = N > 0 ("att."), and the violations over the observation's 270
    instances ("viol.").  Cells have equal size, so the mean over 90 instances
    is the mean of the three cell means."""
    out = []
    for phi_name in dict.fromkeys(r["phi"] for r in rows):
        rs = [r for r in rows if r["phi"] == phi_name]
        for p in DENS:
            c = [r for r in rs if r["p"] == p]
            n = sum(r["reps"] for r in c)
            E = sum(r["Eplus"] * r["reps"] for r in c) / n
            N = sum(r["N"] * r["reps"] for r in c) / n
            out.append(dict(phi=phi_name, p=p, instances=n, Eplus=E, N=N,
                            ratio_of_means=(E / N if N > 0 else 0.0),
                            attained=sum(r["exact_tight"] for r in c),
                            viol=sum(r["viol"] for r in c),
                            viol_observation=sum(r["viol"] for r in rs),
                            instances_observation=sum(r["reps"] for r in rs)))
    return out


def summary(rows, names):
    rs = [r for r in rows if r["phi"] in names]
    return dict(observations=len(names), instances=sum(r["reps"] for r in rs),
                violations=sum(r["viol"] for r in rs),
                attained=sum(r["exact_tight"] for r in rs))

if __name__ == "__main__":
    rows = run()
    here = os.path.dirname(os.path.abspath(__file__))
    out = os.path.join(here, "exp1_results.json")
    json.dump(rows, open(out, "w"), indent=1)        # format kept: rows of the eleven unchanged
    tab = table(rows)
    json.dump(dict(rows=tab,
                   eleven=summary(rows, [n for n, _ in PHIS]),
                   cycle_reading=summary(rows, [n for n, _ in PHIS_CYC]),
                   all=summary(rows, [n for n, _ in PHIS_ALL])),
              open(os.path.join(here, "exp1_table.json"), "w"), indent=1, sort_keys=True)
    tot_v = sum(r["viol"] for r in rows); tot_n = sum(r["reps"] for r in rows)
    print(f"{'Phi':<11}{'p':>6}{'m':>3}{'|E+|':>13}{'bound N':>14}"
          f"{'|E+|/N':>12}{'tight':>7}{'viol':>6}")
    print("-" * 74)
    for r in rows:
        print(f"{r['phi']:<11}{r['p']:>6.2f}{r['m']:>3}"
              f"{r['Eplus']:>8.2f}+-{r['Eplus_ci']:<4.2f}"
              f"{r['N']:>9.2f}+-{r['N_ci']:<4.2f}"
              + (f"{r['tight']:>10.3f}" if r['tight'] is not None else f"{'-':>10}")
              + f"  {r['exact_tight']:>4}/{REPS}{r['viol']:>6}")
    print("-" * 74)
    print(f"TOTAL VIOLATIONS OF THE BOUND (Theorem 4.4): {tot_v} / {tot_n} instances")
    print("\nTable 1 rows (Phi & p & mean|E+| & mean N & ratio of means & att./90 & viol./270):")
    for t in tab:
        print(f"  {t['phi']:<11} & {t['p']:.2f} & {t['Eplus']:.2f} & {t['N']:.2f} & "
              f"{t['ratio_of_means']:.3f} & {t['attained']}/{t['instances']} & {t['viol_observation']} \\\\")


==> anc/experiments/exp1_results.json <==
[
 {
  "phi": "identity",
  "p": 0.15,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 1.0,
  "N_ci": 0.0,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "identity",
  "p": 0.15,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 2.0,
  "N_ci": 0.0,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "identity",
  "p": 0.15,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 3.0,
  "N_ci": 0.0,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "identity",
  "p": 0.3,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 1.0,
  "N_ci": 0.0,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "identity",
  "p": 0.3,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 2.0,
  "N_ci": 0.0,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "identity",
  "p": 0.3,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 3.0,
  "N_ci": 0.0,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "identity",
  "p": 0.45,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 1.0,
  "N_ci": 0.0,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "identity",
  "p": 0.45,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 2.0,
  "N_ci": 0.0,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "identity",
  "p": 0.45,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 3.0,
  "N_ci": 0.0,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=2",
  "p": 0.15,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 1.2666666666666666,
  "Eplus_ci": 0.37511528751465606,
  "N": 2.2666666666666666,
  "N_ci": 0.37511528751465606,
  "tight": 0.4516666666666667,
  "tight_ci": 0.09684611880694728,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=2",
  "p": 0.15,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 2.566666666666667,
  "Eplus_ci": 0.5844850240126082,
  "N": 4.666666666666667,
  "N_ci": 0.5893751480458772,
  "tight": 0.48507936507936505,
  "tight_ci": 0.07929007309735397,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=2",
  "p": 0.15,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 3.533333333333333,
  "Eplus_ci": 0.8123975773934762,
  "N": 6.866666666666666,
  "N_ci": 0.8285430688010356,
  "tight": 0.45659451659451655,
  "tight_ci": 0.07619216337011474,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=2",
  "p": 0.3,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 2.1333333333333333,
  "Eplus_ci": 0.4279036666035012,
  "N": 3.1333333333333333,
  "N_ci": 0.4279036666035012,
  "tight": 0.6172222222222222,
  "tight_ci": 0.07168010732617551,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=2",
  "p": 0.3,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 5.033333333333333,
  "Eplus_ci": 0.9134589728165995,
  "N": 7.2,
  "N_ci": 0.9463034433502563,
  "tight": 0.6623629148629148,
  "tight_ci": 0.04391524286489552,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=2",
  "p": 0.3,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 7.4,
  "Eplus_ci": 0.9793239047142817,
  "N": 11.133333333333333,
  "N_ci": 1.0867540758865082,
  "tight": 0.6463209938209938,
  "tight_ci": 0.039216362404921025,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=2",
  "p": 0.45,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 4.066666666666666,
  "Eplus_ci": 0.44011255961867257,
  "N": 5.066666666666666,
  "N_ci": 0.44011255961867257,
  "tight": 0.7876190476190477,
  "tight_ci": 0.025217675084232,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=2",
  "p": 0.45,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 6.733333333333333,
  "Eplus_ci": 0.910796409532261,
  "N": 9.466666666666667,
  "N_ci": 1.002202142334378,
  "tight": 0.6871299071299072,
  "tight_ci": 0.04539238437014527,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=2",
  "p": 0.45,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 10.266666666666667,
  "Eplus_ci": 0.7802361760527744,
  "N": 14.766666666666667,
  "N_ci": 0.8175448152267952,
  "tight": 0.692358776414504,
  "tight_ci": 0.0294272372277853,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=3",
  "p": 0.15,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 1.6666666666666667,
  "Eplus_ci": 0.632732685532363,
  "N": 2.8666666666666667,
  "N_ci": 0.7502305750293121,
  "tight": 0.4338888888888889,
  "tight_ci": 0.11078648329787284,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=3",
  "p": 0.15,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 4.266666666666667,
  "Eplus_ci": 1.393660435673513,
  "N": 6.7,
  "N_ci": 1.5040373558579228,
  "tight": 0.5473923942402202,
  "tight_ci": 0.07992209808086875,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=3",
  "p": 0.15,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 6.133333333333334,
  "Eplus_ci": 1.4671310445613606,
  "N": 10.7,
  "N_ci": 1.9580841210957605,
  "tight": 0.5252881377881378,
  "tight_ci": 0.06513269305979545,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=3",
  "p": 0.3,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 5.266666666666667,
  "Eplus_ci": 1.3053142426368645,
  "N": 7.066666666666666,
  "N_ci": 1.5666852725723246,
  "tight": 0.6969344925227278,
  "tight_ci": 0.047630730463926324,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=3",
  "p": 0.3,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 11.566666666666666,
  "Eplus_ci": 2.2390537273298583,
  "N": 17.266666666666666,
  "N_ci": 3.2129673660059415,
  "tight": 0.6679386710535586,
  "tight_ci": 0.0489641630942624,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=3",
  "p": 0.3,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 13.733333333333333,
  "Eplus_ci": 2.011002319616244,
  "N": 22.833333333333332,
  "N_ci": 3.2932550132620277,
  "tight": 0.6084690627103431,
  "tight_ci": 0.04642839017805389,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=3",
  "p": 0.45,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 8.633333333333333,
  "Eplus_ci": 1.4111353327030915,
  "N": 12.066666666666666,
  "N_ci": 1.9999935019051525,
  "tight": 0.719032753452258,
  "tight_ci": 0.03884823941330354,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=3",
  "p": 0.45,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 16.6,
  "Eplus_ci": 2.560878153981604,
  "N": 27.966666666666665,
  "N_ci": 4.063237815817913,
  "tight": 0.6008702692724647,
  "tight_ci": 0.046290417421843665,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=3",
  "p": 0.45,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 21.9,
  "Eplus_ci": 2.3928539974000844,
  "N": 40.266666666666666,
  "N_ci": 5.570679872111472,
  "tight": 0.5621815089027556,
  "tight_ci": 0.03233888335843706,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=4",
  "p": 0.15,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 2.7333333333333334,
  "Eplus_ci": 1.232229167122136,
  "N": 4.233333333333333,
  "N_ci": 1.5744169461443536,
  "tight": 0.50020955165692,
  "tight_ci": 0.10197100506307323,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=4",
  "p": 0.15,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 3.8333333333333335,
  "Eplus_ci": 1.422355609166429,
  "N": 6.466666666666667,
  "N_ci": 1.9751110973166282,
  "tight": 0.49841255694196873,
  "tight_ci": 0.08290000456777866,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=4",
  "p": 0.15,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 8.0,
  "Eplus_ci": 2.4288442926011435,
  "N": 13.266666666666667,
  "N_ci": 3.5286674549556007,
  "tight": 0.5352297154216838,
  "tight_ci": 0.07614010524234838,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=4",
  "p": 0.3,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 8.666666666666666,
  "Eplus_ci": 2.0660214046433407,
  "N": 12.666666666666666,
  "N_ci": 3.5948690553209603,
  "tight": 0.708287081335771,
  "tight_ci": 0.05576244452508012,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=4",
  "p": 0.3,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 12.333333333333334,
  "Eplus_ci": 2.6234516761926465,
  "N": 21.5,
  "N_ci": 3.865267325069881,
  "tight": 0.5627105065501224,
  "tight_ci": 0.06529106237950971,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=4",
  "p": 0.3,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 18.433333333333334,
  "Eplus_ci": 3.7148983350620433,
  "N": 35.5,
  "N_ci": 8.092616927523023,
  "tight": 0.5710394339965953,
  "tight_ci": 0.056056249570597926,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=4",
  "p": 0.45,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 14.4,
  "Eplus_ci": 1.7795761861462551,
  "N": 27.733333333333334,
  "N_ci": 6.505292468414995,
  "tight": 0.6160071804101332,
  "tight_ci": 0.06723045776976751,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=4",
  "p": 0.45,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 21.4,
  "Eplus_ci": 3.5915100912613602,
  "N": 54.233333333333334,
  "N_ci": 11.693231787655916,
  "tight": 0.43662947384767864,
  "tight_ci": 0.0489869159907487,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "power L=4",
  "p": 0.45,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 26.933333333333334,
  "Eplus_ci": 4.286872099616156,
  "N": 80.96666666666667,
  "N_ci": 16.145211907091966,
  "tight": 0.3685489705450555,
  "tight_ci": 0.04400044871136033,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quotient",
  "p": 0.15,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 0.9666666666666667,
  "N_ci": 0.06533333333333333,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quotient",
  "p": 0.15,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 1.9,
  "N_ci": 0.1091888588481065,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quotient",
  "p": 0.15,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 2.8333333333333335,
  "N_ci": 0.1356409504277753,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quotient",
  "p": 0.3,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 1.0,
  "N_ci": 0.0,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quotient",
  "p": 0.3,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 1.9666666666666666,
  "N_ci": 0.06533333333333333,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quotient",
  "p": 0.3,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 2.933333333333333,
  "N_ci": 0.09078828894720775,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quotient",
  "p": 0.45,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 0.8666666666666667,
  "N_ci": 0.12372358265187182,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quotient",
  "p": 0.45,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 1.9333333333333333,
  "N_ci": 0.09078828894720775,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quotient",
  "p": 0.45,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 2.9,
  "N_ci": 0.1091888588481065,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quot-pow 2",
  "p": 0.15,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.7666666666666667,
  "Eplus_ci": 0.2604871357528435,
  "N": 2.2666666666666666,
  "N_ci": 0.31073325713241995,
  "tight": 0.275,
  "tight_ci": 0.09171240934626601,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quot-pow 2",
  "p": 0.15,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 1.1333333333333333,
  "Eplus_ci": 0.2931853336146665,
  "N": 4.033333333333333,
  "N_ci": 0.4148041314077648,
  "tight": 0.2603968253968254,
  "tight_ci": 0.060893791367925956,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quot-pow 2",
  "p": 0.15,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 2.4,
  "Eplus_ci": 0.5762426053580949,
  "N": 7.433333333333334,
  "N_ci": 0.6556945836082375,
  "tight": 0.3013492063492063,
  "tight_ci": 0.06335471965324621,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quot-pow 2",
  "p": 0.3,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 1.2333333333333334,
  "Eplus_ci": 0.2924313195065681,
  "N": 3.6,
  "N_ci": 0.4660998856986299,
  "tight": 0.3194444444444445,
  "tight_ci": 0.0773999058370519,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quot-pow 2",
  "p": 0.3,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 1.8333333333333333,
  "Eplus_ci": 0.36497247048861015,
  "N": 6.4,
  "N_ci": 0.6815603463722977,
  "tight": 0.28285714285714286,
  "tight_ci": 0.048614024025113264,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quot-pow 2",
  "p": 0.3,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 2.7666666666666666,
  "Eplus_ci": 0.5454048234622964,
  "N": 10.133333333333333,
  "N_ci": 0.947857564028385,
  "tight": 0.2645091945091945,
  "tight_ci": 0.04272165370788616,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quot-pow 2",
  "p": 0.45,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 1.2666666666666666,
  "Eplus_ci": 0.26469107273324183,
  "N": 4.3,
  "N_ci": 0.45215458652427987,
  "tight": 0.2922222222222222,
  "tight_ci": 0.06692353375266923,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quot-pow 2",
  "p": 0.45,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 2.6666666666666665,
  "Eplus_ci": 0.4441076118253616,
  "N": 8.9,
  "N_ci": 0.7538513527672187,
  "tight": 0.294001369001369,
  "tight_ci": 0.040859446706216294,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quot-pow 2",
  "p": 0.45,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 2.4,
  "Eplus_ci": 0.3465619647368979,
  "N": 12.8,
  "N_ci": 0.8426349477516428,
  "tight": 0.18678147145252408,
  "tight_ci": 0.02368803286205313,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quot-pow 3",
  "p": 0.15,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.9666666666666667,
  "Eplus_ci": 0.38153463057696596,
  "N": 2.8,
  "N_ci": 0.611919610075868,
  "tight": 0.2704761904761905,
  "tight_ci": 0.08702004818843616,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quot-pow 3",
  "p": 0.15,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 2.1666666666666665,
  "Eplus_ci": 0.5486336912759415,
  "N": 7.2,
  "N_ci": 1.1563102634186708,
  "tight": 0.28565897065897067,
  "tight_ci": 0.059453356124630055,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quot-pow 3",
  "p": 0.15,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 2.4,
  "Eplus_ci": 0.7553142909815221,
  "N": 9.333333333333334,
  "N_ci": 1.296489099327229,
  "tight": 0.23415492430972307,
  "tight_ci": 0.06005196270026192,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quot-pow 3",
  "p": 0.3,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 2.033333333333333,
  "Eplus_ci": 0.5272927458696386,
  "N": 6.7,
  "N_ci": 1.5559855804077305,
  "tight": 0.2658895271395271,
  "tight_ci": 0.07000934739336324,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quot-pow 3",
  "p": 0.3,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 3.433333333333333,
  "Eplus_ci": 0.8799742594633138,
  "N": 14.966666666666667,
  "N_ci": 2.824694703606458,
  "tight": 0.22989023169590236,
  "tight_ci": 0.048302531815724366,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quot-pow 3",
  "p": 0.3,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 4.433333333333334,
  "Eplus_ci": 0.7673969934746094,
  "N": 19.7,
  "N_ci": 2.913446369358193,
  "tight": 0.24328407193721321,
  "tight_ci": 0.04870591500489951,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quot-pow 3",
  "p": 0.45,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 2.7,
  "Eplus_ci": 0.36577815021186516,
  "N": 12.7,
  "N_ci": 1.8201782406089262,
  "tight": 0.2303233754549544,
  "tight_ci": 0.03442931432865998,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quot-pow 3",
  "p": 0.45,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 3.566666666666667,
  "Eplus_ci": 0.63517052345786,
  "N": 24.166666666666668,
  "N_ci": 3.3212926902186166,
  "tight": 0.15819409978763915,
  "tight_ci": 0.03737129093915097,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "quot-pow 3",
  "p": 0.45,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 5.033333333333333,
  "Eplus_ci": 0.5676213189141364,
  "N": 37.0,
  "N_ci": 4.394766793859919,
  "tight": 0.1463162906745805,
  "tight_ci": 0.02034636223455465,
  "Eminus": 0.0,
  "exact_tight": 0
 },
 {
  "phi": "pow-thr 3",
  "p": 0.15,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.6333333333333333,
  "Eplus_ci": 0.43557432909732224,
  "N": 1.2,
  "N_ci": 0.5431060945018545,
  "tight": 0.3739495798319328,
  "tight_ci": 0.14264938344578468,
  "Eminus": 0.43333333333333335,
  "exact_tight": 0
 },
 {
  "phi": "pow-thr 3",
  "p": 0.15,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 2.1666666666666665,
  "Eplus_ci": 0.9401395510661846,
  "N": 3.8333333333333335,
  "N_ci": 1.278483416686855,
  "tight": 0.42689594356261024,
  "tight_ci": 0.10702668751466639,
  "Eminus": 0.6333333333333333,
  "exact_tight": 0
 },
 {
  "phi": "pow-thr 3",
  "p": 0.15,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 2.8,
  "Eplus_ci": 0.8684411189087573,
  "N": 5.2,
  "N_ci": 1.2231174039756143,
  "tight": 0.4814767573696145,
  "tight_ci": 0.08287669177214213,
  "Eminus": 1.1,
  "exact_tight": 0
 },
 {
  "phi": "pow-thr 3",
  "p": 0.3,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 1.4666666666666666,
  "Eplus_ci": 0.8852273859886025,
  "N": 2.1,
  "N_ci": 1.0479349808733036,
  "tight": 0.49300595238095235,
  "tight_ci": 0.17584017068064967,
  "Eminus": 0.4666666666666667,
  "exact_tight": 0
 },
 {
  "phi": "pow-thr 3",
  "p": 0.3,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 3.1333333333333333,
  "Eplus_ci": 1.0495489708182242,
  "N": 4.566666666666666,
  "N_ci": 1.220527390561601,
  "tight": 0.5468576066790353,
  "tight_ci": 0.11226955745671839,
  "Eminus": 0.7666666666666667,
  "exact_tight": 0
 },
 {
  "phi": "pow-thr 3",
  "p": 0.3,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 4.566666666666666,
  "Eplus_ci": 1.3411865507768388,
  "N": 7.7,
  "N_ci": 1.7982122923269828,
  "tight": 0.5304202480289437,
  "tight_ci": 0.07129468488903117,
  "Eminus": 0.7,
  "exact_tight": 0
 },
 {
  "phi": "pow-thr 3",
  "p": 0.45,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 3.1666666666666665,
  "Eplus_ci": 1.1551003671705538,
  "N": 4.3,
  "N_ci": 1.4038150318607365,
  "tight": 0.6540943356160748,
  "tight_ci": 0.09726394039752122,
  "Eminus": 0.23333333333333334,
  "exact_tight": 0
 },
 {
  "phi": "pow-thr 3",
  "p": 0.45,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 7.233333333333333,
  "Eplus_ci": 2.154634189467311,
  "N": 10.5,
  "N_ci": 2.8808298612821917,
  "tight": 0.6449524504496891,
  "tight_ci": 0.05728431376125846,
  "Eminus": 0.5,
  "exact_tight": 0
 },
 {
  "phi": "pow-thr 3",
  "p": 0.45,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 9.133333333333333,
  "Eplus_ci": 2.4590772838856862,
  "N": 14.466666666666667,
  "N_ci": 3.9499986245693317,
  "tight": 0.5981848377354914,
  "tight_ci": 0.08105644178290547,
  "Eminus": 0.9333333333333333,
  "exact_tight": 0
 },
 {
  "phi": "threshold",
  "p": 0.15,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 0.5,
  "N_ci": 0.1819814314135108,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.5,
  "exact_tight": 0
 },
 {
  "phi": "threshold",
  "p": 0.15,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 1.0666666666666667,
  "N_ci": 0.26469107273324183,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.9333333333333333,
  "exact_tight": 0
 },
 {
  "phi": "threshold",
  "p": 0.15,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 1.3333333333333333,
  "N_ci": 0.2544849806255463,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 1.6666666666666667,
  "exact_tight": 0
 },
 {
  "phi": "threshold",
  "p": 0.3,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 0.4666666666666667,
  "N_ci": 0.1815765778944155,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.5333333333333333,
  "exact_tight": 0
 },
 {
  "phi": "threshold",
  "p": 0.3,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 1.0,
  "N_ci": 0.2819244212734059,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 1.0,
  "exact_tight": 0
 },
 {
  "phi": "threshold",
  "p": 0.3,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 1.3666666666666667,
  "N_ci": 0.332029542146836,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 1.6333333333333333,
  "exact_tight": 0
 },
 {
  "phi": "threshold",
  "p": 0.45,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 0.5,
  "N_ci": 0.1819814314135108,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.5,
  "exact_tight": 0
 },
 {
  "phi": "threshold",
  "p": 0.45,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 1.2333333333333334,
  "N_ci": 0.24294502160963127,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 0.7666666666666667,
  "exact_tight": 0
 },
 {
  "phi": "threshold",
  "p": 0.45,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 1.6666666666666667,
  "N_ci": 0.28709777794266683,
  "tight": 0.0,
  "tight_ci": 0.0,
  "Eminus": 1.3333333333333333,
  "exact_tight": 0
 },
 {
  "phi": "contin. 2",
  "p": 0.15,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.23333333333333334,
  "Eplus_ci": 0.1539390335608219,
  "N": 1.5666666666666667,
  "N_ci": 0.3951786830927008,
  "tight": 0.18910256410256412,
  "tight_ci": 0.14081326899776975,
  "Eminus": 0.4,
  "exact_tight": 4
 },
 {
  "phi": "contin. 2",
  "p": 0.15,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.7666666666666667,
  "Eplus_ci": 0.24294502160963127,
  "N": 2.6666666666666665,
  "N_ci": 0.6600573526688878,
  "tight": 0.358641975308642,
  "tight_ci": 0.12749136864072197,
  "Eminus": 1.0,
  "exact_tight": 4
 },
 {
  "phi": "contin. 2",
  "p": 0.15,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.8333333333333334,
  "Eplus_ci": 0.3526664711122157,
  "N": 4.2,
  "N_ci": 0.7482661030138544,
  "tight": 0.19972222222222222,
  "tight_ci": 0.08947328986814844,
  "Eminus": 1.3333333333333333,
  "exact_tight": 1
 },
 {
  "phi": "contin. 2",
  "p": 0.3,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.26666666666666666,
  "Eplus_ci": 0.1609504338161096,
  "N": 2.6666666666666665,
  "N_ci": 0.5586036230305308,
  "tight": 0.09642857142857143,
  "tight_ci": 0.06123734437154351,
  "Eminus": 0.23333333333333334,
  "exact_tight": 0
 },
 {
  "phi": "contin. 2",
  "p": 0.3,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.7333333333333333,
  "Eplus_ci": 0.3107332571324199,
  "N": 5.2,
  "N_ci": 0.7303481141319473,
  "tight": 0.19267195767195766,
  "tight_ci": 0.09904052918224496,
  "Eminus": 0.4666666666666667,
  "exact_tight": 2
 },
 {
  "phi": "contin. 2",
  "p": 0.3,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 1.4,
  "Eplus_ci": 0.33357747381153113,
  "N": 7.966666666666667,
  "N_ci": 0.8482929082796508,
  "tight": 0.18775169275169276,
  "tight_ci": 0.04628586901139133,
  "Eminus": 0.5333333333333333,
  "exact_tight": 0
 },
 {
  "phi": "contin. 2",
  "p": 0.45,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.36666666666666664,
  "Eplus_ci": 0.2570744931321602,
  "N": 3.466666666666667,
  "N_ci": 0.5376585536439585,
  "tight": 0.1015079365079365,
  "tight_ci": 0.06661068671395036,
  "Eminus": 0.06666666666666667,
  "exact_tight": 0
 },
 {
  "phi": "contin. 2",
  "p": 0.45,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.6,
  "Eplus_ci": 0.33357747381153113,
  "N": 7.4,
  "N_ci": 0.6943968854212688,
  "tight": 0.09215404965404965,
  "tight_ci": 0.0527922037861538,
  "Eminus": 0.26666666666666666,
  "exact_tight": 0
 },
 {
  "phi": "contin. 2",
  "p": 0.45,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.6666666666666666,
  "Eplus_ci": 0.36798467401036344,
  "N": 11.5,
  "N_ci": 1.036921615543629,
  "tight": 0.07006040256040257,
  "tight_ci": 0.03915439687614601,
  "Eminus": 0.3,
  "exact_tight": 0
 },
 {
  "phi": "contin. 3",
  "p": 0.15,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.3333333333333333,
  "Eplus_ci": 0.21702552068444045,
  "N": 0.5333333333333333,
  "N_ci": 0.29318533361466653,
  "tight": 0.611111111111111,
  "tight_ci": 0.26469388117128323,
  "Eminus": 0.8333333333333334,
  "exact_tight": 6
 },
 {
  "phi": "contin. 3",
  "p": 0.15,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 1.0333333333333334,
  "Eplus_ci": 0.3450722840595194,
  "N": 2.033333333333333,
  "N_ci": 0.6052687696593178,
  "tight": 0.5576388888888889,
  "tight_ci": 0.1516601579490311,
  "Eminus": 1.4333333333333333,
  "exact_tight": 7
 },
 {
  "phi": "contin. 3",
  "p": 0.15,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 1.1666666666666667,
  "Eplus_ci": 0.4515030666087309,
  "N": 3.933333333333333,
  "N_ci": 1.4156653066796538,
  "tight": 0.3546176046176046,
  "tight_ci": 0.1271687650590835,
  "Eminus": 2.033333333333333,
  "exact_tight": 2
 },
 {
  "phi": "contin. 3",
  "p": 0.3,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 1.0333333333333334,
  "Eplus_ci": 0.4553982047661305,
  "N": 3.6666666666666665,
  "N_ci": 1.1329064781007323,
  "tight": 0.29814814814814816,
  "tight_ci": 0.12474281657055634,
  "Eminus": 0.36666666666666664,
  "exact_tight": 2
 },
 {
  "phi": "contin. 3",
  "p": 0.3,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 1.8666666666666667,
  "Eplus_ci": 0.6355180226304543,
  "N": 7.966666666666667,
  "N_ci": 1.5254150167020373,
  "tight": 0.21853724978724978,
  "tight_ci": 0.06836495240782538,
  "Eminus": 0.6666666666666666,
  "exact_tight": 0
 },
 {
  "phi": "contin. 3",
  "p": 0.3,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 2.5,
  "Eplus_ci": 0.5924886147603932,
  "N": 12.1,
  "N_ci": 2.7644411045796677,
  "tight": 0.28129506002224053,
  "tight_ci": 0.09399403030732578,
  "Eminus": 1.1333333333333333,
  "exact_tight": 2
 },
 {
  "phi": "contin. 3",
  "p": 0.45,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.9333333333333333,
  "Eplus_ci": 0.5392985937123113,
  "N": 8.233333333333333,
  "N_ci": 1.716637915170455,
  "tight": 0.13355126355126357,
  "tight_ci": 0.08035284327960882,
  "Eminus": 0.2,
  "exact_tight": 1
 },
 {
  "phi": "contin. 3",
  "p": 0.45,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 2.3,
  "Eplus_ci": 1.0470919115647719,
  "N": 16.2,
  "N_ci": 2.258134638584912,
  "tight": 0.1356300151936061,
  "tight_ci": 0.05455271663180471,
  "Eminus": 0.3,
  "exact_tight": 0
 },
 {
  "phi": "contin. 3",
  "p": 0.45,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 2.066666666666667,
  "Eplus_ci": 0.6706755786524258,
  "N": 26.3,
  "N_ci": 4.605868181043551,
  "tight": 0.11356544827058881,
  "tight_ci": 0.045645297415775735,
  "Eminus": 0.3,
  "exact_tight": 0
 },
 {
  "phi": "drop sinks",
  "p": 0.15,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.16666666666666666,
  "Eplus_ci": 0.1356409504277753,
  "N": 1.3666666666666667,
  "N_ci": 0.318453061675377,
  "tight": 0.11728395061728394,
  "tight_ci": 0.10722159211563398,
  "Eminus": 0.3333333333333333,
  "exact_tight": 2
 },
 {
  "phi": "drop sinks",
  "p": 0.15,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.5333333333333333,
  "Eplus_ci": 0.33533778932621294,
  "N": 2.6333333333333333,
  "N_ci": 0.5518436671288269,
  "tight": 0.19423076923076923,
  "tight_ci": 0.10407597803754112,
  "Eminus": 0.9666666666666667,
  "exact_tight": 0
 },
 {
  "phi": "drop sinks",
  "p": 0.15,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.9,
  "Eplus_ci": 0.35598966793737274,
  "N": 4.566666666666666,
  "N_ci": 0.8066703144213145,
  "tight": 0.21238095238095236,
  "tight_ci": 0.09045942395275698,
  "Eminus": 1.0666666666666667,
  "exact_tight": 1
 },
 {
  "phi": "drop sinks",
  "p": 0.3,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.3333333333333333,
  "Eplus_ci": 0.23649807820819302,
  "N": 2.2666666666666666,
  "N_ci": 0.4500336981848312,
  "tight": 0.17261904761904762,
  "tight_ci": 0.1251513487034979,
  "Eminus": 0.36666666666666664,
  "exact_tight": 3
 },
 {
  "phi": "drop sinks",
  "p": 0.3,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.4666666666666667,
  "Eplus_ci": 0.3078780671216438,
  "N": 5.566666666666666,
  "N_ci": 0.8335906177541005,
  "tight": 0.07522486772486772,
  "tight_ci": 0.048164938957506065,
  "Eminus": 0.36666666666666664,
  "exact_tight": 0
 },
 {
  "phi": "drop sinks",
  "p": 0.3,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.9,
  "Eplus_ci": 0.3165988796169574,
  "N": 8.1,
  "N_ci": 0.7479709872054862,
  "tight": 0.1178174603174603,
  "tight_ci": 0.04294057134927178,
  "Eminus": 0.6333333333333333,
  "exact_tight": 0
 },
 {
  "phi": "drop sinks",
  "p": 0.45,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.13333333333333333,
  "Eplus_ci": 0.1815765778944155,
  "N": 4.0,
  "N_ci": 0.5398441665313528,
  "tight": 0.04444444444444444,
  "tight_ci": 0.06052552596480518,
  "Eminus": 0.03333333333333333,
  "exact_tight": 0
 },
 {
  "phi": "drop sinks",
  "p": 0.45,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.1,
  "Eplus_ci": 0.196,
  "N": 7.666666666666667,
  "N_ci": 0.9223584629088719,
  "tight": 0.016666666666666666,
  "tight_ci": 0.03266666666666666,
  "Eminus": 0.23333333333333334,
  "exact_tight": 0
 },
 {
  "phi": "drop sinks",
  "p": 0.45,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.3,
  "Eplus_ci": 0.31379706451965006,
  "N": 10.8,
  "N_ci": 1.1639226580933066,
  "tight": 0.03068181818181818,
  "tight_ci": 0.030824097523297775,
  "Eminus": 0.26666666666666666,
  "exact_tight": 0
 },
 {
  "phi": "cycle L=4",
  "p": 0.15,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 0.0,
  "N_ci": 0.0,
  "tight": null,
  "tight_ci": null,
  "Eminus": 1.0,
  "exact_tight": 0
 },
 {
  "phi": "cycle L=4",
  "p": 0.15,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.1,
  "Eplus_ci": 0.14406065133952373,
  "N": 0.23333333333333334,
  "N_ci": 0.32121426706169925,
  "tight": 0.41666666666666663,
  "tight_ci": 0.16333333333333336,
  "Eminus": 1.8666666666666667,
  "exact_tight": 0
 },
 {
  "phi": "cycle L=4",
  "p": 0.15,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.26666666666666666,
  "Eplus_ci": 0.2087284620774705,
  "N": 0.8666666666666667,
  "N_ci": 0.5037376924900985,
  "tight": 0.25925925925925924,
  "tight_ci": 0.13459026883988426,
  "Eminus": 2.4,
  "exact_tight": 0
 },
 {
  "phi": "cycle L=4",
  "p": 0.3,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 0.0,
  "N_ci": 0.0,
  "tight": null,
  "tight_ci": null,
  "Eminus": 1.0,
  "exact_tight": 0
 },
 {
  "phi": "cycle L=4",
  "p": 0.3,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.03333333333333333,
  "Eplus_ci": 0.06533333333333333,
  "N": 0.2,
  "N_ci": 0.28812130267904745,
  "tight": 0.125,
  "tight_ci": 0.245,
  "Eminus": 1.8666666666666667,
  "exact_tight": 0
 },
 {
  "phi": "cycle L=4",
  "p": 0.3,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.3,
  "Eplus_ci": 0.23304994284931496,
  "N": 1.7666666666666666,
  "N_ci": 0.9841963794944389,
  "tight": 0.17316017316017315,
  "tight_ci": 0.09329958067377721,
  "Eminus": 2.1666666666666665,
  "exact_tight": 0
 },
 {
  "phi": "cycle L=4",
  "p": 0.45,
  "m": 1,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.0,
  "Eplus_ci": 0.0,
  "N": 0.0,
  "N_ci": 0.0,
  "tight": null,
  "tight_ci": null,
  "Eminus": 1.0,
  "exact_tight": 0
 },
 {
  "phi": "cycle L=4",
  "p": 0.45,
  "m": 2,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.13333333333333333,
  "Eplus_ci": 0.20445370627030177,
  "N": 1.0,
  "N_ci": 0.657823649637947,
  "tight": 0.09523809523809523,
  "tight_ci": 0.12346839451634757,
  "Eminus": 1.4666666666666666,
  "exact_tight": 0
 },
 {
  "phi": "cycle L=4",
  "p": 0.45,
  "m": 3,
  "viol": 0,
  "reps": 30,
  "Eplus": 0.06666666666666667,
  "Eplus_ci": 0.13066666666666665,
  "N": 2.2,
  "N_ci": 1.0051351370229582,
  "tight": 0.012987012987012988,
  "tight_ci": 0.025454545454545452,
  "Eminus": 2.0,
  "exact_tight": 0
 }
]

==> anc/experiments/exp1_table.json <==
{
 "all": {
  "attained": 37,
  "instances": 3510,
  "observations": 13,
  "violations": 0
 },
 "cycle_reading": {
  "attained": 6,
  "instances": 540,
  "observations": 2,
  "violations": 0
 },
 "eleven": {
  "attained": 31,
  "instances": 2970,
  "observations": 11,
  "violations": 0
 },
 "rows": [
  {
   "Eplus": 0.0,
   "N": 2.0,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.15,
   "phi": "identity",
   "ratio_of_means": 0.0,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 0.0,
   "N": 2.0,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.3,
   "phi": "identity",
   "ratio_of_means": 0.0,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 0.0,
   "N": 2.0,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.45,
   "phi": "identity",
   "ratio_of_means": 0.0,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 2.4555555555555557,
   "N": 4.6,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.15,
   "phi": "power L=2",
   "ratio_of_means": 0.533816425120773,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 4.855555555555555,
   "N": 7.155555555555556,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.3,
   "phi": "power L=2",
   "ratio_of_means": 0.6785714285714285,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 7.022222222222222,
   "N": 9.766666666666667,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.45,
   "phi": "power L=2",
   "ratio_of_means": 0.7189988623435721,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 4.022222222222222,
   "N": 6.7555555555555555,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.15,
   "phi": "power L=3",
   "ratio_of_means": 0.5953947368421052,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 10.188888888888888,
   "N": 15.722222222222221,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.3,
   "phi": "power L=3",
   "ratio_of_means": 0.6480565371024735,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 15.71111111111111,
   "N": 26.766666666666666,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.45,
   "phi": "power L=3",
   "ratio_of_means": 0.5869655458696554,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 4.855555555555555,
   "N": 7.988888888888889,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.15,
   "phi": "power L=4",
   "ratio_of_means": 0.60778859527121,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 13.144444444444444,
   "N": 23.22222222222222,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.3,
   "phi": "power L=4",
   "ratio_of_means": 0.5660287081339713,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 20.91111111111111,
   "N": 54.31111111111111,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.45,
   "phi": "power L=4",
   "ratio_of_means": 0.385024549918167,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 0.0,
   "N": 1.9,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.15,
   "phi": "quotient",
   "ratio_of_means": 0.0,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 0.0,
   "N": 1.9666666666666666,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.3,
   "phi": "quotient",
   "ratio_of_means": 0.0,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 0.0,
   "N": 1.9,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.45,
   "phi": "quotient",
   "ratio_of_means": 0.0,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 1.4333333333333333,
   "N": 4.5777777777777775,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.15,
   "phi": "quot-pow 2",
   "ratio_of_means": 0.3131067961165049,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 1.9444444444444444,
   "N": 6.711111111111111,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.3,
   "phi": "quot-pow 2",
   "ratio_of_means": 0.2897350993377483,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 2.111111111111111,
   "N": 8.666666666666666,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.45,
   "phi": "quot-pow 2",
   "ratio_of_means": 0.2435897435897436,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 1.8444444444444446,
   "N": 6.444444444444445,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.15,
   "phi": "quot-pow 3",
   "ratio_of_means": 0.28620689655172415,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 3.3,
   "N": 13.78888888888889,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.3,
   "phi": "quot-pow 3",
   "ratio_of_means": 0.2393231265108783,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 3.7666666666666666,
   "N": 24.622222222222224,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.45,
   "phi": "quot-pow 3",
   "ratio_of_means": 0.1529783393501805,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 1.8666666666666667,
   "N": 3.411111111111111,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.15,
   "phi": "pow-thr 3",
   "ratio_of_means": 0.5472312703583062,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 3.0555555555555554,
   "N": 4.788888888888889,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.3,
   "phi": "pow-thr 3",
   "ratio_of_means": 0.6380510440835266,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 6.511111111111111,
   "N": 9.755555555555556,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.45,
   "phi": "pow-thr 3",
   "ratio_of_means": 0.6674259681093393,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 0.0,
   "N": 0.9666666666666667,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.15,
   "phi": "threshold",
   "ratio_of_means": 0.0,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 0.0,
   "N": 0.9444444444444444,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.3,
   "phi": "threshold",
   "ratio_of_means": 0.0,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 0.0,
   "N": 1.1333333333333333,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.45,
   "phi": "threshold",
   "ratio_of_means": 0.0,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 0.6111111111111112,
   "N": 2.811111111111111,
   "attained": 9,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.15,
   "phi": "contin. 2",
   "ratio_of_means": 0.2173913043478261,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 0.8,
   "N": 5.277777777777778,
   "attained": 2,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.3,
   "phi": "contin. 2",
   "ratio_of_means": 0.15157894736842106,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 0.5444444444444444,
   "N": 7.455555555555556,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.45,
   "phi": "contin. 2",
   "ratio_of_means": 0.07302533532041729,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 0.8444444444444444,
   "N": 2.1666666666666665,
   "attained": 15,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.15,
   "phi": "contin. 3",
   "ratio_of_means": 0.38974358974358975,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 1.8,
   "N": 7.911111111111111,
   "attained": 4,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.3,
   "phi": "contin. 3",
   "ratio_of_means": 0.22752808988764045,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 1.7666666666666666,
   "N": 16.91111111111111,
   "attained": 1,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.45,
   "phi": "contin. 3",
   "ratio_of_means": 0.10446780551905387,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 0.5333333333333333,
   "N": 2.8555555555555556,
   "attained": 3,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.15,
   "phi": "drop sinks",
   "ratio_of_means": 0.1867704280155642,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 0.5666666666666667,
   "N": 5.311111111111111,
   "attained": 3,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.3,
   "phi": "drop sinks",
   "ratio_of_means": 0.10669456066945607,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 0.17777777777777778,
   "N": 7.488888888888889,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.45,
   "phi": "drop sinks",
   "ratio_of_means": 0.02373887240356083,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 0.12222222222222222,
   "N": 0.36666666666666664,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.15,
   "phi": "cycle L=4",
   "ratio_of_means": 0.33333333333333337,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 0.1111111111111111,
   "N": 0.6555555555555556,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.3,
   "phi": "cycle L=4",
   "ratio_of_means": 0.1694915254237288,
   "viol": 0,
   "viol_observation": 0
  },
  {
   "Eplus": 0.06666666666666667,
   "N": 1.0666666666666667,
   "attained": 0,
   "instances": 90,
   "instances_observation": 270,
   "p": 0.45,
   "phi": "cycle L=4",
   "ratio_of_means": 0.0625,
   "viol": 0,
   "viol_observation": 0
  }
 ]
}

==> anc/experiments/exp1c_results.json <==
{
 "instances": 4800,
 "violations_sharpened": 0,
 "violations_unsharpened": 0,
 "tight_sharpened": 2325,
 "tight_unsharpened": 0,
 "mean_ratio_unsharpened": 0.5975257495497114,
 "mean_ratio_sharpened": 0.8554282150856094,
 "with_N2": 4656,
 "mean_ratio_unsharpened_with_N2": 0.6160059273708365,
 "reps": 2400,
 "seed": 2,
 "cycle_reading": {
  "by_observation": {
   "drop sinks": {
    "instances": 2400,
    "violations_sharpened": 0,
    "violations_unsharpened": 0,
    "tight_sharpened": 62,
    "tight_unsharpened": 62,
    "with_N": 2329,
    "with_N2": 2329,
    "mean_ratio_unsharpened": 0.13498316363279866,
    "mean_ratio_sharpened": 0.13498316363279866
   },
   "cycle L=4": {
    "instances": 2400,
    "violations_sharpened": 0,
    "violations_unsharpened": 0,
    "tight_sharpened": 0,
    "tight_unsharpened": 0,
    "with_N": 475,
    "with_N2": 475,
    "mean_ratio_unsharpened": 0.15132514853567486,
    "mean_ratio_sharpened": 0.15132514853567486
   }
  },
  "total": {
   "instances": 4800,
   "violations_sharpened": 0,
   "violations_unsharpened": 0,
   "tight_sharpened": 62,
   "tight_unsharpened": 62,
   "with_N": 2804,
   "with_N2": 2804
  }
 },
 "combined": {
  "instances": 9600,
  "violations_sharpened": 0,
  "violations_unsharpened": 0,
  "tight_sharpened": 2387,
  "with_N2": 7460
 }
}

==> anc/experiments/exp1c_sharpening.py <==
"""
The length->=2 sharpening of the bound (Corollary 4.5).

No path of length one can witness a gained edge (it lies in E_1, E_2 or I, so
its image is already in the observed union).  The bound therefore sharpens to
count only crossing witnesses of length >= 2.  This script checks, on random
instances, that the sharpened bound (i) is never violated, (ii) is tighter than
the unsharpened one, and (iii) becomes attainable.

Design: parts on 4+4 vertices, edge probability .35, |I| uniform in {1,2,3},
Phi in {G^{<=2}, G^{<=3}}.  REPS random instances x 2 observations.
Exact simple-path enumeration throughout.

Attainment is counted only where the relevant count is positive (N2 > 0 for the
sharpened bound), so `with_N2` records that denominator: the number of instances
with at least one crossing path of length >= 2.  `mean_ratio_unsharpened_with_N2`
averages |E+|/N over the same instances, for a like-for-like comparison with
`mean_ratio_sharpened`.

The same joins are also observed under the two observations that read a return
route, drop sinks and edges on a cycle of length <= 4 (key "cycle_reading"; the
observations draw no random numbers, so the numbers above are unchanged).  For
them every boundary-crossing route has length >= 2, so N2 = N.
"""
import sys, os, json, random
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from core import DG, discrepancy, phi_power, phi_drop_sinks, phi_cycle

REPS = 2400                      # x 2 observations = 4800 instances
SEED = 2


def run(reps=REPS, seed=SEED):
    rng = random.Random(seed)
    tot_inst = viol = viol_unsharp = tight = tight_unsharp = 0
    r_unsharp, r_sharp, r_unsharp_n2 = [], [], []
    cyc = {name: dict(instances=0, violations_sharpened=0, violations_unsharpened=0, tight_sharpened=0,
                      tight_unsharpened=0, with_N=0, with_N2=0, r=[], r2=[])
           for name in ("drop sinks", "cycle L=4")}
    for _ in range(reps):
        A = [f"a{i}" for i in range(4)]; B = [f"b{i}" for i in range(4)]
        s1 = DG(A, {(u, v) for u in A for v in A if u != v and rng.random() < .35})
        s2 = DG(B, {(u, v) for u in B for v in B if u != v and rng.random() < .35})
        cand = [(u, v) for u in A for v in B] + [(v, u) for u in A for v in B]
        I = set(rng.sample(cand, rng.randint(1, 3)))
        for star, L in (phi_power(2), phi_power(3)):
            Ep, _, N, S, _ = discrepancy(s1, s2, I, star, L)
            N2 = sum(1 for p in S if len(p) - 1 >= 2)        # witnesses of length >= 2
            e = len(Ep); tot_inst += 1
            viol += e > N2; viol_unsharp += e > N
            tight += (e == N2 and N2 > 0); tight_unsharp += (e == N and N > 0)
            if N > 0:  r_unsharp.append(e / N)
            if N2 > 0:
                r_sharp.append(e / N2); r_unsharp_n2.append(e / N)
        for name, (star, L) in (("drop sinks", phi_drop_sinks()), ("cycle L=4", phi_cycle(4))):
            Ep, _, N, S, _ = discrepancy(s1, s2, I, star, L)
            N2 = sum(1 for p in S if len(p) - 1 >= 2)
            e = len(Ep); c = cyc[name]; c["instances"] += 1
            c["violations_sharpened"] += e > N2; c["violations_unsharpened"] += e > N
            c["tight_sharpened"] += (e == N2 and N2 > 0); c["tight_unsharpened"] += (e == N and N > 0)
            c["with_N"] += N > 0; c["with_N2"] += N2 > 0
            if N > 0: c["r"].append(e / N)
            if N2 > 0: c["r2"].append(e / N2)
    for c in cyc.values():
        r, r2 = c.pop("r"), c.pop("r2")
        c["mean_ratio_unsharpened"] = sum(r) / len(r) if r else None
        c["mean_ratio_sharpened"] = sum(r2) / len(r2) if r2 else None
    tot = {k: sum(c[k] for c in cyc.values()) for k in ("instances", "violations_sharpened",
           "violations_unsharpened", "tight_sharpened", "tight_unsharpened", "with_N", "with_N2")}
    tot_n = tot_inst
    return dict(instances=tot_inst, violations_sharpened=viol, violations_unsharpened=viol_unsharp,
                tight_sharpened=tight, tight_unsharpened=tight_unsharp,
                mean_ratio_unsharpened=sum(r_unsharp) / len(r_unsharp),
                mean_ratio_sharpened=sum(r_sharp) / len(r_sharp),
                with_N2=len(r_sharp),
                mean_ratio_unsharpened_with_N2=sum(r_unsharp_n2) / len(r_unsharp_n2),
                reps=reps, seed=seed,
                cycle_reading=dict(by_observation=cyc, total=tot),
                combined=dict(instances=tot_n + tot["instances"],
                              violations_sharpened=viol + tot["violations_sharpened"],
                              violations_unsharpened=viol_unsharp + tot["violations_unsharpened"],
                              tight_sharpened=tight + tot["tight_sharpened"],
                              with_N2=len(r_sharp) + tot["with_N2"]))


if __name__ == "__main__":
    out = run()
    for k, v in out.items():
        if isinstance(v, dict): continue
        print(f"  {k:<32}{v:.3f}" if isinstance(v, float) else f"  {k:<32}{v}")
    print("  cycle-reading observations on the same joins:")
    for k, v in out["cycle_reading"]["by_observation"].items():
        print(f"    {k:<12}{v}")
    print(f"    total       {out['cycle_reading']['total']}")
    print(f"  combined      {out['combined']}")
    json.dump(out, open(os.path.join(os.path.dirname(os.path.abspath(__file__)),
                                     "exp1c_results.json"), "w"), indent=1)


==> anc/experiments/exp1d_identity.py <==
"""
Exact check of the main theorem on every instance of Experiments 1, 2 and 3 and
on random joins of k = 3 and k = 4 parts.

For a join of disjoint parts s_1..s_k with interaction I (the cross edges) and an
observation Phi acting on paths (core.py: star(p) is the edge Phi<p> produced by
the path p, or None), let
    S  = the paths of length <= L of the join that traverse an interaction edge
         and produce an edge                                  (crossing paths)
    U  = E(Phi s_1) u ... u E(Phi s_k) u phi(I)               (observed union)
    E+ = E(Phi(join)) \\ U                                     (emergent edges)
The theorem states
    (i)   E+ = Phi<S> \\ U
    (ii)  |E+| <= |S|, and |E+| <= |{p in S : |p| >= 2}|   (sharpened form)
    (iii) |E+| = |S|  iff  distinct paths of S produce distinct edges and none
          of these edges lies in U.
The script also checks, on every instance,
    - the crossing lemma: the paths of the join that are paths of no part are
      exactly the paths that traverse an interaction edge;
    - locality: S found by a backward search from the tail and a forward search
      from the head of each interaction edge equals S found by enumerating all
      paths of the join;
    - lost edges (observations acting on paths are monotone):
      E- = U \\ E(Phi(join)) = phi(I) \\ E(Phi(join));
    - the witness map (one producing path per emergent edge) is injective into S;
    - the whole discrepancy: |E+| + |E-| <= |P_d|, the number of all paths of
      length <= L that traverse an interaction edge (produced or not);
    - for two parts, agreement with core.discrepancy (E+, E-, N).
Attainment is counted among the instances with N_partial = |S| > 0 (bound) and
among those with a crossing path of length >= 2 (sharpened bound); the sizes of
these two sets are recorded as well.  Counts are written to exp1d_results.json.  Exact simple paths throughout.

For observations that read a return route (drop sinks, edges on a cycle; core.routes)
"paths" include the rotations of the simple cycles of length <= L everywhere above,
and the local search also closes cycles through each interaction edge.
Sections of exp1d_results.json:
    exp1, exp2, kpart, _total      the eleven observations of Experiment 1 (as before)
    exp1_cycle_reading             Experiment 1, drop sinks and edges on a cycle (540)
    kpart_cycle_reading            k-part joins under the same two observations
    exp3                           Experiment 3 (G^{<=3}: random pairs, bow-ties, trees)
    exp1_all, kpart_all            the eleven and the two observations together
    _total_all                     every instance above
    _total_without_exp3            exp1_all + exp2 + kpart_all (the accounting of _total)
"""
import sys, os, json, random
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from core import DG, simple_paths, observe, discrepancy, routes, reads_cycles, phi_power
from exp1_bound import instances, PHIS, PHIS_CYC
from exp_final import q1_instances
from exp2_theory import exp3_instances

KPART_REPS = 30                   # per (k, observation, density) cell
KPART_KS = (3, 4)
KPART_DENS = (0.15, 0.30)
CHECKS = ("identity", "bound", "sharpened", "equality_criterion", "crossing_lemma",
          "locality", "lost_edges", "witness", "core_agreement", "discrepancy_bound")


def traverses(p, I):
    return any((p[i], p[i + 1]) in I for i in range(len(p) - 1))


def crossing_paths_local(g, I, L, cycles=False):
    """All simple paths of length <= L of g through an edge of I, found by a
    backward search from the tail and a forward search from the head of each
    interaction edge (no global enumeration).  With cycles=True, also every
    rotation of a simple cycle of length <= L through an edge of I: a route
    x0 -> ... -> u into the tail and a route v -> ... -> x0 out of the head
    that returns to its first vertex x0 and otherwise meets it nowhere."""
    fwd, bwd = {}, {}
    for (u, v) in sorted(g.E):
        fwd.setdefault(u, []).append(v); bwd.setdefault(v, []).append(u)
    def reach(start, adj, depth):
        out = []
        def go(p, seen):
            out.append(tuple(p))
            if len(p) - 1 == depth: return
            for w in adj.get(p[-1], ()):
                if w not in seen:
                    seen.add(w); p.append(w); go(p, seen); p.pop(); seen.discard(w)
        go([start], {start})
        return out
    found = set()
    for (u, v) in sorted(I):
        back = reach(u, bwd, L - 1)            # u <- ... (reversed)
        ahead = reach(v, fwd, L - 1)           # v -> ...
        for b in back:
            head = tuple(reversed(b))          # ... -> u
            for f in ahead:
                if len(head) - 1 + 1 + len(f) - 1 > L: continue
                common = set(head) & set(f)
                if not common:
                    found.add(head + f)
                elif cycles and f[-1] == head[0] and common == {head[0]}:
                    found.add(head + f)            # closed: (x0, ..., u, v, ..., x0)
    return found


def check_instance(parts, I, star, L, vmap):
    """Run every check on one join; return (flags, stats)."""
    I = set(I)
    V = set().union(*(s.V for s in parts))
    E = set().union(*(s.E for s in parts)) | I
    g = DG(V, E)
    cyc = reads_cycles(star)
    paths_g = routes(g, L, cyc)
    Ej = {e for e in (star(p) for p in paths_g) if e is not None}
    part_obs = [observe(s, star, L) for s in parts]           # observe reads cycles when star does
    if vmap is None:
        PhiI = set(I)
    else:
        PhiI = {(vmap[u], vmap[v]) for (u, v) in I if vmap[u] != vmap[v]}
    U = set().union(*part_obs) | PhiI
    Ep = Ej - U
    Em = U - Ej
    cross = [p for p in paths_g if traverses(p, I)]
    S = [p for p in cross if star(p) is not None]
    prod = [star(p) for p in S]
    S2 = [p for p in S if len(p) - 1 >= 2]
    flags = {}
    flags["identity"] = (Ep == set(prod) - U)
    flags["bound"] = (len(Ep) <= len(S))
    flags["sharpened"] = (len(Ep) <= len(S2))
    injective_and_new = (len(set(prod)) == len(prod)) and not (set(prod) & U)
    flags["equality_criterion"] = ((len(Ep) == len(S)) == injective_and_new)
    part_paths = set().union(*(set(routes(s, L, cyc)) for s in parts))
    flags["crossing_lemma"] = (set(paths_g) - part_paths == set(cross))
    local = crossing_paths_local(g, I, L, cyc)
    flags["locality"] = ({p for p in local if star(p) is not None} == set(S)) and (local == set(cross))
    flags["lost_edges"] = (Em == PhiI - Ej)
    witness = {}
    for p in sorted(S):
        e = star(p)
        if e in Ep and e not in witness: witness[e] = p
    flags["witness"] = (set(witness) == Ep and len(set(witness.values())) == len(witness))
    flags["discrepancy_bound"] = (len(Ep) + len(Em) <= len(cross))
    if len(parts) == 2:
        cEp, cEm, cN, _, _ = discrepancy(parts[0], parts[1], I, star, L, vmap)
        flags["core_agreement"] = (cEp == Ep and cEm == Em and cN == len(S))
    else:
        flags["core_agreement"] = True
    stats = dict(Ep=len(Ep), S=len(S), S2=len(S2), attained=(len(Ep) == len(S) and len(S) > 0),
                 attained_sharp=(len(Ep) == len(S2) and len(S2) > 0), nonzero=(len(Ep) > 0))
    return flags, stats


class Tally:
    def __init__(self):
        self.n = 0; self.fail = {c: 0 for c in CHECKS}
        self.Ep = 0; self.S = 0; self.S2 = 0; self.att = 0; self.att2 = 0; self.nonzero = 0
        self.withS = 0; self.withS2 = 0     # instances with N_partial > 0 / with N2 > 0
        self.examples = []
    def add(self, flags, stats, tag):
        self.n += 1
        for c in CHECKS:
            if not flags[c]:
                self.fail[c] += 1
                if len(self.examples) < 10: self.examples.append(dict(check=c, instance=tag))
        self.Ep += stats["Ep"]; self.S += stats["S"]; self.S2 += stats["S2"]
        self.att += stats["attained"]; self.att2 += stats["attained_sharp"]; self.nonzero += stats["nonzero"]
        self.withS += stats["S"] > 0; self.withS2 += stats["S2"] > 0
    def out(self):
        return dict(instances=self.n,
                    identity_failures=self.fail["identity"],
                    bound_violations=self.fail["bound"],
                    sharpened_violations=self.fail["sharpened"],
                    equality_criterion_failures=self.fail["equality_criterion"],
                    crossing_lemma_failures=self.fail["crossing_lemma"],
                    locality_failures=self.fail["locality"],
                    lost_edge_failures=self.fail["lost_edges"],
                    witness_failures=self.fail["witness"],
                    core_disagreements=self.fail["core_agreement"],
                    discrepancy_bound_violations=self.fail["discrepancy_bound"],
                    instances_with_emergence=self.nonzero,
                    total_emergent_edges=self.Ep, total_crossing_paths=self.S,
                    total_crossing_paths_len_ge2=self.S2,
                    attained=self.att, attained_sharpened=self.att2,
                    instances_with_crossing_paths=self.withS,
                    instances_with_crossing_paths_len_ge2=self.withS2,
                    failure_examples=self.examples)


def kpart_instances(reps=KPART_REPS, phis=PHIS):
    """Random joins of k disjoint ER parts of 4-5 vertices; the interaction is a
    random set of cross edges; the eleven observations of Experiment 1 (or phis),
    with the coarse-grained ones using a fixed partition into consecutive pairs."""
    for k in KPART_KS:
        for phi_name, mk in phis:
            for p in KPART_DENS:
                for r in range(reps):
                    rng = random.Random(f"kpart|{k}|{phi_name}|{p}|{r}")
                    parts = []
                    for j in range(k):
                        nodes = [f"{'abcd'[j]}{i}" for i in range(rng.choice((4, 5)))]
                        parts.append(DG(nodes, [(u, v) for u in nodes for v in nodes
                                                if u != v and rng.random() < p]))
                    cands = sorted((u, v) for a in range(k) for b in range(k) if a != b
                                   for u in sorted(parts[a].V) for v in sorted(parts[b].V))
                    m = rng.randint(1, 2 * k)
                    I = set(rng.sample(cands, m))
                    allE = sorted(set().union(*(s.E for s in parts)) | I)
                    w = {e: rng.random() for e in allE}
                    verts = [x for s in parts for x in sorted(s.V)]
                    blk = {x: f"C{i // 2}" for i, x in enumerate(verts)}
                    star, L = mk(w, blk)
                    vmap = blk if phi_name.startswith("quot") else None
                    yield k, phi_name, p, r, m, parts, I, star, L, vmap


def run():
    res = {}
    t1 = Tally(); per1 = {}
    for phi_name, p, m, s1, s2, I, star, L, vmap in instances():
        f, st = check_instance([s1, s2], I, star, L, vmap)
        t1.add(f, st, f"exp1|{phi_name}|{p}|{m}")
        per1.setdefault(phi_name, Tally()).add(f, st, f"exp1|{phi_name}|{p}|{m}")
    res["exp1"] = t1.out()
    res["exp1"]["by_observation"] = {k: {kk: vv for kk, vv in v.out().items() if kk != "failure_examples"}
                                     for k, v in per1.items()}
    t2 = Tally(); per2 = {}
    for kind, pname, r, s1, s2, I, star, L, vmap in q1_instances():
        f, st = check_instance([s1, s2], I, star, L, vmap)
        t2.add(f, st, f"exp2|{kind}|{pname}|{r}")
        per2.setdefault(kind, Tally()).add(f, st, f"exp2|{kind}|{pname}|{r}")
    res["exp2"] = t2.out()
    res["exp2"]["by_family"] = {k: {kk: vv for kk, vv in v.out().items() if kk != "failure_examples"}
                                for k, v in per2.items()}
    t3 = Tally(); perk = {}
    for k, phi_name, p, r, m, parts, I, star, L, vmap in kpart_instances():
        f, st = check_instance(parts, I, star, L, vmap)
        t3.add(f, st, f"kpart|{k}|{phi_name}|{p}|{r}")
        perk.setdefault(str(k), Tally()).add(f, st, f"kpart|{k}|{phi_name}|{p}|{r}")
    res["kpart"] = t3.out()
    res["kpart"]["by_k"] = {k: {kk: vv for kk, vv in v.out().items() if kk != "failure_examples"}
                            for k, v in perk.items()}
    res["kpart"]["design"] = dict(k=list(KPART_KS), part_sizes=[4, 5], densities=list(KPART_DENS),
                                  observations=[n for n, _ in PHIS], reps=KPART_REPS,
                                  interaction="uniform random set of 1..2k cross edges",
                                  partition="consecutive pairs of the sorted vertex lists, parts in order")
    tot = {}
    for key in ("instances", "identity_failures", "bound_violations", "sharpened_violations",
                "equality_criterion_failures", "crossing_lemma_failures", "locality_failures",
                "lost_edge_failures", "witness_failures", "core_disagreements",
                "discrepancy_bound_violations", "instances_with_emergence", "attained", "attained_sharpened",
                "instances_with_crossing_paths", "instances_with_crossing_paths_len_ge2"):
        tot[key] = sum(res[s][key] for s in ("exp1", "exp2", "kpart"))
    res["_total"] = tot

    # ---- the two observations that read a return route, and Experiment 3
    t4 = Tally(); per4 = {}
    for phi_name, p, m, s1, s2, I, star, L, vmap in instances(phis=PHIS_CYC):
        f, st = check_instance([s1, s2], I, star, L, vmap)
        t4.add(f, st, f"exp1|{phi_name}|{p}|{m}")
        per4.setdefault(phi_name, Tally()).add(f, st, f"exp1|{phi_name}|{p}|{m}")
    res["exp1_cycle_reading"] = t4.out()
    res["exp1_cycle_reading"]["by_observation"] = {k: {kk: vv for kk, vv in v.out().items()
                                                       if kk != "failure_examples"} for k, v in per4.items()}
    t5 = Tally(); per5 = {}
    for k, phi_name, p, r, m, parts, I, star, L, vmap in kpart_instances(phis=PHIS_CYC):
        f, st = check_instance(parts, I, star, L, vmap)
        t5.add(f, st, f"kpart|{k}|{phi_name}|{p}|{r}")
        per5.setdefault(phi_name, Tally()).add(f, st, f"kpart|{k}|{phi_name}|{p}|{r}")
    res["kpart_cycle_reading"] = t5.out()
    res["kpart_cycle_reading"]["by_observation"] = {k: {kk: vv for kk, vv in v.out().items()
                                                        if kk != "failure_examples"} for k, v in per5.items()}
    t6 = Tally(); per6 = {}
    star3, L3 = phi_power(3)
    for fam, tag, s1, s2, I in exp3_instances():
        f, st = check_instance([s1, s2], I, star3, L3, None)
        t6.add(f, st, f"exp3|{fam}|{tag}")
        per6.setdefault(fam, Tally()).add(f, st, f"exp3|{fam}|{tag}")
    res["exp3"] = t6.out()
    res["exp3"]["by_family"] = {k: {kk: vv for kk, vv in v.out().items() if kk != "failure_examples"}
                                for k, v in per6.items()}
    keys = [k for k in tot]
    res["exp1_all"] = {key: res["exp1"][key] + res["exp1_cycle_reading"][key] for key in keys}
    res["kpart_all"] = {key: res["kpart"][key] + res["kpart_cycle_reading"][key] for key in keys}
    res["_total_all"] = {key: sum(res[s][key] for s in ("exp1_all", "exp2", "exp3", "kpart_all"))
                         for key in keys}
    res["_total_without_exp3"] = {key: sum(res[s][key] for s in ("exp1_all", "exp2", "kpart_all"))
                                  for key in keys}
    return res


if __name__ == "__main__":
    res = run()
    json.dump(res, open(os.path.join(os.path.dirname(os.path.abspath(__file__)),
                                     "exp1d_results.json"), "w"), indent=1)
    for part in ("exp1", "exp2", "kpart", "_total", "exp1_cycle_reading", "kpart_cycle_reading",
                 "exp3", "exp1_all", "kpart_all", "_total_all", "_total_without_exp3"):
        r = res[part]
        print(f"=== {part} ===")
        for k, v in r.items():
            if k in ("by_observation", "by_family", "by_k", "design", "failure_examples"): continue
            print(f"   {k:<40}{v}")
        if r.get("failure_examples"):
            print("   FAILURE EXAMPLES:", r["failure_examples"])


==> anc/experiments/exp1d_results.json <==
{
 "exp1": {
  "instances": 2970,
  "identity_failures": 0,
  "bound_violations": 0,
  "sharpened_violations": 0,
  "equality_criterion_failures": 0,
  "crossing_lemma_failures": 0,
  "locality_failures": 0,
  "lost_edge_failures": 0,
  "witness_failures": 0,
  "core_disagreements": 0,
  "discrepancy_bound_violations": 0,
  "instances_with_emergence": 1714,
  "total_emergent_edges": 10383,
  "total_crossing_paths": 26676,
  "total_crossing_paths_len_ge2": 22325,
  "attained": 31,
  "attained_sharpened": 527,
  "instances_with_crossing_paths": 2800,
  "instances_with_crossing_paths_len_ge2": 1983,
  "failure_examples": [],
  "by_observation": {
   "identity": {
    "instances": 270,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 0,
    "total_emergent_edges": 0,
    "total_crossing_paths": 540,
    "total_crossing_paths_len_ge2": 0,
    "attained": 0,
    "attained_sharpened": 0,
    "instances_with_crossing_paths": 270,
    "instances_with_crossing_paths_len_ge2": 0
   },
   "power L=2": {
    "instances": 270,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 254,
    "total_emergent_edges": 1290,
    "total_crossing_paths": 1937,
    "total_crossing_paths_len_ge2": 1397,
    "attained": 0,
    "attained_sharpened": 188,
    "instances_with_crossing_paths": 270,
    "instances_with_crossing_paths_len_ge2": 256
   },
   "power L=3": {
    "instances": 270,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 258,
    "total_emergent_edges": 2693,
    "total_crossing_paths": 4432,
    "total_crossing_paths_len_ge2": 3892,
    "attained": 0,
    "attained_sharpened": 80,
    "instances_with_crossing_paths": 270,
    "instances_with_crossing_paths_len_ge2": 260
   },
   "power L=4": {
    "instances": 270,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 258,
    "total_emergent_edges": 3502,
    "total_crossing_paths": 7697,
    "total_crossing_paths_len_ge2": 7157,
    "attained": 0,
    "attained_sharpened": 71,
    "instances_with_crossing_paths": 270,
    "instances_with_crossing_paths_len_ge2": 259
   },
   "quotient": {
    "instances": 270,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 0,
    "total_emergent_edges": 0,
    "total_crossing_paths": 519,
    "total_crossing_paths_len_ge2": 0,
    "attained": 0,
    "attained_sharpened": 0,
    "instances_with_crossing_paths": 265,
    "instances_with_crossing_paths_len_ge2": 0
   },
   "quot-pow 2": {
    "instances": 270,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 230,
    "total_emergent_edges": 494,
    "total_crossing_paths": 1796,
    "total_crossing_paths_len_ge2": 1279,
    "attained": 0,
    "attained_sharpened": 28,
    "instances_with_crossing_paths": 270,
    "instances_with_crossing_paths_len_ge2": 261
   },
   "quot-pow 3": {
    "instances": 270,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 236,
    "total_emergent_edges": 802,
    "total_crossing_paths": 4037,
    "total_crossing_paths_len_ge2": 3514,
    "attained": 0,
    "attained_sharpened": 13,
    "instances_with_crossing_paths": 270,
    "instances_with_crossing_paths_len_ge2": 256
   },
   "pow-thr 3": {
    "instances": 270,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 192,
    "total_emergent_edges": 1029,
    "total_crossing_paths": 1616,
    "total_crossing_paths_len_ge2": 1258,
    "attained": 0,
    "attained_sharpened": 116,
    "instances_with_crossing_paths": 225,
    "instances_with_crossing_paths_len_ge2": 194
   },
   "threshold": {
    "instances": 270,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 0,
    "total_emergent_edges": 0,
    "total_crossing_paths": 274,
    "total_crossing_paths_len_ge2": 0,
    "attained": 0,
    "attained_sharpened": 0,
    "instances_with_crossing_paths": 193,
    "instances_with_crossing_paths_len_ge2": 0
   },
   "contin. 2": {
    "instances": 270,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 126,
    "total_emergent_edges": 176,
    "total_crossing_paths": 1399,
    "total_crossing_paths_len_ge2": 1399,
    "attained": 11,
    "attained_sharpened": 11,
    "instances_with_crossing_paths": 261,
    "instances_with_crossing_paths_len_ge2": 261
   },
   "contin. 3": {
    "instances": 270,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 160,
    "total_emergent_edges": 397,
    "total_crossing_paths": 2429,
    "total_crossing_paths_len_ge2": 2429,
    "attained": 20,
    "attained_sharpened": 20,
    "instances_with_crossing_paths": 236,
    "instances_with_crossing_paths_len_ge2": 236
   }
  }
 },
 "exp2": {
  "instances": 2560,
  "identity_failures": 0,
  "bound_violations": 0,
  "sharpened_violations": 0,
  "equality_criterion_failures": 0,
  "crossing_lemma_failures": 0,
  "locality_failures": 0,
  "lost_edge_failures": 0,
  "witness_failures": 0,
  "core_disagreements": 0,
  "discrepancy_bound_violations": 0,
  "instances_with_emergence": 2555,
  "total_emergent_edges": 109653,
  "total_crossing_paths": 235287,
  "total_crossing_paths_len_ge2": 227608,
  "attained": 0,
  "attained_sharpened": 506,
  "instances_with_crossing_paths": 2560,
  "instances_with_crossing_paths_len_ge2": 2560,
  "failure_examples": [],
  "by_family": {
   "ER": {
    "instances": 160,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 160,
    "total_emergent_edges": 5184,
    "total_crossing_paths": 8373,
    "total_crossing_paths_len_ge2": 7893,
    "attained": 0,
    "attained_sharpened": 30,
    "instances_with_crossing_paths": 160,
    "instances_with_crossing_paths_len_ge2": 160
   },
   "small-world": {
    "instances": 160,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 160,
    "total_emergent_edges": 7352,
    "total_crossing_paths": 13600,
    "total_crossing_paths_len_ge2": 13120,
    "attained": 0,
    "attained_sharpened": 25,
    "instances_with_crossing_paths": 160,
    "instances_with_crossing_paths_len_ge2": 160
   },
   "scale-free": {
    "instances": 160,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 160,
    "total_emergent_edges": 6307,
    "total_crossing_paths": 10506,
    "total_crossing_paths_len_ge2": 10026,
    "attained": 0,
    "attained_sharpened": 31,
    "instances_with_crossing_paths": 160,
    "instances_with_crossing_paths_len_ge2": 160
   },
   "Price": {
    "instances": 160,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 159,
    "total_emergent_edges": 3209,
    "total_crossing_paths": 5610,
    "total_crossing_paths_len_ge2": 5130,
    "attained": 0,
    "attained_sharpened": 33,
    "instances_with_crossing_paths": 160,
    "instances_with_crossing_paths_len_ge2": 160
   },
   "Bollobas": {
    "instances": 160,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 160,
    "total_emergent_edges": 4236,
    "total_crossing_paths": 8566,
    "total_crossing_paths_len_ge2": 8086,
    "attained": 0,
    "attained_sharpened": 31,
    "instances_with_crossing_paths": 160,
    "instances_with_crossing_paths_len_ge2": 160
   },
   "Kleinberg": {
    "instances": 160,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 159,
    "total_emergent_edges": 7434,
    "total_crossing_paths": 12009,
    "total_crossing_paths_len_ge2": 11529,
    "attained": 0,
    "attained_sharpened": 30,
    "instances_with_crossing_paths": 160,
    "instances_with_crossing_paths_len_ge2": 160
   },
   "SBM": {
    "instances": 160,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 160,
    "total_emergent_edges": 5981,
    "total_crossing_paths": 10968,
    "total_crossing_paths_len_ge2": 10488,
    "attained": 0,
    "attained_sharpened": 32,
    "instances_with_crossing_paths": 160,
    "instances_with_crossing_paths_len_ge2": 160
   },
   "geometric": {
    "instances": 160,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 160,
    "total_emergent_edges": 5649,
    "total_crossing_paths": 12775,
    "total_crossing_paths_len_ge2": 12295,
    "attained": 0,
    "attained_sharpened": 26,
    "instances_with_crossing_paths": 160,
    "instances_with_crossing_paths_len_ge2": 160
   },
   "Holme-Kim": {
    "instances": 160,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 160,
    "total_emergent_edges": 6278,
    "total_crossing_paths": 10628,
    "total_crossing_paths_len_ge2": 10148,
    "attained": 0,
    "attained_sharpened": 27,
    "instances_with_crossing_paths": 160,
    "instances_with_crossing_paths_len_ge2": 160
   },
   "caveman": {
    "instances": 160,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 160,
    "total_emergent_edges": 3848,
    "total_crossing_paths": 6420,
    "total_crossing_paths_len_ge2": 5940,
    "attained": 0,
    "attained_sharpened": 32,
    "instances_with_crossing_paths": 160,
    "instances_with_crossing_paths_len_ge2": 160
   },
   "configuration": {
    "instances": 160,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 160,
    "total_emergent_edges": 7915,
    "total_crossing_paths": 14620,
    "total_crossing_paths_len_ge2": 14140,
    "attained": 0,
    "attained_sharpened": 21,
    "instances_with_crossing_paths": 160,
    "instances_with_crossing_paths_len_ge2": 160
   },
   "k-out": {
    "instances": 160,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 160,
    "total_emergent_edges": 4429,
    "total_crossing_paths": 7051,
    "total_crossing_paths_len_ge2": 6571,
    "attained": 0,
    "attained_sharpened": 32,
    "instances_with_crossing_paths": 160,
    "instances_with_crossing_paths_len_ge2": 160
   },
   "lattice": {
    "instances": 160,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 160,
    "total_emergent_edges": 7382,
    "total_crossing_paths": 12552,
    "total_crossing_paths_len_ge2": 12072,
    "attained": 0,
    "attained_sharpened": 25,
    "instances_with_crossing_paths": 160,
    "instances_with_crossing_paths_len_ge2": 160
   },
   "karate": {
    "instances": 160,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 160,
    "total_emergent_edges": 8758,
    "total_crossing_paths": 17370,
    "total_crossing_paths_len_ge2": 16891,
    "attained": 0,
    "attained_sharpened": 28,
    "instances_with_crossing_paths": 160,
    "instances_with_crossing_paths_len_ge2": 160
   },
   "Florentine": {
    "instances": 160,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 157,
    "total_emergent_edges": 1833,
    "total_crossing_paths": 2871,
    "total_crossing_paths_len_ge2": 2391,
    "attained": 0,
    "attained_sharpened": 71,
    "instances_with_crossing_paths": 160,
    "instances_with_crossing_paths_len_ge2": 160
   },
   "Les Mis": {
    "instances": 160,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 160,
    "total_emergent_edges": 23858,
    "total_crossing_paths": 81368,
    "total_crossing_paths_len_ge2": 80888,
    "attained": 0,
    "attained_sharpened": 32,
    "instances_with_crossing_paths": 160,
    "instances_with_crossing_paths_len_ge2": 160
   }
  }
 },
 "kpart": {
  "instances": 1320,
  "identity_failures": 0,
  "bound_violations": 0,
  "sharpened_violations": 0,
  "equality_criterion_failures": 0,
  "crossing_lemma_failures": 0,
  "locality_failures": 0,
  "lost_edge_failures": 0,
  "witness_failures": 0,
  "core_disagreements": 0,
  "discrepancy_bound_violations": 0,
  "instances_with_emergence": 856,
  "total_emergent_edges": 6895,
  "total_crossing_paths": 15549,
  "total_crossing_paths_len_ge2": 11540,
  "attained": 9,
  "attained_sharpened": 287,
  "instances_with_crossing_paths": 1274,
  "instances_with_crossing_paths_len_ge2": 908,
  "failure_examples": [],
  "by_k": {
   "3": {
    "instances": 660,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 413,
    "total_emergent_edges": 2827,
    "total_crossing_paths": 6662,
    "total_crossing_paths_len_ge2": 4926,
    "attained": 4,
    "attained_sharpened": 147,
    "instances_with_crossing_paths": 631,
    "instances_with_crossing_paths_len_ge2": 445
   },
   "4": {
    "instances": 660,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 443,
    "total_emergent_edges": 4068,
    "total_crossing_paths": 8887,
    "total_crossing_paths_len_ge2": 6614,
    "attained": 5,
    "attained_sharpened": 140,
    "instances_with_crossing_paths": 643,
    "instances_with_crossing_paths_len_ge2": 463
   }
  },
  "design": {
   "k": [
    3,
    4
   ],
   "part_sizes": [
    4,
    5
   ],
   "densities": [
    0.15,
    0.3
   ],
   "observations": [
    "identity",
    "power L=2",
    "power L=3",
    "power L=4",
    "quotient",
    "quot-pow 2",
    "quot-pow 3",
    "pow-thr 3",
    "threshold",
    "contin. 2",
    "contin. 3"
   ],
   "reps": 30,
   "interaction": "uniform random set of 1..2k cross edges",
   "partition": "consecutive pairs of the sorted vertex lists, parts in order"
  }
 },
 "_total": {
  "instances": 6850,
  "identity_failures": 0,
  "bound_violations": 0,
  "sharpened_violations": 0,
  "equality_criterion_failures": 0,
  "crossing_lemma_failures": 0,
  "locality_failures": 0,
  "lost_edge_failures": 0,
  "witness_failures": 0,
  "core_disagreements": 0,
  "discrepancy_bound_violations": 0,
  "instances_with_emergence": 5125,
  "attained": 40,
  "attained_sharpened": 1320,
  "instances_with_crossing_paths": 6634,
  "instances_with_crossing_paths_len_ge2": 5451
 },
 "exp1_cycle_reading": {
  "instances": 540,
  "identity_failures": 0,
  "bound_violations": 0,
  "sharpened_violations": 0,
  "equality_criterion_failures": 0,
  "crossing_lemma_failures": 0,
  "locality_failures": 0,
  "lost_edge_failures": 0,
  "witness_failures": 0,
  "core_disagreements": 0,
  "discrepancy_bound_violations": 0,
  "instances_with_emergence": 90,
  "total_emergent_edges": 142,
  "total_crossing_paths": 1597,
  "total_crossing_paths_len_ge2": 1597,
  "attained": 6,
  "attained_sharpened": 6,
  "instances_with_crossing_paths": 307,
  "instances_with_crossing_paths_len_ge2": 307,
  "failure_examples": [],
  "by_observation": {
   "drop sinks": {
    "instances": 270,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 71,
    "total_emergent_edges": 115,
    "total_crossing_paths": 1409,
    "total_crossing_paths_len_ge2": 1409,
    "attained": 6,
    "attained_sharpened": 6,
    "instances_with_crossing_paths": 261,
    "instances_with_crossing_paths_len_ge2": 261
   },
   "cycle L=4": {
    "instances": 270,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 19,
    "total_emergent_edges": 27,
    "total_crossing_paths": 188,
    "total_crossing_paths_len_ge2": 188,
    "attained": 0,
    "attained_sharpened": 0,
    "instances_with_crossing_paths": 46,
    "instances_with_crossing_paths_len_ge2": 46
   }
  }
 },
 "kpart_cycle_reading": {
  "instances": 240,
  "identity_failures": 0,
  "bound_violations": 0,
  "sharpened_violations": 0,
  "equality_criterion_failures": 0,
  "crossing_lemma_failures": 0,
  "locality_failures": 0,
  "lost_edge_failures": 0,
  "witness_failures": 0,
  "core_disagreements": 0,
  "discrepancy_bound_violations": 0,
  "instances_with_emergence": 75,
  "total_emergent_edges": 139,
  "total_crossing_paths": 1020,
  "total_crossing_paths_len_ge2": 1020,
  "attained": 1,
  "attained_sharpened": 1,
  "instances_with_crossing_paths": 130,
  "instances_with_crossing_paths_len_ge2": 130,
  "failure_examples": [],
  "by_observation": {
   "drop sinks": {
    "instances": 120,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 67,
    "total_emergent_edges": 129,
    "total_crossing_paths": 959,
    "total_crossing_paths_len_ge2": 959,
    "attained": 1,
    "attained_sharpened": 1,
    "instances_with_crossing_paths": 115,
    "instances_with_crossing_paths_len_ge2": 115
   },
   "cycle L=4": {
    "instances": 120,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 8,
    "total_emergent_edges": 10,
    "total_crossing_paths": 61,
    "total_crossing_paths_len_ge2": 61,
    "attained": 0,
    "attained_sharpened": 0,
    "instances_with_crossing_paths": 15,
    "instances_with_crossing_paths_len_ge2": 15
   }
  }
 },
 "exp3": {
  "instances": 1305,
  "identity_failures": 0,
  "bound_violations": 0,
  "sharpened_violations": 0,
  "equality_criterion_failures": 0,
  "crossing_lemma_failures": 0,
  "locality_failures": 0,
  "lost_edge_failures": 0,
  "witness_failures": 0,
  "core_disagreements": 0,
  "discrepancy_bound_violations": 0,
  "instances_with_emergence": 1280,
  "total_emergent_edges": 20117,
  "total_crossing_paths": 25782,
  "total_crossing_paths_len_ge2": 24477,
  "attained": 0,
  "attained_sharpened": 297,
  "instances_with_crossing_paths": 1305,
  "instances_with_crossing_paths_len_ge2": 1280,
  "failure_examples": [],
  "by_family": {
   "random": {
    "instances": 300,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 275,
    "total_emergent_edges": 1043,
    "total_crossing_paths": 1469,
    "total_crossing_paths_len_ge2": 1169,
    "attained": 0,
    "attained_sharpened": 192,
    "instances_with_crossing_paths": 300,
    "instances_with_crossing_paths_len_ge2": 275
   },
   "bowtie": {
    "instances": 4,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 4,
    "total_emergent_edges": 50,
    "total_crossing_paths": 54,
    "total_crossing_paths_len_ge2": 50,
    "attained": 0,
    "attained_sharpened": 4,
    "instances_with_crossing_paths": 4,
    "instances_with_crossing_paths_len_ge2": 4
   },
   "trees": {
    "instances": 1001,
    "identity_failures": 0,
    "bound_violations": 0,
    "sharpened_violations": 0,
    "equality_criterion_failures": 0,
    "crossing_lemma_failures": 0,
    "locality_failures": 0,
    "lost_edge_failures": 0,
    "witness_failures": 0,
    "core_disagreements": 0,
    "discrepancy_bound_violations": 0,
    "instances_with_emergence": 1001,
    "total_emergent_edges": 19024,
    "total_crossing_paths": 24259,
    "total_crossing_paths_len_ge2": 23258,
    "attained": 0,
    "attained_sharpened": 101,
    "instances_with_crossing_paths": 1001,
    "instances_with_crossing_paths_len_ge2": 1001
   }
  }
 },
 "exp1_all": {
  "instances": 3510,
  "identity_failures": 0,
  "bound_violations": 0,
  "sharpened_violations": 0,
  "equality_criterion_failures": 0,
  "crossing_lemma_failures": 0,
  "locality_failures": 0,
  "lost_edge_failures": 0,
  "witness_failures": 0,
  "core_disagreements": 0,
  "discrepancy_bound_violations": 0,
  "instances_with_emergence": 1804,
  "attained": 37,
  "attained_sharpened": 533,
  "instances_with_crossing_paths": 3107,
  "instances_with_crossing_paths_len_ge2": 2290
 },
 "kpart_all": {
  "instances": 1560,
  "identity_failures": 0,
  "bound_violations": 0,
  "sharpened_violations": 0,
  "equality_criterion_failures": 0,
  "crossing_lemma_failures": 0,
  "locality_failures": 0,
  "lost_edge_failures": 0,
  "witness_failures": 0,
  "core_disagreements": 0,
  "discrepancy_bound_violations": 0,
  "instances_with_emergence": 931,
  "attained": 10,
  "attained_sharpened": 288,
  "instances_with_crossing_paths": 1404,
  "instances_with_crossing_paths_len_ge2": 1038
 },
 "_total_all": {
  "instances": 8935,
  "identity_failures": 0,
  "bound_violations": 0,
  "sharpened_violations": 0,
  "equality_criterion_failures": 0,
  "crossing_lemma_failures": 0,
  "locality_failures": 0,
  "lost_edge_failures": 0,
  "witness_failures": 0,
  "core_disagreements": 0,
  "discrepancy_bound_violations": 0,
  "instances_with_emergence": 6570,
  "attained": 47,
  "attained_sharpened": 1624,
  "instances_with_crossing_paths": 8376,
  "instances_with_crossing_paths_len_ge2": 7168
 },
 "_total_without_exp3": {
  "instances": 7630,
  "identity_failures": 0,
  "bound_violations": 0,
  "sharpened_violations": 0,
  "equality_criterion_failures": 0,
  "crossing_lemma_failures": 0,
  "locality_failures": 0,
  "lost_edge_failures": 0,
  "witness_failures": 0,
  "core_disagreements": 0,
  "discrepancy_bound_violations": 0,
  "instances_with_emergence": 5290,
  "attained": 47,
  "attained_sharpened": 1327,
  "instances_with_crossing_paths": 7071,
  "instances_with_crossing_paths_len_ge2": 5888
 }
}

==> anc/experiments/exp1e_cycle_rules.py <==
"""
The two observations that read a return route (Section 5), checked against their
direct definitions.

  drop sinks            : delete the vertices without an out-edge; an edge (u,v)
                          survives exactly when v has an out-edge.
                          Path rule (L = 2): a path of length two, or a two-cycle,
                          produces its first edge.
  edges on a cycle (L)  : keep (u,v) when a directed cycle of length <= L runs
                          through it, i.e. when v reaches u within L-1 steps
                          (all cycles when L = |V|).
                          Path rule: each rotation of a simple cycle of length
                          <= L produces its first edge.

The direct definitions below use NetworkX only (out-degrees, shortest-path
lengths, simple cycles), independently of core.py.  Checks:
  (a) rules: on random directed G(n,p) graphs, core.observe with the path rule
      equals the direct definition, for drop sinks and edges on a cycle with
      L = 2, 3, 4 and L = n (all cycles);
  (b) cycles: core.routes lists exactly the rotations of the simple cycles of
      length <= L that NetworkX enumerates (nx.simple_cycles);
  (c) Experiment 1: on every instance of the two observations in Experiment 1
      (exp1_bound.PHIS_CYC, 540 instances), the parts and the join are observed
      by the direct definition, and E+ and E- computed from these direct
      observations equal those of core.discrepancy (path rules).
Writes exp1e_results.json.  Deterministic (per-graph string seeds).
"""
import json, os, random, sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import networkx as nx
from core import DG, join, observe, routes, discrepancy, phi_drop_sinks, phi_cycle
from exp1_bound import instances, PHIS_CYC

SIZES = (5, 6, 8, 10)
DENS = (0.15, 0.30, 0.45)
REPS = 100                         # per (n, p): 1200 random graphs


def nxg(g):
    D = nx.DiGraph(); D.add_nodes_from(g.V); D.add_edges_from(g.E)
    return D


def direct_drop_sinks(g):
    D = nxg(g)
    return {(u, v) for u, v in D.subgraph([x for x in D if D.out_degree(x) > 0]).edges()}


def direct_cycle(g, L):
    D = nxg(g)
    out = set()
    for u, v in D.edges():
        d = nx.single_source_shortest_path_length(D, v, cutoff=L - 1)
        if u in d:                                  # v reaches u within L-1 steps
            out.add((u, v))
    return out


def nx_rotations(g, L):
    """Rotations of the simple cycles of length 2..L, from nx.simple_cycles."""
    out = set()
    for c in nx.simple_cycles(nxg(g), length_bound=L):
        if 2 <= len(c) <= L:
            for i in range(len(c)):
                r = c[i:] + c[:i]
                out.add(tuple(r) + (r[0],))
    return out


def run():
    obs = [("drop sinks", lambda n: phi_drop_sinks(), lambda g, n: direct_drop_sinks(g))]
    for L in (2, 3, 4):
        obs.append((f"cycle L={L}", (lambda L: lambda n: phi_cycle(L))(L),
                    (lambda L: lambda g, n: direct_cycle(g, L))(L)))
    obs.append(("cycle L=n (all cycles)", lambda n: phi_cycle(n), lambda g, n: direct_cycle(g, n)))
    rules = {name: dict(graphs=0, agree=0) for name, _, _ in obs}
    cyc = dict(graphs=0, agree=0, rotations=0)
    edges_kept = {name: 0 for name, _, _ in obs}
    for n in SIZES:
        for p in DENS:
            for r in range(REPS):
                rng = random.Random(f"cycrule|{n}|{p}|{r}")
                V = [f"v{i}" for i in range(n)]
                g = DG(V, [(u, v) for u in V for v in V if u != v and rng.random() < p])
                for name, mk, direct in obs:
                    star, L = mk(n)
                    E = observe(g, star, L)
                    rules[name]["graphs"] += 1
                    rules[name]["agree"] += (E == direct(g, n))
                    edges_kept[name] += len(E)
                for L in (2, 3, 4, n):
                    mine = {q for q in routes(g, L, True) if q[0] == q[-1]}
                    ref = nx_rotations(g, L)
                    cyc["graphs"] += 1; cyc["agree"] += (mine == ref); cyc["rotations"] += len(ref)
    # (c) every instance of the two observations in Experiment 1
    direct_of = {"drop sinks": lambda g: direct_drop_sinks(g), "cycle L=4": lambda g: direct_cycle(g, 4)}
    e1 = {name: dict(instances=0, graphs_agree=0, discrepancy_agree=0) for name, _ in PHIS_CYC}
    for phi_name, p, m, s1, s2, I, star, L, vmap in instances(phis=PHIS_CYC):
        d = direct_of[phi_name]
        g = join(s1, s2, I)
        o1, o2, oj = d(s1), d(s2), d(g)
        agree = (o1 == observe(s1, star, L)) + (o2 == observe(s2, star, L)) + (oj == observe(g, star, L))
        U = o1 | o2 | set(I)
        Ep, Em, N, S, _ = discrepancy(s1, s2, I, star, L, vmap)
        e1[phi_name]["instances"] += 1
        e1[phi_name]["graphs_agree"] += agree
        e1[phi_name]["discrepancy_agree"] += (oj - U == Ep and U - oj == Em)
    return dict(design=dict(sizes=list(SIZES), densities=list(DENS), reps=REPS,
                            graphs=len(SIZES) * len(DENS) * REPS,
                            generator="directed G(n,p): each ordered pair independently",
                            seeds="random.Random(f'cycrule|{n}|{p}|{r}')"),
                rules=rules, edges_kept=edges_kept, cycle_enumeration=cyc, exp1=e1)


if __name__ == "__main__":
    res = run()
    json.dump(res, open(os.path.join(os.path.dirname(os.path.abspath(__file__)), "exp1e_results.json"), "w"),
              indent=1, sort_keys=True)
    print(f"(a) path rules vs direct definitions on {res['design']['graphs']} random graphs:")
    for k, v in res["rules"].items():
        print(f"     {k:<24} {v['agree']}/{v['graphs']}  (edges kept in total: {res['edges_kept'][k]})")
    c = res["cycle_enumeration"]
    print(f"(b) cycle rotations vs nx.simple_cycles: {c['agree']}/{c['graphs']} "
          f"(graph, L) pairs, {c['rotations']} rotations")
    print("(c) Experiment 1 instances, direct definition vs path rule:")
    for k, v in res["exp1"].items():
        print(f"     {k:<12} instances {v['instances']}, graphs agree {v['graphs_agree']}/{3 * v['instances']}, "
              f"E+ and E- agree {v['discrepancy_agree']}/{v['instances']}")


==> anc/experiments/exp1e_results.json <==
{
 "cycle_enumeration": {
  "agree": 4800,
  "graphs": 4800,
  "rotations": 1279435
 },
 "design": {
  "densities": [
   0.15,
   0.3,
   0.45
  ],
  "generator": "directed G(n,p): each ordered pair independently",
  "graphs": 1200,
  "reps": 100,
  "seeds": "random.Random(f'cycrule|{n}|{p}|{r}')",
  "sizes": [
   5,
   6,
   8,
   10
  ]
 },
 "edges_kept": {
  "cycle L=2": 6392,
  "cycle L=3": 12042,
  "cycle L=4": 13659,
  "cycle L=n (all cycles)": 14049,
  "drop sinks": 16046
 },
 "exp1": {
  "cycle L=4": {
   "discrepancy_agree": 270,
   "graphs_agree": 810,
   "instances": 270
  },
  "drop sinks": {
   "discrepancy_agree": 270,
   "graphs_agree": 810,
   "instances": 270
  }
 },
 "rules": {
  "cycle L=2": {
   "agree": 1200,
   "graphs": 1200
  },
  "cycle L=3": {
   "agree": 1200,
   "graphs": 1200
  },
  "cycle L=4": {
   "agree": 1200,
   "graphs": 1200
  },
  "cycle L=n (all cycles)": {
   "agree": 1200,
   "graphs": 1200
  },
  "drop sinks": {
   "agree": 1200,
   "graphs": 1200
  }
 }
}

==> anc/experiments/exp2_results.json <==
{
 "exp2": {
  "random": {
   "tight": 0,
   "tot": 300,
   "ratio": 0.6267517379135026,
   "ratio_ci": 0.02559060288606492,
   "phi": "G^{<=3}",
   "Eplus": 3.4766666666666666,
   "N": 4.8966666666666665,
   "N2": 3.8966666666666665,
   "with_N2": 275,
   "tight_sharp": 192,
   "ratio_sharp": 0.9283386462022826,
   "ratio_sharp_ci": 0.014565420633339269
  },
  "bowtie": [
   {
    "k": 1,
    "m": 1,
    "Ep": 3,
    "N": 4,
    "ratio": 0.75,
    "N2": 3,
    "ratio_sharp": 1.0
   },
   {
    "k": 2,
    "m": 2,
    "Ep": 8,
    "N": 9,
    "ratio": 0.8888888888888888,
    "N2": 8,
    "ratio_sharp": 1.0
   },
   {
    "k": 3,
    "m": 3,
    "Ep": 15,
    "N": 16,
    "ratio": 0.9375,
    "N2": 15,
    "ratio_sharp": 1.0
   },
   {
    "k": 4,
    "m": 4,
    "Ep": 24,
    "N": 25,
    "ratio": 0.96,
    "N2": 24,
    "ratio_sharp": 1.0
   }
  ],
  "trees": [
   {
    "c": 0,
    "instances": 1,
    "Eplus": 16.0,
    "Eplus_ci": 0.0,
    "N": 17.0,
    "N_ci": 0.0,
    "N2": 16.0,
    "ratio": 0.9411764705882353,
    "ratio_ci": 0.0,
    "ratio_sharp": 1.0,
    "ratio_sharp_ci": 0.0,
    "redundancy": 0.0,
    "prior_visibility": 1.0,
    "slack": 1.0,
    "attained": 0,
    "attained_sharp": 1,
    "decomposition_holds": 1,
    "criterion_holds": 1,
    "prior_visibility_one": 1,
    "violations": 0,
    "violations_sharp": 0
   },
   {
    "c": 2,
    "instances": 100,
    "Eplus": 16.34,
    "Eplus_ci": 0.14798986588290566,
    "N": 17.85,
    "N_ci": 0.24346082172943495,
    "N2": 16.85,
    "ratio": 0.9170195587006732,
    "ratio_ci": 0.005694389370339864,
    "ratio_sharp": 0.9718052975576196,
    "ratio_sharp_ci": 0.00663025410392627,
    "redundancy": 0.51,
    "prior_visibility": 1.0,
    "slack": 1.5100000000000016,
    "attained": 0,
    "attained_sharp": 56,
    "decomposition_holds": 100,
    "criterion_holds": 100,
    "prior_visibility_one": 100,
    "violations": 0,
    "violations_sharp": 0
   },
   {
    "c": 4,
    "instances": 100,
    "Eplus": 17.03,
    "Eplus_ci": 0.29933661603113254,
    "N": 19.17,
    "N_ci": 0.4369880584550604,
    "N2": 18.17,
    "ratio": 0.8915288579602147,
    "ratio_ci": 0.007642275740924129,
    "ratio_sharp": 0.9414360932362682,
    "ratio_sharp_ci": 0.008914881438243103,
    "redundancy": 1.14,
    "prior_visibility": 1.0,
    "slack": 2.1400000000000006,
    "attained": 0,
    "attained_sharp": 29,
    "decomposition_holds": 100,
    "criterion_holds": 100,
    "prior_visibility_one": 100,
    "violations": 0,
    "violations_sharp": 0
   },
   {
    "c": 6,
    "instances": 100,
    "Eplus": 17.38,
    "Eplus_ci": 0.28516266773669213,
    "N": 20.5,
    "N_ci": 0.45648405992947544,
    "N2": 19.5,
    "ratio": 0.8514426890051066,
    "ratio_ci": 0.008819020819769324,
    "ratio_sharp": 0.8959051130985644,
    "ratio_sharp_ci": 0.010051097424636297,
    "redundancy": 2.12,
    "prior_visibility": 1.0,
    "slack": 3.120000000000001,
    "attained": 0,
    "attained_sharp": 6,
    "decomposition_holds": 100,
    "criterion_holds": 100,
    "prior_visibility_one": 100,
    "violations": 0,
    "violations_sharp": 0
   },
   {
    "c": 8,
    "instances": 100,
    "Eplus": 18.18,
    "Eplus_ci": 0.5310482501999269,
    "N": 22.09,
    "N_ci": 0.8141540012662086,
    "N2": 21.09,
    "ratio": 0.8293943869808619,
    "ratio_ci": 0.00947225291439396,
    "ratio_sharp": 0.8703382732833006,
    "ratio_sharp_ci": 0.011048844021492274,
    "redundancy": 2.91,
    "prior_visibility": 1.0,
    "slack": 3.91,
    "attained": 0,
    "attained_sharp": 5,
    "decomposition_holds": 100,
    "criterion_holds": 100,
    "prior_visibility_one": 100,
    "violations": 0,
    "violations_sharp": 0
   },
   {
    "c": 10,
    "instances": 100,
    "Eplus": 18.65,
    "Eplus_ci": 0.43191483447830803,
    "N": 23.3,
    "N_ci": 0.7524300296339518,
    "N2": 22.3,
    "ratio": 0.8075546181363079,
    "ratio_ci": 0.010936916291671461,
    "ratio_sharp": 0.845162178639537,
    "ratio_sharp_ci": 0.012505190853296797,
    "redundancy": 3.65,
    "prior_visibility": 1.0,
    "slack": 4.650000000000002,
    "attained": 0,
    "attained_sharp": 4,
    "decomposition_holds": 100,
    "criterion_holds": 100,
    "prior_visibility_one": 100,
    "violations": 0,
    "violations_sharp": 0
   },
   {
    "c": 12,
    "instances": 100,
    "Eplus": 18.9,
    "Eplus_ci": 0.4682337325341141,
    "N": 24.17,
    "N_ci": 0.7850164622863688,
    "N2": 23.17,
    "ratio": 0.7880551675817148,
    "ratio_ci": 0.00998826869043357,
    "ratio_sharp": 0.8233419119090989,
    "ratio_sharp_ci": 0.011355901208645502,
    "redundancy": 4.27,
    "prior_visibility": 1.0,
    "slack": 5.270000000000003,
    "attained": 0,
    "attained_sharp": 0,
    "decomposition_holds": 100,
    "criterion_holds": 100,
    "prior_visibility_one": 100,
    "violations": 0,
    "violations_sharp": 0
   },
   {
    "c": 14,
    "instances": 100,
    "Eplus": 19.38,
    "Eplus_ci": 0.5570112974209279,
    "N": 25.49,
    "N_ci": 0.9148766425650571,
    "N2": 24.49,
    "ratio": 0.7663960205091312,
    "ratio_ci": 0.009633313617183418,
    "ratio_sharp": 0.7990449525460321,
    "ratio_sharp_ci": 0.010959668266525295,
    "redundancy": 5.11,
    "prior_visibility": 1.0,
    "slack": 6.109999999999999,
    "attained": 0,
    "attained_sharp": 0,
    "decomposition_holds": 100,
    "criterion_holds": 100,
    "prior_visibility_one": 100,
    "violations": 0,
    "violations_sharp": 0
   },
   {
    "c": 16,
    "instances": 100,
    "Eplus": 20.45,
    "Eplus_ci": 0.6535560226541216,
    "N": 27.78,
    "N_ci": 1.1259618494712182,
    "N2": 26.78,
    "ratio": 0.7437114872189625,
    "ratio_ci": 0.009847376587973434,
    "ratio_sharp": 0.7730035470088703,
    "ratio_sharp_ci": 0.01123816788942923,
    "redundancy": 6.33,
    "prior_visibility": 1.0,
    "slack": 7.330000000000002,
    "attained": 0,
    "attained_sharp": 0,
    "decomposition_holds": 100,
    "criterion_holds": 100,
    "prior_visibility_one": 100,
    "violations": 0,
    "violations_sharp": 0
   },
   {
    "c": 18,
    "instances": 100,
    "Eplus": 21.77,
    "Eplus_ci": 0.7724594550505351,
    "N": 30.67,
    "N_ci": 1.2336681681436499,
    "N2": 29.67,
    "ratio": 0.7149978851306658,
    "ratio_ci": 0.009345692576113078,
    "ratio_sharp": 0.7403230471009741,
    "ratio_sharp_ci": 0.010335381820249243,
    "redundancy": 7.9,
    "prior_visibility": 1.0,
    "slack": 8.900000000000002,
    "attained": 0,
    "attained_sharp": 0,
    "decomposition_holds": 100,
    "criterion_holds": 100,
    "prior_visibility_one": 100,
    "violations": 0,
    "violations_sharp": 0
   },
   {
    "c": 20,
    "instances": 100,
    "Eplus": 22.0,
    "Eplus_ci": 0.7412592071072117,
    "N": 31.4,
    "N_ci": 1.269308377651293,
    "N2": 30.4,
    "ratio": 0.7075110198256139,
    "ratio_ci": 0.010215891652719543,
    "ratio_sharp": 0.7321646097121534,
    "ratio_sharp_ci": 0.011451051879036188,
    "redundancy": 8.4,
    "prior_visibility": 1.0,
    "slack": 9.399999999999999,
    "attained": 0,
    "attained_sharp": 0,
    "decomposition_holds": 100,
    "criterion_holds": 100,
    "prior_visibility_one": 100,
    "violations": 0,
    "violations_sharp": 0
   }
  ],
  "trees_design": {
   "branching": 2,
   "depth": 2,
   "vertices_per_part": 7,
   "chords": [
    0,
    2,
    4,
    6,
    8,
    10,
    12,
    14,
    16,
    18,
    20
   ],
   "reps": 100,
   "reps_c0": 1,
   "phi": "G^{<=3}",
   "interaction": "(a,v): tail a = root of the in-tree, head v = root of the out-tree",
   "chord_rule": "c distinct ordered non-edge pairs inside the parts, uniform",
   "seeds": "random.Random(f'treechord|{c}|{r}')"
  },
  "instances": {
   "random": 300,
   "bowtie": 4,
   "trees": 1001,
   "total": 1305
  }
 },
 "exp4": [
  {
   "blocks": 2,
   "mean": 0.0,
   "ci": 0.0
  },
  {
   "blocks": 3,
   "mean": 0.15,
   "ci": 0.11206728747978564
  },
  {
   "blocks": 4,
   "mean": 0.575,
   "ci": 0.23156496568637783
  },
  {
   "blocks": 5,
   "mean": 0.7,
   "ci": 0.234864718289989
  },
  {
   "blocks": 6,
   "mean": 1.8,
   "ci": 0.37922782544236333
  },
  {
   "blocks": 7,
   "mean": 1.525,
   "ci": 0.38430753577217563
  },
  {
   "blocks": 8,
   "mean": 2.475,
   "ci": 0.43254283914117414
  },
  {
   "blocks": 9,
   "mean": 3.525,
   "ci": 0.6431556616622488
  },
  {
   "blocks": 10,
   "mean": 3.55,
   "ci": 0.683842761954035
  }
 ]
}

==> anc/experiments/exp2_theory.py <==
"""
Experiment 3 (tightness under Phi = G^{<=3}: random pairs, bow-ties, and trees
with chords) and Experiment 5 (coarse-graining granularity) of the paper.  All
exact simple paths.

JSON keys predate the paper's numbering: "exp2" holds Experiment 3 and "exp4"
holds Experiment 5.  Besides |E+| and the bound N, Experiment 3 records the
sharpened bound N2 = #{p in S : |p| >= 2} (length-one crossing paths are the
interaction edges themselves, whose images already lie in the observed union).

Trees with chords (key exp2.trees): an interaction edge (a,v) bridges a binary
in-tree of depth 2 into its tail a (edges point towards a) and a binary out-tree
of depth 2 out of its head v; c chords, drawn uniformly without replacement
from the ordered pairs inside the parts that are not yet edges, are added.  By
Theorem 4.4(i) the slack splits exactly into
    N - |E+| = redundancy + prior visibility,
    redundancy       = |S| - |Phi<S>|   (crossing paths that repeat an edge),
    prior visibility = |Phi<S> cap U|   (produced edges the observed union shows),
and both terms are recorded.  With c = 0 every edge has one route and the
sharpened bound is attained (Theorem 4.4(iii)); chords open alternative routes.
"""
import random, json, os, sys, math
sys.path.insert(0, os.path.dirname(__file__))
from core import (DG, join, boundary, discrepancy, simple_paths, mean_ci,
                  phi_power, phi_quotient_power, observe)

OUT = {}
REPS = 40
TREE_BRANCH, TREE_DEPTH = 2, 2              # binary in-tree and out-tree of depth 2 (7 + 7 vertices)
CHORDS = tuple(range(0, 21, 2))             # c = 0, 2, ..., 20
TREE_REPS = 100                             # realizations per c >= 1 (c = 0 is a single graph)


# ------------------------------------------------------------------ Experiment 3: instances
def random_pair_instances():
    """300 random pairs: 4 + 4 vertices, directed G(n,p) with p = 0.3, one
    interaction edge from s1 to s2."""
    for r in range(300):
        rng = random.Random(f"t{r}")
        A = [f"a{i}" for i in range(4)]; B = [f"b{i}" for i in range(4)]
        s1 = DG(A, [(u, v) for u in A for v in A if u != v and rng.random() < .3])
        s2 = DG(B, [(u, v) for u in B for v in B if u != v and rng.random() < .3])
        I = set(rng.sample([(u, v) for u in A for v in B], 1))
        yield r, s1, s2, I


def bowtie_instances():
    """Bow-tie: in-reach k into a, out-reach m out of v, I = {(a,v)}."""
    for k, m_ in [(1, 1), (2, 2), (3, 3), (4, 4)]:
        A = [f"u{i}" for i in range(k)] + ["a"]
        s1 = DG(A, [(f"u{i}", "a") for i in range(k)])
        B = ["v"] + [f"w{j}" for j in range(m_)]
        s2 = DG(B, [("v", f"w{j}") for j in range(m_)])
        yield k, m_, s1, s2, {("a", "v")}


def trees(b=TREE_BRANCH, depth=TREE_DEPTH):
    """In-tree into a and out-tree out of v, b children per vertex, given depth."""
    A, E1, lev = ["a"], [], ["a"]
    B, E2, lev2 = ["v"], [], ["v"]
    for d in range(depth):
        nxt, nxt2 = [], []
        for x in lev:
            for i in range(b):
                y = f"x{d}_{len(nxt)}"; A.append(y); E1.append((y, x)); nxt.append(y)
        for x in lev2:
            for i in range(b):
                y = f"y{d}_{len(nxt2)}"; B.append(y); E2.append((x, y)); nxt2.append(y)
        lev, lev2 = nxt, nxt2
    return A, E1, B, E2


def tree_chord_instances(chords=CHORDS, reps=TREE_REPS):
    """Trees bridged by (a,v), plus c chords inside the parts."""
    A, E1, B, E2 = trees()
    cand = sorted([(u, v) for u in A for v in A if u != v and (u, v) not in set(E1)] +
                  [(u, v) for u in B for v in B if u != v and (u, v) not in set(E2)])
    for c in chords:
        for r in range(reps if c > 0 else 1):
            rng = random.Random(f"treechord|{c}|{r}")
            ch = rng.sample(cand, c)
            s1 = DG(A, set(E1) | {e for e in ch if e[0] in A})
            s2 = DG(B, set(E2) | {e for e in ch if e[0] in B})
            yield c, r, s1, s2, {("a", "v")}


def exp3_instances():
    """Every instance of Experiment 3 as (family, tag, s1, s2, I); Phi = G^{<=3}."""
    for r, s1, s2, I in random_pair_instances():
        yield "random", f"{r}", s1, s2, I
    for k, m_, s1, s2, I in bowtie_instances():
        yield "bowtie", f"{k}|{m_}", s1, s2, I
    for c, r, s1, s2, I in tree_chord_instances():
        yield "trees", f"{c}|{r}", s1, s2, I


def slack_terms(s1, s2, I, star, L, S):
    """Redundancy |S| - |Phi<S>| and prior visibility |Phi<S> cap U|."""
    prod = [star(p) for p in S]
    U = observe(s1, star, L) | observe(s2, star, L) | set(I)
    return len(prod) - len(set(prod)), len(set(prod) & U)

# ------------------------------------------------------------------ Experiment 3: tightness
def exp2_tightness():
    """When is |E+| = N?  Compare random graphs against structured ones."""
    res = {}
    # (a) random ER pairs
    hits = 0; tot = 0; ratios = []; hits2 = 0; ratios2 = []; eps = []; ns = []; n2s = []
    for r, s1, s2, I in random_pair_instances():
        Ep, _, N, S, _ = discrepancy(s1, s2, I, *phi_power(3))
        N2 = sum(1 for p in S if len(p) - 1 >= 2)
        tot += 1; eps.append(len(Ep)); ns.append(N); n2s.append(N2)
        if N > 0:
            ratios.append(len(Ep) / N)
            if len(Ep) == N: hits += 1
        if N2 > 0:
            ratios2.append(len(Ep) / N2)
            if len(Ep) == N2: hits2 += 1
    m, c = mean_ci(ratios); m2, c2 = mean_ci(ratios2)
    res["random"] = dict(tight=hits, tot=tot, ratio=m, ratio_ci=c, phi="G^{<=3}",
                         Eplus=mean_ci(eps)[0], N=mean_ci(ns)[0], N2=mean_ci(n2s)[0],
                         with_N2=len(ratios2), tight_sharp=hits2,
                         ratio_sharp=m2, ratio_sharp_ci=c2)

    # (b) bow-tie: in-reach k, out-reach m
    bow = []
    for k, m_, s1, s2, I in bowtie_instances():
        Ep, _, N, S, _ = discrepancy(s1, s2, I, *phi_power(3))
        N2 = sum(1 for p in S if len(p) - 1 >= 2)
        bow.append(dict(k=k, m=m_, Ep=len(Ep), N=N, ratio=len(Ep) / N, N2=N2,
                        ratio_sharp=len(Ep) / N2))
    res["bowtie"] = bow

    # (c) trees bridged by one interaction edge, plus c chords inside the parts
    star, L = phi_power(3)
    cells = {}
    for c, r, s1, s2, I in tree_chord_instances():
        Ep, _, N, S, _ = discrepancy(s1, s2, I, star, L)
        S2 = [p for p in S if len(p) - 1 >= 2]
        red, prior = slack_terms(s1, s2, I, star, L, S)
        red2, prior2 = slack_terms(s1, s2, I, star, L, S2)
        e, N2 = len(Ep), len(S2)
        injective_new = red2 == 0 and prior2 == 0          # Theorem 4.4(iii) on S2
        d = cells.setdefault(c, dict(ep=[], n=[], n2=[], ratio=[], ratio2=[], red=[], prior=[],
                                     att=0, att2=0, decomp=0, crit=0, viol=0, viol2=0, prior1=0))
        d["ep"].append(e); d["n"].append(N); d["n2"].append(N2)
        d["ratio"].append(e / N); d["ratio2"].append(e / N2)
        d["red"].append(red); d["prior"].append(prior)
        d["att"] += (e == N); d["att2"] += (e == N2)
        d["decomp"] += (N - e == red + prior) and (N2 - e == red2 + prior2)
        d["crit"] += ((e == N2) == injective_new)
        d["prior1"] += (prior == 1)                        # only the interaction edge is prior-visible
        d["viol"] += e > N; d["viol2"] += e > N2
    tr = []
    for c, d in cells.items():
        mr, cr = mean_ci(d["ratio"]); mr2, cr2 = mean_ci(d["ratio2"])
        me, ce = mean_ci(d["ep"]); mn, cn = mean_ci(d["n"])
        tr.append(dict(c=c, instances=len(d["ep"]), Eplus=me, Eplus_ci=ce, N=mn, N_ci=cn,
                       N2=mean_ci(d["n2"])[0], ratio=mr, ratio_ci=cr, ratio_sharp=mr2, ratio_sharp_ci=cr2,
                       redundancy=mean_ci(d["red"])[0], prior_visibility=mean_ci(d["prior"])[0],
                       slack=mn - me, attained=d["att"], attained_sharp=d["att2"],
                       decomposition_holds=d["decomp"], criterion_holds=d["crit"], prior_visibility_one=d["prior1"],
                       violations=d["viol"], violations_sharp=d["viol2"]))
    res["trees"] = tr
    res["trees_design"] = dict(branching=TREE_BRANCH, depth=TREE_DEPTH, vertices_per_part=len(trees()[0]),
                               chords=list(CHORDS), reps=TREE_REPS, reps_c0=1, phi="G^{<=3}",
                               interaction="(a,v): tail a = root of the in-tree, head v = root of the out-tree",
                               chord_rule="c distinct ordered non-edge pairs inside the parts, uniform",
                               seeds="random.Random(f'treechord|{c}|{r}')")
    res["instances"] = dict(random=tot, bowtie=len(bow), trees=sum(t["instances"] for t in tr),
                            total=tot + len(bow) + sum(t["instances"] for t in tr))
    return res

# ------------------------------------------------------------------ Experiment 5: coarse-graining granularity
def exp4_coarsegrain(reps=REPS):
    """Discrepancy vs number of blocks, for a genuinely emergent quotient."""
    res = []
    N_V = 10
    for nblocks in range(2, N_V + 1):
        vals = []
        for r in range(reps):
            rng = random.Random(f"cg{nblocks}-{r}")
            A = [f"a{i}" for i in range(5)]; B = [f"b{i}" for i in range(5)]
            s1 = DG(A, [(u, v) for u in A for v in A if u != v and rng.random() < .25])
            s2 = DG(B, [(u, v) for u in B for v in B if u != v and rng.random() < .25])
            I = set(rng.sample([(u, v) for u in A for v in B], 2))
            verts = A + B
            lab = [f"C{i % nblocks}" for i in range(len(verts))]
            rng.shuffle(lab)
            blk = dict(zip(verts, lab))
            star, L = phi_quotient_power(2, blk)
            Ep, _, N, _, _ = discrepancy(s1, s2, I, star, L, vmap=blk)
            vals.append(len(Ep))
        m, c = mean_ci(vals)
        res.append(dict(blocks=nblocks, mean=m, ci=c))
    return res

if __name__ == "__main__":
    OUT["exp2"] = exp2_tightness()
    OUT["exp4"] = exp4_coarsegrain()
    json.dump(OUT, open(os.path.join(os.path.dirname(os.path.abspath(__file__)), "exp2_results.json"), "w"), indent=1)

    e2 = OUT["exp2"]
    ra = e2["random"]
    print("=== Experiment 3: tightness (Phi = G^<=3 throughout) ===")
    print(f"  random ER pairs: mean |E+|/N = {ra['ratio']:.3f} +- {ra['ratio_ci']:.3f}, "
          f"|E+| = N in {ra['tight']}/{ra['tot']};  sharpened: mean |E+|/N2 = "
          f"{ra['ratio_sharp']:.3f} +- {ra['ratio_sharp_ci']:.3f}, |E+| = N2 in "
          f"{ra['tight_sharp']}/{ra['with_N2']} (instances with N2 > 0)")
    print("  bow-tie (in-reach k, out-reach m):")
    for b in e2["bowtie"]:
        print(f"     k={b['k']} m={b['m']}: |E+|={b['Ep']:3d}  N={b['N']:3d}  ratio={b['ratio']:.2f}  "
              f"N2={b['N2']:3d}")
    print("  trees bridged by (a,v), c chords inside the parts (mean over realizations):")
    for t in e2["trees"]:
        print(f"     c={t['c']:2d} ({t['instances']:3d}): |E+|={t['Eplus']:6.2f}  N={t['N']:6.2f}  "
              f"ratio={t['ratio']:.3f}+-{t['ratio_ci']:.3f}  sharpened={t['ratio_sharp']:.3f}+-"
              f"{t['ratio_sharp_ci']:.3f}  |E+|=N2 in {t['attained_sharp']:3d}  "
              f"redundancy={t['redundancy']:.2f}  prior={t['prior_visibility']:.2f}")
    print(f"  instances: {e2['instances']}")

    print("\n=== Experiment 5: coarse-graining granularity (10 vertices) ===")
    for r in OUT["exp4"]:
        print(f"  {r['blocks']:2d} blocks: |E+| = {r['mean']:5.2f} +- {r['ci']:.2f}")



==> anc/experiments/exp4_sweep.json <==
{
 "_meta": {
  "N": 40,
  "reps": 60,
  "iedges": 3,
  "mdegs": [
   2,
   4,
   6
  ],
  "reaches": [
   2,
   3,
   4
  ],
  "phi": "G^{<=L}",
  "exact_simple_paths": true
 },
 "2|2": {
  "ER": {
   "mean": 6.266666666666667,
   "ci": 0.5834918202780996
  },
  "WS": {
   "mean": 5.916666666666667,
   "ci": 0.4499775679698743
  },
  "SF": {
   "mean": 6.533333333333333,
   "ci": 0.7590570818350835
  }
 },
 "2|3": {
  "ER": {
   "mean": 13.066666666666666,
   "ci": 1.8222007844037749
  },
  "WS": {
   "mean": 12.816666666666666,
   "ci": 1.578135205529083
  },
  "SF": {
   "mean": 13.933333333333334,
   "ci": 1.7714690170428464
  }
 },
 "2|4": {
  "ER": {
   "mean": 21.9,
   "ci": 3.356790463327919
  },
  "WS": {
   "mean": 19.666666666666668,
   "ci": 3.0402287553936485
  },
  "SF": {
   "mean": 30.883333333333333,
   "ci": 5.940243149100308
  }
 },
 "4|2": {
  "ER": {
   "mean": 12.45,
   "ci": 0.9552426496833206
  },
  "WS": {
   "mean": 11.783333333333333,
   "ci": 0.6269294496511746
  },
  "SF": {
   "mean": 12.1,
   "ci": 1.117808873630059
  }
 },
 "4|3": {
  "ER": {
   "mean": 43.43333333333333,
   "ci": 3.3498866315809024
  },
  "WS": {
   "mean": 43.36666666666667,
   "ci": 3.1469735031860657
  },
  "SF": {
   "mean": 53.68333333333333,
   "ci": 5.114130683491992
  }
 },
 "4|4": {
  "ER": {
   "mean": 107.71666666666667,
   "ci": 11.44945044808215
  },
  "WS": {
   "mean": 88.58333333333333,
   "ci": 9.02719788929987
  },
  "SF": {
   "mean": 154.23333333333332,
   "ci": 16.530121148685122
  }
 },
 "6|2": {
  "ER": {
   "mean": 18.383333333333333,
   "ci": 1.1978440488429196
  },
  "WS": {
   "mean": 18.15,
   "ci": 0.7917477341781731
  },
  "SF": {
   "mean": 17.3,
   "ci": 1.4406766457953404
  }
 },
 "6|3": {
  "ER": {
   "mean": 89.23333333333333,
   "ci": 6.632032887317112
  },
  "WS": {
   "mean": 86.26666666666667,
   "ci": 5.277742529449149
  },
  "SF": {
   "mean": 83.7,
   "ci": 7.391471176084816
  }
 },
 "6|4": {
  "ER": {
   "mean": 261.05,
   "ci": 21.42151086211753
  },
  "WS": {
   "mean": 246.33333333333334,
   "ci": 16.528696488479852
  },
  "SF": {
   "mean": 283.9166666666667,
   "ci": 23.418240595314533
  }
 }
}

==> anc/experiments/exp4_topology_sweep.py <==
"""
Experiment 4: what does the discrepancy depend on?  (topology x observation reach)

Generates experiments/exp4_sweep.json, which drives Figure exp_depend(a).

Design.  Three generators (ER, Watts-Strogatz small-world, Barabasi-Albert
scale-free) on n=40 vertices per part, each SUBSAMPLED TO A COMMON EDGE COUNT so
the ensembles differ in topology and nothing else.  Three matched mean degrees
{2,4,6} x three observation reaches L in {2,3,4}.  Phi = G^{<=L}, |I| = 3.
All quantities are exact simple-path computations (no walk surrogate).

REPS = 60 is the replication count reported in the manuscript.  Lower values are
NOT sufficient: at ~30 reps the L=2 ordering is inside the noise and flips.

Output keys are "<mean degree>|<L>", e.g. "4|3".
"""
import sys, os, json, random
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from core import DG, discrepancy, phi_power, mean_ci
import networkx as nx

N       = 40                 # vertices per part
REPS    = 60                 # replications per cell (manuscript value)
IEDGES  = 3                  # |I|
MDEGS   = (2, 4, 6)          # matched mean degrees
REACHES = (2, 3, 4)          # observation reach L
FAMS    = ("ER", "WS", "SF")


# Generator densities.  Each generator must supply at least the edge budget of
# the cell, so that subsampling brings every family to the same edge count.  The
# mean-degree-6 cells therefore use denser generators than the degree-2 and -4 cells.
GEN = {2: dict(er=2 * N, ws=4, sf=2), 4: dict(er=2 * N, ws=4, sf=2),
       6: dict(er=4 * N, ws=8, sf=4)}


def generate(kind, seed, rng, mdeg=4):
    """Base graph for one part.  WS/SF are undirected generators, so orient each
    edge at random and reciprocate with probability .3 to obtain a digraph."""
    g = GEN[mdeg]
    if kind == "ER":
        return nx.gnm_random_graph(N, g["er"], seed=seed, directed=True)
    G = (nx.watts_strogatz_graph(N, g["ws"], 0.3, seed=seed) if kind == "WS"
         else nx.barabasi_albert_graph(N, g["sf"], seed=seed))
    H = nx.DiGraph()
    H.add_nodes_from(G.nodes())
    for u, v in G.edges():
        H.add_edge(u, v) if rng.random() < .5 else H.add_edge(v, u)
        if rng.random() < .3:
            H.add_edge(v, u) if H.has_edge(u, v) else H.add_edge(u, v)
    return H


def subsample(H, m, rng):
    """Retain m edges uniformly at random: the density-matching step."""
    E = list(H.edges()); rng.shuffle(E)
    G = nx.DiGraph(); G.add_nodes_from(H.nodes()); G.add_edges_from(E[:m])
    return G


def as_dg(H, pref):
    return DG([f"{pref}{i}" for i in H.nodes()],
              [(f"{pref}{u}", f"{pref}{v}") for u, v in H.edges()])


def cell(kind, mdeg, L, reps=REPS):
    budget = int(mdeg * N / 2)
    vals = []
    for r in range(reps):
        rng = random.Random(f"{kind}|{mdeg}|{L}|{r}")
        H1 = subsample(generate(kind, 3 * r + 1, rng, mdeg), budget, rng)
        H2 = subsample(generate(kind, 3 * r + 9, rng, mdeg), budget, rng)
        assert H1.number_of_edges() == budget and H2.number_of_edges() == budget
        g1, g2 = as_dg(H1, "a"), as_dg(H2, "b")
        I = set(rng.sample([(u, v) for u in sorted(g1.V) for v in sorted(g2.V)], IEDGES))
        Ep, _, _, _, _ = discrepancy(g1, g2, I, *phi_power(L))
        vals.append(len(Ep))
    m, c = mean_ci(vals)
    return dict(mean=m, ci=c)


if __name__ == "__main__":
    out = {"_meta": dict(N=N, reps=REPS, iedges=IEDGES,
                         mdegs=list(MDEGS), reaches=list(REACHES),
                         phi="G^{<=L}", exact_simple_paths=True)}
    print(f"n={N}/part, {REPS} reps, |I|={IEDGES}, Phi=G^<=L, exact simple paths")
    print(f"{'mdeg':>5}{'L':>3}{'ER':>16}{'WS':>16}{'SF':>16}   ordering (high->low)")
    for md in MDEGS:
        for L in REACHES:
            c = {k: cell(k, md, L) for k in FAMS}
            out[f"{md}|{L}"] = c
            order = " > ".join(sorted(c, key=lambda k: -c[k]["mean"]))
            row = "".join(f"{c[k]['mean']:>10.2f}+-{c[k]['ci']:<5.2f}" for k in FAMS)
            print(f"{md:>5}{L:>3}{row}   {order}")
            sys.stdout.flush()
    path = os.path.join(os.path.dirname(os.path.abspath(__file__)), "exp4_sweep.json")
    json.dump(out, open(path, "w"), indent=1)
    print("wrote", path)


==> anc/experiments/exp7_scale.py <==
"""
Experiment 7: the bound on large networks, computed locally.

Two parts s_1, s_2 with n vertices each, n in {10^2, 3.10^2, 10^3, 3.10^3, 10^4,
3.10^4, 10^5}, drawn from four sparse directed families:
    ER-2    directed Erdos-Renyi G(n, m) with m = 2n arcs (mean out-degree 2);
            exactly the ER generator of Experiment 2 (exp_final.make_classic("ER"))
    ER-3    directed G(n, m) with m = 3n arcs (mean out-degree 3), same generator
    BA      Barabasi-Albert (m = 2) oriented at random, each edge reciprocated with
            probability .3 (exp_final.make_classic("scale-free")), mean out-degree 2.6
    config  heavy-tailed directed configuration model, P(k) ~ k^-3 on 2..n-1 for the
            in- and the out-degrees (exp_final.gen_configuration; the degree sequence
            is drawn by an equivalent vectorized call, checked identical below)
The parts are joined by random interaction edges (endpoints uniform, distinct edges):
    one-directional  |I| in {1, 4, 16}, every edge from V_1 to V_2
    bidirectional    |I| in {4, 16}, half of the edges in each direction
and observed by G^{<=L}, L in {2, 3, 4}.  Vertices of s_1 are 0..n-1, those of
s_2 are n..2n-1; for each (family, n, realization) the parts are drawn once and
every interface and reach is evaluated on them.

For each instance the script computes
 (i)   the local search of Corollary cor:local(ii) / Appendix A, Local search: for every
       interaction edge (u, v), a backward search from u inside the part of u and a
       forward search from v in the join, of combined depth L-1.  A crossing path is
       counted once, at the first interaction edge it traverses (the prefix before
       that edge stays in one part).  Prefixes and suffixes are enumerated
       separately; a (prefix, suffix) pair is a simple path unless the suffix has
       re-entered the part of u through another interaction edge, and those pairs are
       checked vertex by vertex.  This gives N_partial = |S_partial| exactly.
 (ii)  the exact emergent edges, computed locally.  Every emergent edge is produced
       by a crossing path; the pairs produced by crossing paths whose suffix stays in
       the part of v are {(x, y) : d(x, u) + d(v, y) <= L - 1} (distances inside the
       parts, from two bounded breadth-first searches); the others are listed
       explicitly.  For G^{<=L} a produced pair (x, y) lies in the observed union iff
       (x, y) is in I or x, y lie in the same part at distance <= L there (a bounded
       breadth-first search from x).
 (iii) the walk bound Delta_W = W_L(s_1 v s_2) - W_L(s_1) - W_L(s_2) by 3L sparse
       matrix-vector products (Proposition prop:complexity, walk bound); Delta_W >= N_partial is checked.
 (iv)  direct computation: G^{<=L} applied to s_1, s_2 and the join (sparse
       breadth-first search from every vertex), set differences taken, and the
       emergent edge set compared with (ii) edge by edge; lost edges are checked to be
       empty.  Direct computation is run on the first DIRECT_REPS[n] realizations and
       only when the estimated number of observed edges of the join is at most
       DIRECT_NNZ_CAP; every skipped instance is logged with its reason.
 (v)   at n = 100, on the first CORE_REPS realizations, the reference implementation
       core.discrepancy (enumeration of all simple paths of the join) must return the
       same emergent edge set and the same N_partial.

Deterministic work counts (main JSON):
    local_ops    adjacency entries scanned by the local searches (bounded BFS and DFS,
                 including the bounded BFS of the observed-union test), plus the
                 set operations that merge the pairs produced through different
                 interaction edges and the vertex-disjointness checks
    local_paths  prefixes and suffixes generated by the local depth-first searches
    direct_work  edge relaxations of a breadth-first search to depth L from every
                 vertex of s_1, s_2 and the join (sum over sources x of the out-degrees
                 of the vertices within distance L-1 of x); exact where the direct
                 computation ran, and always also estimated from SAMPLE seeded sources
                 per graph (direct_work_est)
    direct_out   edges of the three observed graphs (the size of the direct output)
    walk_mv      3L sparse matrix-vector products; walk_work = L (m_1 + m_2 + m_join)
Wall-clock times go to exp7_scale_timing.json (median of repeated runs, with the
machine description), never into the main JSON.

Outputs: experiments/exp7_scale.json, experiments/exp7_scale_timing.json.
Run: python3 exp7_scale.py                (main experiment, then timing)
     python3 exp7_scale.py --main         (main experiment only)
     python3 exp7_scale.py --timing       (timing only)
     python3 exp7_scale.py --resummarize  (recompute the summary block from the stored cells)
"""
import sys, os, json, random, math, time, platform, subprocess
from itertools import accumulate
from multiprocessing import Pool

import numpy as np
import scipy.sparse as sp
import networkx as nx

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from core import DG, discrepancy, phi_power, mean_ci           # noqa: E402
import exp_final                                               # noqa: E402
from exp_final import make_classic, _collapse                  # noqa: E402

SIZES = [100, 300, 1000, 3000, 10000, 30000, 100000]
FAMILIES = ["ER-2", "ER-3", "BA", "config"]
INTERFACES = [("one", 1), ("one", 4), ("one", 16), ("bi", 4), ("bi", 16)]
LS = [2, 3, 4]
REPS = {100: 50, 300: 50, 1000: 50, 3000: 40, 10000: 40, 30000: 30, 100000: 20}
DIRECT_REPS = {100: 50, 300: 50, 1000: 50, 3000: 40, 10000: 40, 30000: 10, 100000: 5}
DIRECT_NNZ_CAP = 3.0e7        # estimated edges of G^{<=L}(join) above which direct is skipped
CORE_N, CORE_REPS = 100, 10   # reference-implementation cross-check
SAMPLE = 256                  # seeded sources for the direct-work estimate
WORKERS = 16
WORKERS_LARGE = 8             # n = 10^5 tasks (memory of the direct computation)

TIMING_FAMS = FAMILIES
TIMING_IFACE = ("one", 16)
TIMING_REPEATS = dict(local=5, walk=5, direct=3)
TIMING_REALIZATIONS = 5
TIMING_WORKERS = 4

FAMILY_INFO = {
    "ER-2": "directed G(n, m), m = 2n (exp_final.make_classic('ER'), nx.gnm_random_graph)",
    "ER-3": "directed G(n, m), m = 3n (nx.gnm_random_graph)",
    "BA": "Barabasi-Albert m = 2, random orientation, reciprocated w.p. 0.3 "
          "(exp_final.make_classic('scale-free'))",
    "config": "directed configuration model, in/out degrees P(k) ~ k^-3 on 2..n-1, "
              "parallel arcs merged, loops removed (exp_final.gen_configuration)",
}


# ====================================================================== families
def _powerlaw_seq_fast(n, gam, kmin, kmax, rng):
    """Same draws as exp_final._powerlaw_seq (one random() per vertex, identical
    cumulative weights), in one call instead of n calls."""
    ks = list(range(kmin, kmax + 1)); w = [k ** -gam for k in ks]
    return rng.choices(ks, w, k=n)


def gen_configuration_fast(n, rng, gam=3.0, kmin=2):
    """exp_final.gen_configuration with the vectorized degree draw."""
    dout = _powerlaw_seq_fast(n, gam, kmin, n - 1, rng)
    din = _powerlaw_seq_fast(n, gam, kmin, n - 1, rng)
    while sum(dout) < sum(din): dout[rng.randrange(n)] += 1
    while sum(din) < sum(dout): din[rng.randrange(n)] += 1
    return _collapse(nx.directed_configuration_model(din, dout, seed=rng), n)


def _arrays(pairs):
    E = sorted(set((u, v) for u, v in pairs if u != v))
    if not E:
        return np.zeros(0, np.int64), np.zeros(0, np.int64)
    a = np.array(E, dtype=np.int64)
    return a[:, 0].copy(), a[:, 1].copy()


def gen_part(fam, n, rng):
    """One part on vertices 0..n-1 as sorted arc arrays (src, dst)."""
    if fam == "ER-2":
        g = make_classic("ER", n, rng.randrange(2 ** 31), rng, "a")
        return _arrays((int(u[1:]), int(v[1:])) for u, v in g.E)
    if fam == "ER-3":
        H = nx.gnm_random_graph(n, 3 * n, seed=rng.randrange(2 ** 31), directed=True)
        return _arrays(H.edges())
    if fam == "BA":
        g = make_classic("scale-free", n, rng.randrange(2 ** 31), rng, "a")
        return _arrays((int(u[1:]), int(v[1:])) for u, v in g.E)
    if fam == "config":
        return _arrays(gen_configuration_fast(n, rng).edges())
    raise ValueError(fam)


def draw_interface(n, mode, k, rng):
    """k distinct interaction edges; 'one': all V_1 -> V_2; 'bi': ceil(k/2) V_1 -> V_2
    and floor(k/2) V_2 -> V_1.  Endpoints uniform."""
    dirs = [0] * k if mode == "one" else [0] * (k - k // 2) + [1] * (k // 2)
    I, seen = [], set()
    for d in dirs:
        while True:
            a, b = rng.randrange(n), n + rng.randrange(n)
            e = (a, b) if d == 0 else (b, a)
            if e not in seen:
                break
        seen.add(e); I.append(e)
    return I


def adjacency(N, src, dst):
    A = sp.csr_matrix((np.ones(len(src), np.int64), (src, dst)), shape=(N, N))
    A.sum_duplicates(); A.sort_indices()
    A.data[:] = 1
    return A


def build_join(n, p1, p2, I):
    src = np.concatenate([p1[0], p2[0] + n, np.array([e[0] for e in I], np.int64)])
    dst = np.concatenate([p1[1], p2[1] + n, np.array([e[1] for e in I], np.int64)])
    A = adjacency(2 * n, src, dst)
    AT = A.T.tocsr(); AT.sort_indices()
    return A, AT


# ====================================================================== (i)+(ii) local search
class Local:
    """Adjacency access of the join s_1 v_I s_2 from its CSR arrays; neighbor lists
    are extracted lazily, so nothing proportional to the size of the parts is done."""
    __slots__ = ("n", "op", "oi", "ip", "ii", "_o", "_i")

    def __init__(self, n, A, AT):
        self.n = n
        self.op, self.oi, self.ip, self.ii = A.indptr, A.indices, AT.indptr, AT.indices
        self._o, self._i = {}, {}

    def out(self, v):
        r = self._o.get(v)
        if r is None:
            r = self.oi[self.op[v]:self.op[v + 1]].tolist(); self._o[v] = r
        return r

    def inn(self, v):
        r = self._i.get(v)
        if r is None:
            r = self.ii[self.ip[v]:self.ip[v + 1]].tolist(); self._i[v] = r
        return r


def local_search(G, I, L, materialize=False):
    """N_partial and |E+| for Phi = G^{<=L}, from searches around the interaction edges.
    Returns dict(N, Eplus, ops, paths[, codes]).  With materialize=True also the sorted
    codes x*2n + y of the emergent edges (for the edge-by-edge cross-check)."""
    n = G.n; NN = 2 * n
    ops = 0; paths = 0; Ncount = 0; Nmulti = 0
    groups = {}           # x -> [(edge index, budget)]: pairs (x, y) with d(v_e, y) <= budget
    outdist, outcum = [], []
    ret_pairs = set()     # pairs produced by crossing paths whose suffix re-enters part(u)
    for ei, (u, v) in enumerate(I):
        su, sv = u >= n, v >= n
        # bounded BFS backward from u inside part(u)
        din = {u: 0}; fr = [u]
        for d in range(1, L):
            nxt = []
            for w in fr:
                for x in G.inn(w):
                    ops += 1
                    if (x >= n) == su and x not in din:
                        din[x] = d; nxt.append(x)
            fr = nxt
        # bounded BFS forward from v inside part(v)
        dout = {v: 0}; fr = [v]; cnt = [1] + [0] * (L - 1)
        for d in range(1, L):
            nxt = []
            for w in fr:
                for y in G.out(w):
                    ops += 1
                    if (y >= n) == sv and y not in dout:
                        dout[y] = d; nxt.append(y); cnt[d] += 1
            fr = nxt
        outdist.append(dout); outcum.append(list(accumulate(cnt)))
        for x, d in din.items():
            groups.setdefault(x, []).append((ei, L - 1 - d))
        ops += len(din)

        # DFS forward from v in the join: suffixes of length <= L-1
        pure = [1] + [0] * (L - 1)
        rets = []                                   # (length, part(u)-vertices, last vertex)
        onpath = {v}
        st = [0, 0]                                 # ops, paths

        def fdfs(w, depth, rset):
            for z in G.out(w):
                st[0] += 1
                if z in onpath:
                    continue
                st[1] += 1
                zin = (z >= n) == su
                if rset is not None or zin:
                    rs = (rset if rset is not None else frozenset()) | ({z} if zin else set())
                    rets.append((depth + 1, rs, z))
                else:
                    rs = None; pure[depth + 1] += 1
                if depth + 1 < L - 1:
                    onpath.add(z); fdfs(z, depth + 1, rs); onpath.discard(z)
        if L > 1:
            fdfs(v, 0, None)

        # DFS backward from u inside part(u): prefixes of length <= L-1
        pre = [1] + [0] * (L - 1)
        prefixes = [(0, frozenset([u]), u)] if rets else None
        onp = {u}

        def bdfs(w, depth):
            for x in G.inn(w):
                st[0] += 1
                if (x >= n) != su or x in onp:
                    continue
                st[1] += 1
                pre[depth + 1] += 1
                if prefixes is not None:
                    prefixes.append((depth + 1, frozenset(onp | {x}), x))
                if depth + 1 < L - 1:
                    onp.add(x); bdfs(x, depth + 1); onp.discard(x)
        if L > 1:
            bdfs(u, 0)
        ops += st[0]; paths += st[1]

        cp = list(accumulate(pure))
        Ncount += sum(pre[i] * cp[L - 1 - i] for i in range(L))
        if rets:
            for (i, P, x) in prefixes:
                for (j, S, y) in rets:
                    ops += 1
                    if i + j <= L - 1 and P.isdisjoint(S):
                        Ncount += 1; Nmulti += 1; ret_pairs.add((x, y))

    # pairs produced through suffixes that stay in part(v): union over interaction edges
    pure_total = 0
    for x, ent in groups.items():
        if len(ent) == 1:
            ei, b = ent[0]; pure_total += outcum[ei][b]
        else:
            ys = set()
            for ei, b in ent:
                dd = outdist[ei]; ops += len(dd)
                ys.update(y for y, d in dd.items() if d <= b)
            pure_total += len(ys)
    # every interaction edge is such a pair (i = j = 0), and these are the only
    # cross pairs of the observed union
    ret_new = []
    balls = {}
    for (x, y) in sorted(ret_pairs):
        inpure = False
        for ei, b in groups.get(x, ()):
            ops += 1
            d = outdist[ei].get(y)
            if d is not None and d <= b:
                inpure = True; break
        if inpure:
            continue
        if (x >= n) == (y >= n):
            ball = balls.get(x)
            if ball is None:                        # bounded BFS from x inside its part
                sx = x >= n; ball = {x}; fr = [x]
                for d in range(L):
                    nxt = []
                    for w in fr:
                        for z in G.out(w):
                            ops += 1
                            if (z >= n) == sx and z not in ball:
                                ball.add(z); nxt.append(z)
                    fr = nxt
                balls[x] = ball
            if y in ball:
                continue                            # already in Phi(s_i)
        ret_new.append((x, y))
    Eplus = pure_total - len(I) + len(ret_new)
    res = dict(N=Ncount, Eplus=Eplus, ops=ops, paths=paths, Nmulti=Nmulti)
    if materialize:
        codes = set()
        for x, ent in groups.items():
            for ei, b in ent:
                codes.update(x * NN + y for y, d in outdist[ei].items() if d <= b)
        codes.difference_update(a * NN + b for a, b in I)
        codes.update(x * NN + y for x, y in ret_new)
        res["codes"] = np.array(sorted(codes), dtype=np.int64)
        res["pure_total"] = pure_total
    return res


# ====================================================================== (iii) walk bound
def walk_counts(A, L):
    """Cumulative W_k(G) = sum_{t<=k} 1^T A^t 1, k = 1..L, by L products."""
    x = np.ones(A.shape[0], np.int64); tot = 0; W = [0]
    for _ in range(L):
        x = A @ x; tot += int(x.sum()); W.append(tot)
    return W


# ====================================================================== (iv) direct computation
def bfs_levels(A, Lmax, S=None):
    """Sparse breadth-first search to depth Lmax from every vertex (S = None) or from the
    rows of the 0/1 source matrix S.  Returns the level matrices F_1..F_Lmax (0/1: pairs
    at distance exactly k) and the edge relaxations at each level."""
    N = A.shape[0]
    outdeg = np.diff(A.indptr).astype(np.int64)
    Ab = A.astype(np.int32)
    F = sp.identity(N, dtype=np.int32, format="csr") if S is None else S.astype(np.int32).tocsr()
    R = F.copy()
    levels, relax = [], []
    for _ in range(Lmax):
        relax.append(int((F @ outdeg).sum()))
        G = (F @ Ab).tocsr()
        G.data[:] = 1
        G = (G - G.multiply(R)).tocsr()
        G.eliminate_zeros()
        R = (R + G).tocsr()
        levels.append(G); F = G
    return levels, relax


def reach(levels, L):
    R = levels[0]
    for k in range(1, L):
        R = R + levels[k]
    return R.tocsr()


def direct_emergent(n, lev1, lev2, levj, I, L):
    """E+ and E- of G^{<=L} by set differences of the three observed graphs."""
    NN = 2 * n
    R1, R2, Rj = reach(lev1, L), reach(lev2, L), reach(levj, L)
    Im = sp.csr_matrix((np.ones(len(I), np.int32), ([a for a, _ in I], [b for _, b in I])),
                       shape=(NN, NN))
    U = (sp.block_diag((R1, R2), format="csr") + Im).tocsr()
    U.data[:] = 1
    Ep = (Rj - Rj.multiply(U)).tocsr(); Ep.eliminate_zeros()
    Em = (U - U.multiply(Rj)).tocsr(); Em.eliminate_zeros()
    c = Ep.tocoo()
    codes = np.sort(c.row.astype(np.int64) * NN + c.col.astype(np.int64))
    return codes, Em.nnz, R1.nnz + R2.nnz + Rj.nnz


def sample_matrix(N, rng):
    k = min(SAMPLE, N)
    rows = sorted(rng.sample(range(N), k))
    return sp.csr_matrix((np.ones(k, np.int32), (np.arange(k), rows)), shape=(k, N)), k


def estimates(A, rng, Lmax):
    """Estimated direct work (relaxations) and output size of G^{<=L}, L = 1..Lmax, from
    a seeded sample of sources."""
    N = A.shape[0]
    S, k = sample_matrix(N, rng)
    lev, relax = bfs_levels(A, Lmax, S)
    work = list(accumulate(relax)); nnz = list(accumulate(F.nnz for F in lev))
    return [w * N / k for w in work], [z * N / k for z in nnz]


# ====================================================================== one task
def run_task(task):
    fam, n, rep = task
    key = f"exp7|{fam}|{n}|{rep}"
    rng = random.Random(key)
    p1 = gen_part(fam, n, rng)
    p2 = gen_part(fam, n, rng)
    A1, A2 = adjacency(n, *p1), adjacency(n, *p2)
    W1, W2 = walk_counts(A1, max(LS)), walk_counts(A2, max(LS))
    e1 = estimates(A1, random.Random(key + "|s1"), max(LS))
    e2 = estimates(A2, random.Random(key + "|s2"), max(LS))
    lev_parts = {}                                    # computed lazily, once per task
    part_info = dict(m1=int(A1.nnz), m2=int(A2.nnz))
    out = []
    for mode, k in INTERFACES:
        I = draw_interface(n, mode, k, random.Random(f"{key}|{mode}{k}"))
        A, AT = build_join(n, p1, p2, I)
        Wj = walk_counts(A, max(LS))
        ej = estimates(A, random.Random(f"{key}|{mode}{k}|join"), max(LS))
        dmax_out = int(np.diff(A.indptr).max()); dmax_in = int(np.diff(AT.indptr).max())
        # direct computation: which reaches are feasible
        want_direct = rep < DIRECT_REPS[n]
        Ld = [L for L in LS if want_direct and ej[1][L - 1] <= DIRECT_NNZ_CAP]
        levj = None
        if Ld:
            Lm = max(Ld)
            if lev_parts.get("L", 0) < Lm:
                lev_parts["s1"] = bfs_levels(A1, Lm); lev_parts["s2"] = bfs_levels(A2, Lm)
                lev_parts["L"] = Lm
            levj = bfs_levels(A, Lm)
        core_g = None
        if n == CORE_N and rep < CORE_REPS:
            s1 = DG(range(n), zip(p1[0].tolist(), p1[1].tolist()))
            s2 = DG(range(n, 2 * n), zip((p2[0] + n).tolist(), (p2[1] + n).tolist()))
            core_g = (s1, s2)
        for L in LS:
            G = Local(n, A, AT)
            loc = local_search(G, I, L, materialize=(L in Ld) or core_g is not None)
            DW = Wj[L] - W1[L] - W2[L]
            rec = dict(fam=fam, n=n, rep=rep, mode=mode, k=k, L=L,
                       N=loc["N"], Eplus=loc["Eplus"], DW=DW, N_multi=loc["Nmulti"],
                       local_ops=loc["ops"], local_paths=loc["paths"],
                       walk_mv=3 * L, walk_work=L * (int(A1.nnz) + int(A2.nnz) + int(A.nnz)),
                       direct_work_est=e1[0][L - 1] + e2[0][L - 1] + ej[0][L - 1],
                       direct_out_est=e1[1][L - 1] + e2[1][L - 1] + ej[1][L - 1],
                       join_out_est=ej[1][L - 1],
                       dmax_out=dmax_out, dmax_in=dmax_in, mjoin=int(A.nnz), **part_info)
            if L in Ld:
                lv1, rl1 = lev_parts["s1"]; lv2, rl2 = lev_parts["s2"]; lvj, rlj = levj
                codes, nlost, outsz = direct_emergent(n, lv1, lv2, lvj, I, L)
                rec.update(direct=True,
                           direct_work=sum(rl1[:L]) + sum(rl2[:L]) + sum(rlj[:L]),
                           direct_out=int(outsz), direct_lost=int(nlost),
                           direct_Eplus=int(len(codes)),
                           direct_match=bool(np.array_equal(codes, loc["codes"])),
                           local_consistent=bool(len(loc["codes"]) == loc["Eplus"]))
            else:
                rec.update(direct=False,
                           direct_skip=("realization beyond the direct subset" if not want_direct
                                        else "estimated output above cap"))
            if core_g is not None:
                Ep, Em, Nc, _, _ = discrepancy(core_g[0], core_g[1], set(I), *phi_power(L))
                cc = np.array(sorted(x * 2 * n + y for x, y in Ep), dtype=np.int64)
                rec.update(core=True, core_match=bool(Nc == loc["N"] and np.array_equal(cc, loc["codes"])
                                                      and len(Em) == 0))
            out.append(rec)
    return out


# ====================================================================== timing
def _median_time(fn, reps):
    """Median wall-clock (time.perf_counter) and median process CPU time (time.process_time)."""
    ts, cs = [], []
    for _ in range(reps):
        c0 = time.process_time(); t0 = time.perf_counter(); fn()
        ts.append(time.perf_counter() - t0); cs.append(time.process_time() - c0)
    ts.sort(); cs.sort()
    return ts[len(ts) // 2], cs[len(cs) // 2]


def _time_one(fam, n, rep):
    """Median times of the three computations on realization rep, interface TIMING_IFACE."""
    key = f"exp7|{fam}|{n}|{rep}"
    rng = random.Random(key)
    p1 = gen_part(fam, n, rng); p2 = gen_part(fam, n, rng)
    A1, A2 = adjacency(n, *p1), adjacency(n, *p2)
    mode, k = TIMING_IFACE
    I = draw_interface(n, mode, k, random.Random(f"{key}|{mode}{k}"))
    t0 = time.perf_counter(); A, AT = build_join(n, p1, p2, I); t_build = time.perf_counter() - t0
    ej = estimates(A, random.Random(f"{key}|{mode}{k}|join"), max(LS))
    res = {}
    for L in LS:
        load0 = os.getloadavg()[0]
        t_loc, c_loc = _median_time(lambda: local_search(Local(n, A, AT), I, L), TIMING_REPEATS["local"])

        def walk():
            return walk_counts(A, L)[L] - walk_counts(A1, L)[L] - walk_counts(A2, L)[L]
        t_walk, c_walk = _median_time(walk, TIMING_REPEATS["walk"])
        t_dir = c_dir = None
        if ej[1][L - 1] <= DIRECT_NNZ_CAP:
            def direct():
                l1 = bfs_levels(A1, L)[0]; l2 = bfs_levels(A2, L)[0]; lj = bfs_levels(A, L)[0]
                return direct_emergent(n, l1, l2, lj, I, L)
            t_dir, c_dir = _median_time(direct, TIMING_REPEATS["direct"])
        res[L] = dict(local_s=t_loc, walk_s=t_walk, direct_s=t_dir, local_cpu_s=c_loc,
                      walk_cpu_s=c_walk, direct_cpu_s=c_dir, build_join_s=t_build,
                      loadavg_1min=[load0, os.getloadavg()[0]])
    return res


def _med(xs):
    xs = sorted(x for x in xs if x is not None)
    return xs[len(xs) // 2] if xs else None


def time_task(task):
    """Timing cell (family, n): TIMING_REALIZATIONS realizations; for each, the median over
    repeats; the cell reports the median over realizations and the per-realization values."""
    fam, n = task
    per = [_time_one(fam, n, rep) for rep in range(TIMING_REALIZATIONS)]
    res = {}
    for L in LS:
        rows = [p[L] for p in per]
        cell = dict(fam=fam, n=n, L=L, realizations=len(rows),
                    direct_skipped=sum(1 for r in rows if r["direct_s"] is None))
        for key in ("local_s", "walk_s", "direct_s", "local_cpu_s", "walk_cpu_s", "direct_cpu_s",
                    "build_join_s"):
            cell[key] = _med([r[key] for r in rows])
            cell[key + "_per_realization"] = [r[key] for r in rows]
        cell["loadavg_1min"] = [r["loadavg_1min"] for r in rows]
        res[f"{fam}|{n}|L{L}"] = cell
    return res


def machine():
    info = dict(platform=platform.platform(), python=platform.python_version(),
                processor=platform.processor(), numpy=np.__version__,
                scipy=__import__("scipy").__version__, networkx=nx.__version__,
                cpu_count=os.cpu_count())
    try:
        info["cpu"] = subprocess.run(["sysctl", "-n", "machdep.cpu.brand_string"],
                                     capture_output=True, text=True).stdout.strip()
        info["memory_bytes"] = int(subprocess.run(["sysctl", "-n", "hw.memsize"],
                                                  capture_output=True, text=True).stdout.strip())
    except Exception:
        pass
    return info


# ====================================================================== aggregation
def _ci(xs):
    m, c = mean_ci(xs)
    return m, c


def aggregate(recs):
    cells = {}
    for r in recs:
        cells.setdefault((r["fam"], r["n"], r["mode"], r["k"], r["L"]), []).append(r)
    out = {}
    for (fam, n, mode, k, L), rs in sorted(cells.items(), key=lambda t: (FAMILIES.index(t[0][0]),) + t[0][1:]):
        rs.sort(key=lambda r: r["rep"])
        E = [r["Eplus"] for r in rs]; Nn = [r["N"] for r in rs]; DW = [r["DW"] for r in rs]
        ratio = [e / m for e, m in zip(E, Nn)]
        ceil_ = [(m - k) / m for m in Nn]
        red = [m - k - e for e, m in zip(E, Nn)]
        sharp = [e / (m - k) for e, m in zip(E, Nn) if m > k]
        dwr = [d / m for d, m in zip(DW, Nn)]
        dr = [r for r in rs if r["direct"]]
        c = dict(family=fam, n=n, interface=mode, I=k, L=L, reps=len(rs),
                 Eplus=_ci(E)[0], Eplus_ci=_ci(E)[1], N=_ci(Nn)[0], N_ci=_ci(Nn)[1],
                 ratio=_ci(ratio)[0], ratio_ci=_ci(ratio)[1],
                 ratio_of_means=sum(E) / sum(Nn),
                 ceiling=_ci(ceil_)[0],
                 redundancy=_ci(red)[0], redundancy_ci=_ci(red)[1],
                 exact_no_redundancy=sum(1 for x in red if x == 0),
                 ratio_sharp=(_ci(sharp)[0] if sharp else None),
                 ratio_sharp_ci=(_ci(sharp)[1] if sharp else None),
                 with_len2=len(sharp),
                 DW=_ci(DW)[0], DW_over_N=_ci(dwr)[0], DW_over_N_ci=_ci(dwr)[1],
                 violations=sum(1 for e, m in zip(E, Nn) if e > m),
                 violations_sharp=sum(1 for x in red if x < 0),
                 violations_walk=sum(1 for d, m in zip(DW, Nn) if d < m),
                 local_ops=_ci([r["local_ops"] for r in rs])[0],
                 local_ops_max=max(r["local_ops"] for r in rs),
                 local_ops_median=sorted(r["local_ops"] for r in rs)[len(rs) // 2],
                 N_multi=_ci([r["N_multi"] for r in rs])[0],
                 instances_with_multi=sum(1 for r in rs if r["N_multi"] > 0),
                 local_paths=_ci([r["local_paths"] for r in rs])[0],
                 walk_mv=3 * L,
                 walk_work=_ci([r["walk_work"] for r in rs])[0],
                 direct_work_est=_ci([r["direct_work_est"] for r in rs])[0],
                 direct_out_est=_ci([r["direct_out_est"] for r in rs])[0],
                 direct_instances=len(dr),
                 direct_skipped=len(rs) - len(dr),
                 direct_mismatches=sum(1 for r in dr if not (r["direct_match"] and r["local_consistent"])),
                 direct_lost_nonzero=sum(1 for r in dr if r["direct_lost"] != 0),
                 direct_work=(_ci([r["direct_work"] for r in dr])[0] if dr else None),
                 direct_out=(_ci([r["direct_out"] for r in dr])[0] if dr else None),
                 direct_work_est_on_direct=(_ci([r["direct_work_est"] for r in dr])[0] if dr else None),
                 mean_out_degree=_ci([(r["m1"] + r["m2"]) / (2 * n) for r in rs])[0],
                 dmax_out=_ci([r["dmax_out"] for r in rs])[0],
                 dmax_in=_ci([r["dmax_in"] for r in rs])[0],
                 per_instance=dict(Eplus=E, N=Nn, DW=DW,
                                   local_ops=[r["local_ops"] for r in rs]))
        core = [r for r in rs if r.get("core")]
        if core:
            c["core_instances"] = len(core)
            c["core_mismatches"] = sum(1 for r in core if not r["core_match"])
        skips = {}
        for r in rs:
            if not r["direct"]:
                skips[r["direct_skip"]] = skips.get(r["direct_skip"], 0) + 1
        c["direct_skip_reasons"] = skips
        out[f"{fam}|{n}|{mode}{k}|L{L}"] = c
    return out


def bridge_prediction(n, m, k, L):
    """Exact E[N_partial] for one-directional interfaces between two independent directed
    G(n, m) parts: E[#simple paths of length i into (out of) a fixed vertex] =
    (n-1)_i (m)_i / (M)_i with M = n(n-1), and N_partial = sum over interaction edges
    of sum_{i+j<=L-1} pi_in_i(u) pi_out_j(v)."""
    M = n * (n - 1)
    def ff(a, i):
        r = 1.0
        for t in range(i): r *= (a - t)
        return r
    pi = [ff(n - 1, i) * ff(m, i) / ff(M, i) for i in range(L)]
    return k * sum(pi[i] * pi[j] for i in range(L) for j in range(L) if i + j <= L - 1)


def summarize(cells):
    """Totals and trends used in the text (cells visited in sorted key order, so the result
    does not depend on how the cells dict was built)."""
    cells = {k: cells[k] for k in sorted(cells)}
    tot = dict(instances=0, violations=0, violations_sharp=0, violations_walk=0,
               direct_instances=0, direct_mismatches=0, direct_lost_nonzero=0,
               core_instances=0, core_mismatches=0, direct_skipped=0)
    for c in cells.values():
        tot["instances"] += c["reps"]
        for key in ("violations", "violations_sharp", "violations_walk", "direct_instances",
                    "direct_mismatches", "direct_lost_nonzero", "direct_skipped"):
            tot[key] += c[key]
        tot["core_instances"] += c.get("core_instances", 0)
        tot["core_mismatches"] += c.get("core_mismatches", 0)
    # which (family, n, L) had direct computation skipped, and why
    skipped = {}
    for c in cells.values():
        for why, cnt in c["direct_skip_reasons"].items():
            kk = f"{c['family']}|{c['n']}|L{c['L']}"
            d = skipped.setdefault(kk, {})
            d[why] = d.get(why, 0) + cnt
    direct_cover = {}
    for c in cells.values():
        kk = f"{c['family']}|{c['n']}|L{c['L']}"
        d = direct_cover.setdefault(kk, dict(direct=0, total=0))
        d["direct"] += c["direct_instances"]; d["total"] += c["reps"]
    # largest size with direct computation, per family and reach
    largest = {}
    for kk, d in direct_cover.items():
        fam, n, L = kk.split("|"); n = int(n)
        if d["direct"] > 0:
            key2 = f"{fam}|{L}"
            largest[key2] = max(largest.get(key2, 0), n)
    # bridge-law prediction for the ER families (one-directional)
    pred = {}
    for c in cells.values():
        if c["family"] in ("ER-2", "ER-3") and c["interface"] == "one":
            m = 2 * c["n"] if c["family"] == "ER-2" else 3 * c["n"]
            p = bridge_prediction(c["n"], m, c["I"], c["L"])
            pred[f"{c['family']}|{c['n']}|one{c['I']}|L{c['L']}"] = dict(
                predicted_N=p, measured_N=c["N"], measured_N_ci=c["N_ci"],
                within_ci=abs(p - c["N"]) <= c["N_ci"])
    # work growth: local work and direct work from the smallest to the largest size
    growth = {}
    for fam in FAMILIES:
        for mode, k in INTERFACES:
            for L in LS:
                a = cells.get(f"{fam}|{SIZES[0]}|{mode}{k}|L{L}")
                b = cells.get(f"{fam}|{SIZES[-1]}|{mode}{k}|L{L}")
                if a and b:
                    growth[f"{fam}|{mode}{k}|L{L}"] = dict(
                        local_ops_small=a["local_ops"], local_ops_large=b["local_ops"],
                        local_ops_ratio=b["local_ops"] / a["local_ops"],
                        direct_work_est_small=a["direct_work_est"],
                        direct_work_est_large=b["direct_work_est"],
                        direct_work_ratio=b["direct_work_est"] / a["direct_work_est"],
                        direct_over_local_large=b["direct_work_est"] / b["local_ops"],
                        ratio_small=a["ratio"], ratio_large=b["ratio"],
                        ceiling_large=b["ceiling"],
                        redundancy_small=a["redundancy"], redundancy_large=b["redundancy"],
                        exact_small=a["exact_no_redundancy"], reps_small=a["reps"],
                        exact_large=b["exact_no_redundancy"], reps_large=b["reps"])
    # accuracy of the sampled direct-work estimate where the exact value exists
    rel = [abs(c["direct_work_est_on_direct"] - c["direct_work"]) / c["direct_work"]
           for c in cells.values() if c["direct_work"]]
    # tightness at the smallest and the largest size, over all families and interfaces
    tight = {}
    for L in LS:
        d = {}
        for tag, n in (("small", SIZES[0]), ("large", SIZES[-1])):
            cs = [cells[f"{f}|{n}|{m}{k}|L{L}"] for f in FAMILIES for m, k in INTERFACES]
            gaps = sorted(((c["ceiling"] - c["ratio"]), f"{c['family']}|{n}|{c['interface']}{c['I']}|L{L}")
                          for c in cs)
            d[tag] = dict(n=n, ratio_min=min(c["ratio"] for c in cs), ratio_max=max(c["ratio"] for c in cs),
                          ceiling_min=min(c["ceiling"] for c in cs), ceiling_max=max(c["ceiling"] for c in cs),
                          max_ceiling_minus_ratio=gaps[-1][0], max_gap_cell=gaps[-1][1])
            for f in FAMILIES:
                cf = [cells[f"{f}|{n}|{m}{k}|L{L}"] for m, k in INTERFACES]
                d[tag][f] = dict(zero_redundancy=sum(c["exact_no_redundancy"] for c in cf),
                                 instances=sum(c["reps"] for c in cf),
                                 ratio_min=min(c["ratio"] for c in cf), ratio_max=max(c["ratio"] for c in cf))
        tight[f"L{L}"] = d
    # paths through several interaction edges (bidirectional interfaces)
    multi = {}
    for f in FAMILIES:
        for m, k in INTERFACES:
            if m != "bi":
                continue
            for L in LS:
                multi[f"{f}|{m}{k}|L{L}"] = {str(n): [cells[f"{f}|{n}|{m}{k}|L{L}"]["instances_with_multi"],
                                                      cells[f"{f}|{n}|{m}{k}|L{L}"]["reps"]] for n in SIZES}
    rel_b = [abs(v["measured_N"] - v["predicted_N"]) / v["predicted_N"] for kk, v in pred.items()
             if "|one16|" in kk and int(kk.split("|")[1]) >= 1000]
    return dict(totals=tot, direct_skipped=skipped, direct_coverage=direct_cover,
                largest_direct_n=largest, bridge_prediction_ER=pred, growth=growth,
                bridge_prediction_ER_within_ci=[sum(v["within_ci"] for v in pred.values()), len(pred)],
                bridge_prediction_ER_one16_n1000plus_max_rel_dev=max(rel_b) if rel_b else None,
                tightness=tight, multi_crossing=multi,
                direct_work_estimate_mean_rel_error_cellmeans=sum(rel) / len(rel) if rel else None,
                direct_work_estimate_max_rel_error_cellmeans=max(rel) if rel else None)


def resummarize():
    """Recompute the summary block from the stored cells (summarize depends on cells only)."""
    path = os.path.join(HERE, "exp7_scale.json")
    out = json.load(open(path))
    out["summary"] = summarize(out["cells"])
    with open(path, "w") as f:
        json.dump(out, f, indent=1, sort_keys=True)
    return out


FUZZ = 600


def selftest():
    """(a) The vectorized degree draw reproduces exp_final.gen_configuration exactly.
    (b) On FUZZ small dense random joins (4-8 vertices per part, edge probability .3,
    1-6 interaction edges in random directions, L = 2, 3, 4), where paths through several
    interaction edges are common, the local search returns the same N_partial and the
    same emergent edge set as core.discrepancy."""
    ok = True
    for n in (12, 40, 100, 300):
        a = exp_final.gen_configuration(n, random.Random(f"selftest|{n}"))
        b = gen_configuration_fast(n, random.Random(f"selftest|{n}"))
        ok &= sorted(a.edges()) == sorted(b.edges())
    fuzz_bad = 0; fuzz_multi = 0
    for t in range(FUZZ):
        rng = random.Random(f"exp7|fuzz|{t}")
        n = rng.randint(4, 8); L = rng.choice(LS)
        E1 = [(a, b) for a in range(n) for b in range(n) if a != b and rng.random() < .3]
        E2 = [(a + n, b + n) for a in range(n) for b in range(n) if a != b and rng.random() < .3]
        cand = [(a, b + n) for a in range(n) for b in range(n)] + [(b + n, a) for a in range(n) for b in range(n)]
        I = rng.sample(cand, rng.randint(1, 6))
        p1 = _arrays(E1); p2 = _arrays([(a - n, b - n) for a, b in E2])
        A, AT = build_join(n, p1, p2, I)
        loc = local_search(Local(n, A, AT), I, L, materialize=True)
        Ep, Em, Nc, _, _ = discrepancy(DG(range(n), E1), DG(range(n, 2 * n), E2), set(I), *phi_power(L))
        cc = np.array(sorted(x * 2 * n + y for x, y in Ep), dtype=np.int64)
        fuzz_bad += not (Nc == loc["N"] and np.array_equal(cc, loc["codes"]) and len(Em) == 0
                         and len(cc) == loc["Eplus"])
        fuzz_multi += loc["Nmulti"] > 0
    return dict(gen_configuration_identical=bool(ok), sizes=[12, 40, 100, 300],
                fuzz_instances=FUZZ, fuzz_mismatches=fuzz_bad,
                fuzz_instances_with_multi_crossing_paths=fuzz_multi)


# ====================================================================== main
def main_experiment():
    st = selftest()
    assert st["gen_configuration_identical"] and st["fuzz_mismatches"] == 0, st
    tasks = [(f, n, r) for n in SIZES for f in FAMILIES for r in range(REPS[n])]
    large = [t for t in tasks if t[1] >= 100000]
    small = [t for t in tasks if t[1] < 100000]
    recs = []
    t0 = time.time()
    with Pool(WORKERS_LARGE) as pool:
        for res in pool.imap_unordered(run_task, large, chunksize=1):
            recs.extend(res)
    t1 = time.time()
    small.sort(key=lambda t: -t[1])
    with Pool(WORKERS) as pool:
        for res in pool.imap_unordered(run_task, small, chunksize=1):
            recs.extend(res)
    t2 = time.time()
    cells = aggregate(recs)
    out = dict(
        _design=dict(sizes=SIZES, families=FAMILIES, family_info=FAMILY_INFO,
                     interfaces=[f"{m}{k}" for m, k in INTERFACES], reaches=LS,
                     reps={str(k): v for k, v in REPS.items()},
                     direct_reps={str(k): v for k, v in DIRECT_REPS.items()},
                     direct_nnz_cap=DIRECT_NNZ_CAP,
                     core_check=dict(n=CORE_N, reps=CORE_REPS), sample_sources=SAMPLE,
                     observation="G^{<=L}",
                     interface_rule="one: |I| distinct edges V1->V2; bi: ceil(|I|/2) V1->V2, "
                                    "floor(|I|/2) V2->V1; endpoints uniform",
                     seeds="random.Random('exp7|<family>|<n>|<rep>') for the parts; "
                           "'...|<interface>' for I; '...|s1', '...|s2', '...|<interface>|join' "
                           "for the sampled sources"),
        _selftest=st,
        cells=cells,
        summary=summarize(cells))
    with open(os.path.join(HERE, "exp7_scale.json"), "w") as f:
        json.dump(out, f, indent=1, sort_keys=True)
    return out, dict(main_large_s=t1 - t0, main_small_s=t2 - t1)


def timing_experiment(phase_times=None):
    tasks = [(f, n) for n in sorted(SIZES, reverse=True) for f in TIMING_FAMS]
    res = {}
    t0 = time.time(); load_start = list(os.getloadavg())
    with Pool(TIMING_WORKERS) as pool:
        for r in pool.imap_unordered(time_task, tasks, chunksize=1):
            res.update(r)
    out = dict(machine=machine(),
               protocol=dict(realizations=TIMING_REALIZATIONS, interface=f"{TIMING_IFACE[0]}{TIMING_IFACE[1]}",
                             repeats=TIMING_REPEATS, parallel_workers=TIMING_WORKERS,
                             local="local_search from prebuilt CSR arrays (neighbor lists extracted lazily)",
                             walk="3L sparse matrix-vector products on prebuilt CSR matrices",
                             direct="sparse BFS to depth L from every vertex of s1, s2 and the join, "
                                    "then set differences; skipped above the output cap",
                             statistic="per realization the median over repeats; the cell value is "
                                       "the median over realizations (realizations whose direct "
                                       "computation is skipped are left out of direct_s). "
                                       "*_s: wall-clock seconds (time.perf_counter); *_cpu_s: "
                                       "process CPU seconds (time.process_time)",
                             load="loadavg_1min: system 1-minute load average before and after "
                                  "each cell (the machine is shared; see load_start/load_end)"),
               cells=dict(sorted(res.items())),
               load_start=load_start, load_end=list(os.getloadavg()),
               phase_seconds=dict(timing_s=time.time() - t0, **(phase_times or {})))
    with open(os.path.join(HERE, "exp7_scale_timing.json"), "w") as f:
        json.dump(out, f, indent=1, sort_keys=True)
    return out


def report(out):
    s = out["summary"]; t = s["totals"]
    print(f"instances {t['instances']}  violations {t['violations']}  sharpened {t['violations_sharp']}"
          f"  walk {t['violations_walk']}")
    print(f"direct cross-checks {t['direct_instances']} (mismatches {t['direct_mismatches']}, "
          f"lost!=0 {t['direct_lost_nonzero']}), skipped {t['direct_skipped']}; "
          f"core cross-checks {t['core_instances']} (mismatches {t['core_mismatches']})")
    for fam in FAMILIES:
        for mode, k in INTERFACES:
            for L in LS:
                row = []
                for n in SIZES:
                    c = out["cells"].get(f"{fam}|{n}|{mode}{k}|L{L}")
                    if c: row.append(f"{c['ratio']:.3f}")
                print(f"{fam:7s}{mode}{k:<3d}L{L} ratio: " + " ".join(row))
    for kk, g in s["growth"].items():
        if "one16" in kk or "one1|" in kk:
            print(f"{kk:20s} local {g['local_ops_small']:.0f}->{g['local_ops_large']:.0f} "
                  f"direct {g['direct_work_est_small']:.3g}->{g['direct_work_est_large']:.3g}")


if __name__ == "__main__":
    args = sys.argv[1:]
    phase = None
    if "--resummarize" in args:
        report(resummarize()); sys.exit(0)
    if "--timing" not in args:
        out, phase = main_experiment()
        report(out)
    if "--main" not in args:
        timing_experiment(phase)


==> anc/experiments/exp7_scale_timing.json <==
{
 "cells": {
  "BA|100000|L2": {
   "L": 2,
   "build_join_s": 0.00723816710524261,
   "build_join_s_per_realization": [
    0.00662904093042016,
    0.00723816710524261,
    0.006999958073720336,
    0.012412624899297953,
    0.007413332816213369
   ],
   "direct_cpu_s": 0.8504140000000007,
   "direct_cpu_s_per_realization": [
    0.8504140000000007,
    0.8497240000000001,
    0.8798630000000003,
    0.8521460000000012,
    0.8298400000000008
   ],
   "direct_s": 0.8545438749715686,
   "direct_s_per_realization": [
    0.8688599998131394,
    0.8526554999407381,
    0.8821711670607328,
    0.8545438749715686,
    0.833397249924019
   ],
   "direct_skipped": 0,
   "fam": "BA",
   "loadavg_1min": [
    [
     30.27880859375,
     30.27880859375
    ],
    [
     28.57470703125,
     28.57470703125
    ],
    [
     26.8466796875,
     25.33740234375
    ],
    [
     25.33740234375,
     24.02880859375
    ],
    [
     24.02880859375,
     22.6650390625
    ]
   ],
   "local_cpu_s": 5.699999999997374e-05,
   "local_cpu_s_per_realization": [
    6.200000000067263e-05,
    5.200000000016303e-05,
    5.699999999997374e-05,
    5.400000000221894e-05,
    5.9000000000253294e-05
   ],
   "local_s": 5.687493830919266e-05,
   "local_s_per_realization": [
    6.145797669887543e-05,
    5.187490023672581e-05,
    5.687493830919266e-05,
    5.362485535442829e-05,
    5.925004370510578e-05
   ],
   "n": 100000,
   "realizations": 5,
   "walk_cpu_s": 0.00509399999999971,
   "walk_cpu_s_per_realization": [
    0.00523899999999955,
    0.0049949999999991945,
    0.00493499999999969,
    0.00509399999999971,
    0.005162999999999585
   ],
   "walk_s": 0.00510116689838469,
   "walk_s_per_realization": [
    0.005247999913990498,
    0.0050030420534312725,
    0.0049342920538038015,
    0.00510116689838469,
    0.005181457847356796
   ]
  },
  "BA|100000|L3": {
   "L": 3,
   "build_join_s": 0.00723816710524261,
   "build_join_s_per_realization": [
    0.00662904093042016,
    0.00723816710524261,
    0.006999958073720336,
    0.012412624899297953,
    0.007413332816213369
   ],
   "direct_cpu_s": null,
   "direct_cpu_s_per_realization": [
    null,
    null,
    null,
    null,
    null
   ],
   "direct_s": null,
   "direct_s_per_realization": [
    null,
    null,
    null,
    null,
    null
   ],
   "direct_skipped": 5,
   "fam": "BA",
   "loadavg_1min": [
    [
     30.27880859375,
     30.27880859375
    ],
    [
     28.57470703125,
     28.57470703125
    ],
    [
     25.33740234375,
     25.33740234375
    ],
    [
     24.02880859375,
     24.02880859375
    ],
    [
     22.6650390625,
     22.6650390625
    ]
   ],
   "local_cpu_s": 0.0002319999999995659,
   "local_cpu_s_per_realization": [
    0.0002319999999995659,
    0.0002479999999991378,
    0.00020899999999812735,
    0.0002250000000003638,
    0.0004049999999971021
   ],
   "local_s": 0.00023208418861031532,
   "local_s_per_realization": [
    0.00023208418861031532,
    0.00024708290584385395,
    0.0002091669011861086,
    0.00022458401508629322,
    0.0004052920266985893
   ],
   "n": 100000,
   "realizations": 5,
   "walk_cpu_s": 0.007510000000000794,
   "walk_cpu_s_per_realization": [
    0.007510000000000794,
    0.007399000000001266,
    0.007547999999999888,
    0.007801999999998088,
    0.0074830000000005725
   ],
   "walk_s": 0.007533625001087785,
   "walk_s_per_realization": [
    0.007533625001087785,
    0.0074057080782949924,
    0.007566832937300205,
    0.007824082858860493,
    0.007508290931582451
   ]
  },
  "BA|100000|L4": {
   "L": 4,
   "build_join_s": 0.00723816710524261,
   "build_join_s_per_realization": [
    0.00662904093042016,
    0.00723816710524261,
    0.006999958073720336,
    0.012412624899297953,
    0.007413332816213369
   ],
   "direct_cpu_s": null,
   "direct_cpu_s_per_realization": [
    null,
    null,
    null,
    null,
    null
   ],
   "direct_s": null,
   "direct_s_per_realization": [
    null,
    null,
    null,
    null,
    null
   ],
   "direct_skipped": 5,
   "fam": "BA",
   "loadavg_1min": [
    [
     30.27880859375,
     30.27880859375
    ],
    [
     28.57470703125,
     28.57470703125
    ],
    [
     25.33740234375,
     25.33740234375
    ],
    [
     24.02880859375,
     24.02880859375
    ],
    [
     22.6650390625,
     22.6650390625
    ]
   ],
   "local_cpu_s": 0.0027559999999997586,
   "local_cpu_s_per_realization": [
    0.0027559999999997586,
    0.0051349999999992235,
    0.002309999999997814,
    0.0024289999999993483,
    0.005499000000000365
   ],
   "local_s": 0.0027548340149223804,
   "local_s_per_realization": [
    0.0027548340149223804,
    0.005140458000823855,
    0.0023155000526458025,
    0.002435249974951148,
    0.00550895812921226
   ],
   "n": 100000,
   "realizations": 5,
   "walk_cpu_s": 0.009391000000000815,
   "walk_cpu_s_per_realization": [
    0.009572000000000358,
    0.009356000000000364,
    0.009391000000000815,
    0.009975999999998209,
    0.00920799999999744
   ],
   "walk_s": 0.009397709043696523,
   "walk_s_per_realization": [
    0.00975645799189806,
    0.009373582899570465,
    0.009397709043696523,
    0.00999570800922811,
    0.009246750036254525
   ]
  },
  "BA|10000|L2": {
   "L": 2,
   "build_join_s": 0.000719625037163496,
   "build_join_s_per_realization": [
    0.0006905831396579742,
    0.01351616601459682,
    0.0006989999674260616,
    0.0008746660314500332,
    0.000719625037163496
   ],
   "direct_cpu_s": 0.06680099999999811,
   "direct_cpu_s_per_realization": [
    0.07418599999999742,
    0.06613300000000777,
    0.06771299999999769,
    0.06674800000000403,
    0.06680099999999811
   ],
   "direct_s": 0.08829654194414616,
   "direct_s_per_realization": [
    0.09137104195542634,
    0.08473775000311434,
    0.09347449988126755,
    0.08829654194414616,
    0.08815308404155076
   ],
   "direct_skipped": 0,
   "fam": "BA",
   "loadavg_1min": [
    [
     98.689453125,
     98.689453125
    ],
    [
     115.77001953125,
     124.7568359375
    ],
    [
     132.30322265625,
     132.30322265625
    ],
    [
     150.3154296875,
     150.3154296875
    ],
    [
     157.82568359375,
     157.82568359375
    ]
   ],
   "local_cpu_s": 6.700000000137152e-05,
   "local_cpu_s_per_realization": [
    0.00013500000000021828,
    6.700000000137152e-05,
    6.700000000137152e-05,
    6.8999999996322e-05,
    5.699999999819738e-05
   ],
   "local_s": 6.65830448269844e-05,
   "local_s_per_realization": [
    0.0001335830893367529,
    6.65830448269844e-05,
    6.658281199634075e-05,
    6.800005212426186e-05,
    5.679205060005188e-05
   ],
   "n": 10000,
   "realizations": 5,
   "walk_cpu_s": 0.000377999999997769,
   "walk_cpu_s_per_realization": [
    0.0004349999999959664,
    0.0004619999999988522,
    0.00021699999999214015,
    0.00023000000000195087,
    0.000377999999997769
   ],
   "walk_s": 0.00037762499414384365,
   "walk_s_per_realization": [
    0.00043429085053503513,
    0.0004613341297954321,
    0.00021645799279212952,
    0.00022983294911682606,
    0.00037762499414384365
   ]
  },
  "BA|10000|L3": {
   "L": 3,
   "build_join_s": 0.000719625037163496,
   "build_join_s_per_realization": [
    0.0006905831396579742,
    0.01351616601459682,
    0.0006989999674260616,
    0.0008746660314500332,
    0.000719625037163496
   ],
   "direct_cpu_s": 0.40629200000000765,
   "direct_cpu_s_per_realization": [
    0.427661999999998,
    0.38601799999999287,
    0.40629200000000765,
    0.39916100000000654,
    0.420693
   ],
   "direct_s": 0.5283278750721365,
   "direct_s_per_realization": [
    0.5686449999921024,
    0.5062627089209855,
    0.5283278750721365,
    0.5242456661071628,
    0.5553945831488818
   ],
   "direct_skipped": 0,
   "fam": "BA",
   "loadavg_1min": [
    [
     98.689453125,
     108.0029296875
    ],
    [
     124.7568359375,
     124.7568359375
    ],
    [
     132.30322265625,
     137.72412109375
    ],
    [
     150.3154296875,
     150.3154296875
    ],
    [
     157.82568359375,
     157.82568359375
    ]
   ],
   "local_cpu_s": 0.000332000000000221,
   "local_cpu_s_per_realization": [
    0.00041099999999971715,
    0.000332000000000221,
    0.00043599999999344163,
    0.0003139999999888232,
    0.00021399999999971442
   ],
   "local_s": 0.0003314591012895107,
   "local_s_per_realization": [
    0.0004119579680263996,
    0.0003314591012895107,
    0.0004344168119132519,
    0.00031274999491870403,
    0.00021425005979835987
   ],
   "n": 10000,
   "realizations": 5,
   "walk_cpu_s": 0.0004880000000042628,
   "walk_cpu_s_per_realization": [
    0.0004880000000042628,
    0.00031999999998788553,
    0.0005510000000015225,
    0.0005170000000020991,
    0.0004729999999995016
   ],
   "walk_s": 0.0004879999905824661,
   "walk_s_per_realization": [
    0.0004879999905824661,
    0.0003200001083314419,
    0.0005563751328736544,
    0.0005423750262707472,
    0.00047208298929035664
   ]
  },
  "BA|10000|L4": {
   "L": 4,
   "build_join_s": 0.000719625037163496,
   "build_join_s_per_realization": [
    0.0006905831396579742,
    0.01351616601459682,
    0.0006989999674260616,
    0.0008746660314500332,
    0.000719625037163496
   ],
   "direct_cpu_s": 2.0678199999999975,
   "direct_cpu_s_per_realization": [
    2.173925000000011,
    1.9649790000000138,
    2.1069940000000003,
    1.9852690000000024,
    2.0678199999999975
   ],
   "direct_s": 2.7244381671771407,
   "direct_s_per_realization": [
    2.880156959174201,
    2.582923833047971,
    2.794149500085041,
    2.6210901660379022,
    2.7244381671771407
   ],
   "direct_skipped": 0,
   "fam": "BA",
   "loadavg_1min": [
    [
     108.0029296875,
     115.77001953125
    ],
    [
     124.7568359375,
     132.30322265625
    ],
    [
     137.72412109375,
     150.3154296875
    ],
    [
     150.3154296875,
     157.82568359375
    ],
    [
     157.82568359375,
     166.4873046875
    ]
   ],
   "local_cpu_s": 0.00549999999999784,
   "local_cpu_s_per_realization": [
    0.010226000000002955,
    0.0029490000000009786,
    0.00808400000001086,
    0.00549999999999784,
    0.0018559999999894217
   ],
   "local_s": 0.0056833329144865274,
   "local_s_per_realization": [
    0.016006291145458817,
    0.002994416980072856,
    0.013212915975600481,
    0.0056833329144865274,
    0.0018553328700363636
   ],
   "n": 10000,
   "realizations": 5,
   "walk_cpu_s": 0.0005980000000107566,
   "walk_cpu_s_per_realization": [
    0.0015460000000047103,
    0.0005980000000107566,
    0.00046000000000390173,
    0.0004210000000028913,
    0.0006649999999979173
   ],
   "walk_s": 0.000596167054027319,
   "walk_s_per_realization": [
    0.0015434159431606531,
    0.000596167054027319,
    0.00045974995009601116,
    0.00041970890015363693,
    0.0006668749265372753
   ]
  },
  "BA|1000|L2": {
   "L": 2,
   "build_join_s": 0.00015716697089374065,
   "build_join_s_per_realization": [
    0.00015508406795561314,
    0.0002857500221580267,
    0.000156833091750741,
    0.00015716697089374065,
    0.00015895813703536987
   ],
   "direct_cpu_s": 0.0061160000000057835,
   "direct_cpu_s_per_realization": [
    0.005348999999995385,
    0.005642000000008807,
    0.006231999999997129,
    0.0061160000000057835,
    0.006885000000011132
   ],
   "direct_s": 0.006535166874527931,
   "direct_s_per_realization": [
    0.010152208851650357,
    0.005749416071921587,
    0.006535166874527931,
    0.006114749936386943,
    0.006941250059753656
   ],
   "direct_skipped": 0,
   "fam": "BA",
   "loadavg_1min": [
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 7.300000000043383e-05,
   "local_cpu_s_per_realization": [
    6.500000000642103e-05,
    7.499999999538431e-05,
    6.700000000137152e-05,
    8.099999999444663e-05,
    7.300000000043383e-05
   ],
   "local_s": 7.316609844565392e-05,
   "local_s_per_realization": [
    6.516696885228157e-05,
    7.38329254090786e-05,
    6.654183380305767e-05,
    8.074985817074776e-05,
    7.316609844565392e-05
   ],
   "n": 1000,
   "realizations": 5,
   "walk_cpu_s": 3.999999999848569e-05,
   "walk_cpu_s_per_realization": [
    4.0000000012696546e-05,
    3.8000000003535206e-05,
    4.0999999995960934e-05,
    3.900000000101045e-05,
    3.999999999848569e-05
   ],
   "walk_s": 3.9250124245882034e-05,
   "walk_s_per_realization": [
    3.9084115996956825e-05,
    3.724987618625164e-05,
    3.945804201066494e-05,
    3.9250124245882034e-05,
    3.941706381738186e-05
   ]
  },
  "BA|1000|L3": {
   "L": 3,
   "build_join_s": 0.00015716697089374065,
   "build_join_s_per_realization": [
    0.00015508406795561314,
    0.0002857500221580267,
    0.000156833091750741,
    0.00015716697089374065,
    0.00015895813703536987
   ],
   "direct_cpu_s": 0.023487000000002922,
   "direct_cpu_s_per_realization": [
    0.025661999999996965,
    0.023487000000002922,
    0.023820999999998094,
    0.022067999999990207,
    0.022181000000003337
   ],
   "direct_s": 0.03304141596890986,
   "direct_s_per_realization": [
    0.03343724994920194,
    0.03304141596890986,
    0.03381775016896427,
    0.03082808293402195,
    0.023167291190475225
   ],
   "direct_skipped": 0,
   "fam": "BA",
   "loadavg_1min": [
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.00034000000000844466,
   "local_cpu_s_per_realization": [
    0.0003150000000005093,
    0.00040500000000065484,
    0.0003019999999906986,
    0.0005440000000049849,
    0.00034000000000844466
   ],
   "local_s": 0.00033937511034309864,
   "local_s_per_realization": [
    0.0003149169497191906,
    0.0004094168543815613,
    0.00030399998649954796,
    0.0005435841158032417,
    0.00033937511034309864
   ],
   "n": 1000,
   "realizations": 5,
   "walk_cpu_s": 5.600000000072214e-05,
   "walk_cpu_s_per_realization": [
    5.600000000072214e-05,
    5.699999999819738e-05,
    5.699999999819738e-05,
    5.600000000072214e-05,
    5.400000000577165e-05
   ],
   "walk_s": 5.604117177426815e-05,
   "walk_s_per_realization": [
    5.587493069469929e-05,
    5.666702054440975e-05,
    5.733314901590347e-05,
    5.604117177426815e-05,
    5.287514068186283e-05
   ]
  },
  "BA|1000|L4": {
   "L": 4,
   "build_join_s": 0.00015716697089374065,
   "build_join_s_per_realization": [
    0.00015508406795561314,
    0.0002857500221580267,
    0.000156833091750741,
    0.00015716697089374065,
    0.00015895813703536987
   ],
   "direct_cpu_s": 0.0711080000000095,
   "direct_cpu_s_per_realization": [
    0.07331700000000296,
    0.06954500000000507,
    0.07268399999999531,
    0.0711080000000095,
    0.06244800000000339
   ],
   "direct_s": 0.09301591687835753,
   "direct_s_per_realization": [
    0.10547345783561468,
    0.0881687079090625,
    0.09368612500838935,
    0.09301591687835753,
    0.07797941705211997
   ],
   "direct_skipped": 0,
   "fam": "BA",
   "loadavg_1min": [
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.002855000000010932,
   "local_cpu_s_per_realization": [
    0.0029339999999962174,
    0.0028280000000080463,
    0.0016590000000036298,
    0.004621000000000208,
    0.002855000000010932
   ],
   "local_s": 0.002935625147074461,
   "local_s_per_realization": [
    0.002935625147074461,
    0.0030096671544015408,
    0.0016582920216023922,
    0.004621499916538596,
    0.00285445898771286
   ],
   "n": 1000,
   "realizations": 5,
   "walk_cpu_s": 7.300000000043383e-05,
   "walk_cpu_s_per_realization": [
    6.999999999379725e-05,
    7.300000000043383e-05,
    7.80000000020209e-05,
    7.300000000043383e-05,
    7.00000000080081e-05
   ],
   "walk_s": 7.195910438895226e-05,
   "walk_s_per_realization": [
    6.912508979439735e-05,
    7.195910438895226e-05,
    7.695890963077545e-05,
    7.308414205908775e-05,
    6.958283483982086e-05
   ]
  },
  "BA|100|L2": {
   "L": 2,
   "build_join_s": 0.00010154093615710735,
   "build_join_s_per_realization": [
    0.0001055421307682991,
    9.27499495446682e-05,
    0.00010154093615710735,
    0.0001139170490205288,
    9.600003249943256e-05
   ],
   "direct_cpu_s": 0.0014219999999909305,
   "direct_cpu_s_per_realization": [
    0.0030069999999966512,
    0.001277000000001749,
    0.0013079999999945358,
    0.0014460000000013906,
    0.0014219999999909305
   ],
   "direct_s": 0.0014216669369488955,
   "direct_s_per_realization": [
    0.003035666886717081,
    0.001280082855373621,
    0.0013072078581899405,
    0.0014446249697357416,
    0.0014216669369488955
   ],
   "direct_skipped": 0,
   "fam": "BA",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 7.80000000020209e-05,
   "local_cpu_s_per_realization": [
    0.00017200000000627824,
    9.000000000014552e-05,
    7.600000000707041e-05,
    7.80000000020209e-05,
    6.8999999996322e-05
   ],
   "local_s": 7.745809853076935e-05,
   "local_s_per_realization": [
    0.0001713328529149294,
    8.850009180605412e-05,
    7.508299313485622e-05,
    7.745809853076935e-05,
    6.879214197397232e-05
   ],
   "n": 100,
   "realizations": 5,
   "walk_cpu_s": 2.1000000003823516e-05,
   "walk_cpu_s_per_realization": [
    6.8999999996322e-05,
    2.1000000003823516e-05,
    1.9999999992137418e-05,
    2.200000000129876e-05,
    2.099999998961266e-05
   ],
   "walk_s": 2.0208070054650307e-05,
   "walk_s_per_realization": [
    6.724987179040909e-05,
    1.970818266272545e-05,
    1.945788972079754e-05,
    2.0666979253292084e-05,
    2.0208070054650307e-05
   ]
  },
  "BA|100|L3": {
   "L": 3,
   "build_join_s": 0.00010154093615710735,
   "build_join_s_per_realization": [
    0.0001055421307682991,
    9.27499495446682e-05,
    0.00010154093615710735,
    0.0001139170490205288,
    9.600003249943256e-05
   ],
   "direct_cpu_s": 0.00248399999999549,
   "direct_cpu_s_per_realization": [
    0.0021820000000047912,
    0.00221700000000169,
    0.0027959999999893625,
    0.002716000000006602,
    0.00248399999999549
   ],
   "direct_s": 0.002483125077560544,
   "direct_s_per_realization": [
    0.0021810419857501984,
    0.002217042027041316,
    0.0027971251402050257,
    0.0027505001053214073,
    0.002483125077560544
   ],
   "direct_skipped": 0,
   "fam": "BA",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.0003030000000023847,
   "local_cpu_s_per_realization": [
    0.0003030000000023847,
    0.0003260000000011587,
    0.00033299999999769625,
    0.00023799999999596366,
    0.0002639999999871634
   ],
   "local_s": 0.00030250009149312973,
   "local_s_per_realization": [
    0.00030250009149312973,
    0.0003255000337958336,
    0.00033145793713629246,
    0.00023791613057255745,
    0.00026350002735853195
   ],
   "n": 100,
   "realizations": 5,
   "walk_cpu_s": 2.8999999997836312e-05,
   "walk_cpu_s_per_realization": [
    2.9000000012047167e-05,
    2.7000000002885827e-05,
    3.000000000952241e-05,
    2.800000000036107e-05,
    2.8999999997836312e-05
   ],
   "walk_s": 2.7542002499103546e-05,
   "walk_s_per_realization": [
    2.7542002499103546e-05,
    2.650008536875248e-05,
    2.8582988306879997e-05,
    2.750009298324585e-05,
    2.8208130970597267e-05
   ]
  },
  "BA|100|L4": {
   "L": 4,
   "build_join_s": 0.00010154093615710735,
   "build_join_s_per_realization": [
    0.0001055421307682991,
    9.27499495446682e-05,
    0.00010154093615710735,
    0.0001139170490205288,
    9.600003249943256e-05
   ],
   "direct_cpu_s": 0.004958999999999492,
   "direct_cpu_s_per_realization": [
    0.004958999999999492,
    0.005091000000007284,
    0.00494199999999978,
    0.005039000000010674,
    0.004697999999990543
   ],
   "direct_s": 0.005099542206153274,
   "direct_s_per_realization": [
    0.004979457939043641,
    0.005302374949678779,
    0.0051167500205338,
    0.005099542206153274,
    0.00471000000834465
   ],
   "direct_skipped": 0,
   "fam": "BA",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.0010079999999987876,
   "local_cpu_s_per_realization": [
    0.0017320000000040636,
    0.0025019999999926767,
    0.0010079999999987876,
    0.0007679999999936626,
    0.0009050000000030423
   ],
   "local_s": 0.001006291015073657,
   "local_s_per_realization": [
    0.002758665941655636,
    0.0030645839869976044,
    0.001006291015073657,
    0.0007669168990105391,
    0.0009047079365700483
   ],
   "n": 100,
   "realizations": 5,
   "walk_cpu_s": 3.500000001110948e-05,
   "walk_cpu_s_per_realization": [
    8.300000000360797e-05,
    3.499999999689862e-05,
    3.500000001110948e-05,
    3.499999999689862e-05,
    3.5999999994373866e-05
   ],
   "walk_s": 3.491714596748352e-05,
   "walk_s_per_realization": [
    8.241715840995312e-05,
    3.541703335940838e-05,
    3.491714596748352e-05,
    3.441702574491501e-05,
    3.491598181426525e-05
   ]
  },
  "BA|30000|L2": {
   "L": 2,
   "build_join_s": 0.0019407919608056545,
   "build_join_s_per_realization": [
    0.0019453330896794796,
    0.0018755421042442322,
    0.0019137081690132618,
    0.00200020894408226,
    0.0019407919608056545
   ],
   "direct_cpu_s": 0.22750299999999868,
   "direct_cpu_s_per_realization": [
    0.20060799999999546,
    0.22461799999999954,
    0.23500500000000102,
    0.22750299999999868,
    0.23541400000000579
   ],
   "direct_s": 0.3054442498832941,
   "direct_s_per_realization": [
    0.20189550006762147,
    0.2935521660838276,
    0.3080242918804288,
    0.3054442498832941,
    0.31114650005474687
   ],
   "direct_skipped": 0,
   "fam": "BA",
   "loadavg_1min": [
    [
     20.255859375,
     19.2744140625
    ],
    [
     19.251953125,
     19.251953125
    ],
    [
     32.822265625,
     32.822265625
    ],
    [
     45.2353515625,
     45.2353515625
    ],
    [
     52.02294921875,
     58.58740234375
    ]
   ],
   "local_cpu_s": 5.800000000277805e-05,
   "local_cpu_s_per_realization": [
    5.700000000530281e-05,
    0.00014400000000591717,
    6.400000000184036e-05,
    5.800000000277805e-05,
    5.39999999915608e-05
   ],
   "local_s": 5.77080063521862e-05,
   "local_s_per_realization": [
    5.691614933311939e-05,
    0.0001438339240849018,
    6.266706623136997e-05,
    5.77080063521862e-05,
    5.3666066378355026e-05
   ],
   "n": 30000,
   "realizations": 5,
   "walk_cpu_s": 0.001024000000001024,
   "walk_cpu_s_per_realization": [
    0.0008119999999962602,
    0.001183000000004597,
    0.0008020000000001914,
    0.0012350000000012074,
    0.001024000000001024
   ],
   "walk_s": 0.0010239582043141127,
   "walk_s_per_realization": [
    0.0008866251446306705,
    0.0011821251828223467,
    0.000801541842520237,
    0.0012392920907586813,
    0.0010239582043141127
   ]
  },
  "BA|30000|L3": {
   "L": 3,
   "build_join_s": 0.0019407919608056545,
   "build_join_s_per_realization": [
    0.0019453330896794796,
    0.0018755421042442322,
    0.0019137081690132618,
    0.00200020894408226,
    0.0019407919608056545
   ],
   "direct_cpu_s": 1.778571999999997,
   "direct_cpu_s_per_realization": [
    1.5028910000000053,
    1.790028999999997,
    1.9537240000000011,
    1.7056630000000084,
    1.778571999999997
   ],
   "direct_s": 2.3175875418819487,
   "direct_s_per_realization": [
    2.099203540943563,
    2.3175875418819487,
    2.587678167037666,
    2.254933665972203,
    2.3549647917971015
   ],
   "direct_skipped": 0,
   "fam": "BA",
   "loadavg_1min": [
    [
     19.2744140625,
     19.251953125
    ],
    [
     19.251953125,
     32.822265625
    ],
    [
     32.822265625,
     39.16259765625
    ],
    [
     45.2353515625,
     52.02294921875
    ],
    [
     58.58740234375,
     70.3916015625
    ]
   ],
   "local_cpu_s": 0.00026200000000642376,
   "local_cpu_s_per_realization": [
    0.00024399999999502597,
    0.0003740000000007626,
    0.0005930000000020641,
    0.00022799999999989495,
    0.00026200000000642376
   ],
   "local_s": 0.00027879211120307446,
   "local_s_per_realization": [
    0.0002537909895181656,
    0.00037362496368587017,
    0.0005931248888373375,
    0.00022612488828599453,
    0.00027879211120307446
   ],
   "n": 30000,
   "realizations": 5,
   "walk_cpu_s": 0.001366999999994789,
   "walk_cpu_s_per_realization": [
    0.001368999999996845,
    0.0011280000000013501,
    0.0013649999999998386,
    0.001366999999994789,
    0.0017260000000050013
   ],
   "walk_s": 0.0013664169237017632,
   "walk_s_per_realization": [
    0.0018721658270806074,
    0.0011279999744147062,
    0.001366207841783762,
    0.0013664169237017632,
    0.0017250832170248032
   ]
  },
  "BA|30000|L4": {
   "L": 4,
   "build_join_s": 0.0019407919608056545,
   "build_join_s_per_realization": [
    0.0019453330896794796,
    0.0018755421042442322,
    0.0019137081690132618,
    0.00200020894408226,
    0.0019407919608056545
   ],
   "direct_cpu_s": null,
   "direct_cpu_s_per_realization": [
    null,
    null,
    null,
    null,
    null
   ],
   "direct_s": null,
   "direct_s_per_realization": [
    null,
    null,
    null,
    null,
    null
   ],
   "direct_skipped": 5,
   "fam": "BA",
   "loadavg_1min": [
    [
     19.251953125,
     19.251953125
    ],
    [
     32.822265625,
     32.822265625
    ],
    [
     39.16259765625,
     39.16259765625
    ],
    [
     52.02294921875,
     52.02294921875
    ],
    [
     70.3916015625,
     70.3916015625
    ]
   ],
   "local_cpu_s": 0.0036589999999989686,
   "local_cpu_s_per_realization": [
    0.0036589999999989686,
    0.006025000000001057,
    0.010749000000004116,
    0.0025919999999928223,
    0.0035950000000042337
   ],
   "local_s": 0.006142124999314547,
   "local_s_per_realization": [
    0.006142124999314547,
    0.01142320898361504,
    0.016750667011365294,
    0.00259191682562232,
    0.003625208977609873
   ],
   "n": 30000,
   "realizations": 5,
   "walk_cpu_s": 0.0020849999999938973,
   "walk_cpu_s_per_realization": [
    0.0035749999999978854,
    0.0019169999999988363,
    0.0019249999999999545,
    0.0027680000000032123,
    0.0020849999999938973
   ],
   "walk_s": 0.0022214578930288553,
   "walk_s_per_realization": [
    0.005187375005334616,
    0.0019170001614838839,
    0.0019263331778347492,
    0.0027685000095516443,
    0.0022214578930288553
   ]
  },
  "BA|3000|L2": {
   "L": 2,
   "build_join_s": 0.0002573749516159296,
   "build_join_s_per_realization": [
    0.00028754211962223053,
    0.0002573749516159296,
    0.0002507499884814024,
    0.00024883286096155643,
    0.00027520908042788506
   ],
   "direct_cpu_s": 0.017842999999999165,
   "direct_cpu_s_per_realization": [
    0.015518000000000143,
    0.017842999999999165,
    0.01793699999998921,
    0.01608300000000895,
    0.01886900000000935
   ],
   "direct_s": 0.021241958951577544,
   "direct_s_per_realization": [
    0.01567250001244247,
    0.025123208994045854,
    0.021241958951577544,
    0.016355999978259206,
    0.02866283291950822
   ],
   "direct_skipped": 0,
   "fam": "BA",
   "loadavg_1min": [
    [
     150.3154296875,
     150.3154296875
    ],
    [
     150.3154296875,
     150.3154296875
    ],
    [
     153.8935546875,
     153.8935546875
    ],
    [
     153.8935546875,
     153.8935546875
    ],
    [
     157.82568359375,
     157.82568359375
    ]
   ],
   "local_cpu_s": 6.600000000389628e-05,
   "local_cpu_s_per_realization": [
    6.100000000230921e-05,
    6.400000000894579e-05,
    9.599999999920783e-05,
    6.799999999884676e-05,
    6.600000000389628e-05
   ],
   "local_s": 6.600003689527512e-05,
   "local_s_per_realization": [
    6.045796908438206e-05,
    6.283307448029518e-05,
    9.587500244379044e-05,
    6.658397614955902e-05,
    6.600003689527512e-05
   ],
   "n": 3000,
   "realizations": 5,
   "walk_cpu_s": 7.999999999697138e-05,
   "walk_cpu_s_per_realization": [
    0.00014299999999423108,
    7.700000000454565e-05,
    0.00020700000000317686,
    7.600000000707041e-05,
    7.999999999697138e-05
   ],
   "walk_s": 7.974985055625439e-05,
   "walk_s_per_realization": [
    0.00014208280481398106,
    7.545901462435722e-05,
    0.0002059158869087696,
    7.562502287328243e-05,
    7.974985055625439e-05
   ]
  },
  "BA|3000|L3": {
   "L": 3,
   "build_join_s": 0.0002573749516159296,
   "build_join_s_per_realization": [
    0.00028754211962223053,
    0.0002573749516159296,
    0.0002507499884814024,
    0.00024883286096155643,
    0.00027520908042788506
   ],
   "direct_cpu_s": 0.08615800000001173,
   "direct_cpu_s_per_realization": [
    0.08464399999999728,
    0.09485599999999295,
    0.08495700000000284,
    0.09118399999999838,
    0.08615800000001173
   ],
   "direct_s": 0.1175199169665575,
   "direct_s_per_realization": [
    0.11731670890003443,
    0.12035445892252028,
    0.1175199169665575,
    0.12472758395597339,
    0.10874316608533263
   ],
   "direct_skipped": 0,
   "fam": "BA",
   "loadavg_1min": [
    [
     150.3154296875,
     150.3154296875
    ],
    [
     150.3154296875,
     150.3154296875
    ],
    [
     153.8935546875,
     153.8935546875
    ],
    [
     153.8935546875,
     153.8935546875
    ],
    [
     157.82568359375,
     157.82568359375
    ]
   ],
   "local_cpu_s": 0.0003600000000005821,
   "local_cpu_s_per_realization": [
    0.0002679999999912752,
    0.0003600000000005821,
    0.00070999999999799,
    0.00036699999999711963,
    0.00032699999999863394
   ],
   "local_s": 0.0003605000674724579,
   "local_s_per_realization": [
    0.00026783300563693047,
    0.0003605000674724579,
    0.0007090831641107798,
    0.00036520883440971375,
    0.00032695895060896873
   ],
   "n": 3000,
   "realizations": 5,
   "walk_cpu_s": 0.00012099999999293232,
   "walk_cpu_s_per_realization": [
    0.00037299999999618194,
    0.00011000000000649379,
    0.00011100000000396903,
    0.00014600000000086766,
    0.00012099999999293232
   ],
   "walk_s": 0.00012349989265203476,
   "walk_s_per_realization": [
    0.0006405841559171677,
    0.00010970793664455414,
    0.00010945904068648815,
    0.0001457079779356718,
    0.00012349989265203476
   ]
  },
  "BA|3000|L4": {
   "L": 4,
   "build_join_s": 0.0002573749516159296,
   "build_join_s_per_realization": [
    0.00028754211962223053,
    0.0002573749516159296,
    0.0002507499884814024,
    0.00024883286096155643,
    0.00027520908042788506
   ],
   "direct_cpu_s": 0.3477889999999917,
   "direct_cpu_s_per_realization": [
    0.3301269999999903,
    0.36185199999999895,
    0.3477889999999917,
    0.35514500000000737,
    0.3399029999999925
   ],
   "direct_s": 0.459162832936272,
   "direct_s_per_realization": [
    0.43446520809084177,
    0.481112209148705,
    0.4554818330798298,
    0.4746966250240803,
    0.459162832936272
   ],
   "direct_skipped": 0,
   "fam": "BA",
   "loadavg_1min": [
    [
     150.3154296875,
     150.3154296875
    ],
    [
     150.3154296875,
     153.8935546875
    ],
    [
     153.8935546875,
     153.8935546875
    ],
    [
     153.8935546875,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ]
   ],
   "local_cpu_s": 0.0036479999999983193,
   "local_cpu_s_per_realization": [
    0.0038570000000106575,
    0.0036479999999983193,
    0.009399999999999409,
    0.0035520000000133223,
    0.00332000000000221
   ],
   "local_s": 0.003647125093266368,
   "local_s_per_realization": [
    0.0038704590406268835,
    0.003647125093266368,
    0.01605283305980265,
    0.0035503751132637262,
    0.0033420829568058252
   ],
   "n": 3000,
   "realizations": 5,
   "walk_cpu_s": 0.00015100000000245473,
   "walk_cpu_s_per_realization": [
    0.00014500000000339242,
    0.00015000000000497948,
    0.00015100000000245473,
    0.0002720000000095979,
    0.00015100000000245473
   ],
   "walk_s": 0.00015012500807642937,
   "walk_s_per_realization": [
    0.00014529190957546234,
    0.0001490830909460783,
    0.00015012500807642937,
    0.0002707501407712698,
    0.00015091616660356522
   ]
  },
  "BA|300|L2": {
   "L": 2,
   "build_join_s": 0.00010474980808794498,
   "build_join_s_per_realization": [
    0.00010462501086294651,
    9.900005534291267e-05,
    0.00010474980808794498,
    0.00011120806448161602,
    0.00021474994719028473
   ],
   "direct_cpu_s": 0.003816999999997961,
   "direct_cpu_s_per_realization": [
    0.003816999999997961,
    0.004539999999991551,
    0.002516999999997438,
    0.004204000000001429,
    0.0036479999999983193
   ],
   "direct_s": 0.004207624820992351,
   "direct_s_per_realization": [
    0.004207624820992351,
    0.004679916892200708,
    0.0025168750435113907,
    0.004851875128224492,
    0.004182209027931094
   ],
   "direct_skipped": 0,
   "fam": "BA",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 7.700000000454565e-05,
   "local_cpu_s_per_realization": [
    0.0001719999999920674,
    0.0001929999999958909,
    6.0000000004833964e-05,
    6.700000000137152e-05,
    7.700000000454565e-05
   ],
   "local_s": 7.66669400036335e-05,
   "local_s_per_realization": [
    0.000194125110283494,
    0.00019612512551248074,
    5.99580816924572e-05,
    6.591714918613434e-05,
    7.66669400036335e-05
   ],
   "n": 300,
   "realizations": 5,
   "walk_cpu_s": 2.500000000793534e-05,
   "walk_cpu_s_per_realization": [
    5.699999999819738e-05,
    5.699999999819738e-05,
    2.500000000793534e-05,
    2.500000000793534e-05,
    2.500000000793534e-05
   ],
   "walk_s": 2.487492747604847e-05,
   "walk_s_per_realization": [
    5.583302117884159e-05,
    5.583302117884159e-05,
    2.4124979972839355e-05,
    2.4750130251049995e-05,
    2.487492747604847e-05
   ]
  },
  "BA|300|L3": {
   "L": 3,
   "build_join_s": 0.00010474980808794498,
   "build_join_s_per_realization": [
    0.00010462501086294651,
    9.900005534291267e-05,
    0.00010474980808794498,
    0.00011120806448161602,
    0.00021474994719028473
   ],
   "direct_cpu_s": 0.0065259999999938145,
   "direct_cpu_s_per_realization": [
    0.006922000000002981,
    0.0065259999999938145,
    0.006709999999998217,
    0.004860000000007858,
    0.0057929999999970505
   ],
   "direct_s": 0.006524625001475215,
   "direct_s_per_realization": [
    0.007039541844278574,
    0.006524625001475215,
    0.014046708820387721,
    0.0048613338731229305,
    0.005885000107809901
   ],
   "direct_skipped": 0,
   "fam": "BA",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.00032099999999957163,
   "local_cpu_s_per_realization": [
    0.00034800000000245745,
    0.00032099999999957163,
    0.0002579999999881011,
    0.00026299999998968815,
    0.0003289999999935844
   ],
   "local_s": 0.0003207081463187933,
   "local_s_per_realization": [
    0.00034716585651040077,
    0.0003207081463187933,
    0.00025758310221135616,
    0.00026145786978304386,
    0.00032883300445973873
   ],
   "n": 300,
   "realizations": 5,
   "walk_cpu_s": 3.399999999942338e-05,
   "walk_cpu_s_per_realization": [
    3.399999999942338e-05,
    3.5999999994373866e-05,
    3.399999999942338e-05,
    3.500000001110948e-05,
    3.300000000194814e-05
   ],
   "walk_s": 3.316695801913738e-05,
   "walk_s_per_realization": [
    3.304099664092064e-05,
    3.491714596748352e-05,
    3.27499583363533e-05,
    3.479188308119774e-05,
    3.316695801913738e-05
   ]
  },
  "BA|300|L4": {
   "L": 4,
   "build_join_s": 0.00010474980808794498,
   "build_join_s_per_realization": [
    0.00010462501086294651,
    9.900005534291267e-05,
    0.00010474980808794498,
    0.00011120806448161602,
    0.00021474994719028473
   ],
   "direct_cpu_s": 0.01312800000000891,
   "direct_cpu_s_per_realization": [
    0.014674999999996885,
    0.015124999999997613,
    0.01312800000000891,
    0.011346000000003187,
    0.012968999999998232
   ],
   "direct_s": 0.015061458805575967,
   "direct_s_per_realization": [
    0.015061458805575967,
    0.015155417146161199,
    0.01317208306863904,
    0.011346082901582122,
    0.017072750022634864
   ],
   "direct_skipped": 0,
   "fam": "BA",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.0015590000000003101,
   "local_cpu_s_per_realization": [
    0.0021380000000021937,
    0.0019169999999917309,
    0.0013699999999943202,
    0.0011060000000071568,
    0.0015590000000003101
   ],
   "local_s": 0.0015565832145512104,
   "local_s_per_realization": [
    0.002137457951903343,
    0.001916833920404315,
    0.001369791803881526,
    0.0011058750096708536,
    0.0015565832145512104
   ],
   "n": 300,
   "realizations": 5,
   "walk_cpu_s": 4.500000000007276e-05,
   "walk_cpu_s_per_realization": [
    4.399999998838666e-05,
    0.00010300000000995624,
    4.500000000007276e-05,
    4.500000000007276e-05,
    4.3000000005122274e-05
   ],
   "walk_s": 4.454189911484718e-05,
   "walk_s_per_realization": [
    4.345807246863842e-05,
    0.00010070903226733208,
    4.454189911484718e-05,
    4.4625019654631615e-05,
    4.2833155021071434e-05
   ]
  },
  "ER-2|100000|L2": {
   "L": 2,
   "build_join_s": 0.006343416171148419,
   "build_join_s_per_realization": [
    0.0064165841322392225,
    0.006343416171148419,
    0.005256042117252946,
    0.006091292016208172,
    0.006626791087910533
   ],
   "direct_cpu_s": 0.2470300000000023,
   "direct_cpu_s_per_realization": [
    0.23951999999999973,
    0.2426769999999987,
    0.25047899999999856,
    0.2470300000000023,
    0.2503640000000047
   ],
   "direct_s": 0.2486504171974957,
   "direct_s_per_realization": [
    0.24013145780190825,
    0.24432370788417757,
    0.25173766701482236,
    0.2486504171974957,
    0.25316116702742875
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     30.27880859375,
     30.27880859375
    ],
    [
     28.57470703125,
     28.57470703125
    ],
    [
     25.33740234375,
     25.33740234375
    ],
    [
     24.02880859375,
     22.6650390625
    ],
    [
     21.41015625,
     21.41015625
    ]
   ],
   "local_cpu_s": 5.600000000072214e-05,
   "local_cpu_s_per_realization": [
    5.8000000000113516e-05,
    5.600000000072214e-05,
    5.7000000001750095e-05,
    5.600000000072214e-05,
    5.3999999998666226e-05
   ],
   "local_s": 5.5916840210556984e-05,
   "local_s_per_realization": [
    5.725002847611904e-05,
    5.579204298555851e-05,
    5.6459102779626846e-05,
    5.5916840210556984e-05,
    5.324999801814556e-05
   ],
   "n": 100000,
   "realizations": 5,
   "walk_cpu_s": 0.004931000000002683,
   "walk_cpu_s_per_realization": [
    0.004522999999999833,
    0.0053160000000005425,
    0.004931000000002683,
    0.004857999999998697,
    0.00515800000000155
   ],
   "walk_s": 0.004939625039696693,
   "walk_s_per_realization": [
    0.004541666945442557,
    0.005332374945282936,
    0.004939625039696693,
    0.004865207942202687,
    0.0051635408308357
   ]
  },
  "ER-2|100000|L3": {
   "L": 3,
   "build_join_s": 0.006343416171148419,
   "build_join_s_per_realization": [
    0.0064165841322392225,
    0.006343416171148419,
    0.005256042117252946,
    0.006091292016208172,
    0.006626791087910533
   ],
   "direct_cpu_s": 0.5452979999999954,
   "direct_cpu_s_per_realization": [
    0.5372480000000004,
    0.5552580000000003,
    0.5513370000000002,
    0.5446020000000011,
    0.5452979999999954
   ],
   "direct_s": 0.5525212921202183,
   "direct_s_per_realization": [
    0.539322332944721,
    0.5571120420936495,
    0.5525212921202183,
    0.5492510828189552,
    0.5573138338513672
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     30.27880859375,
     30.27880859375
    ],
    [
     28.57470703125,
     26.8466796875
    ],
    [
     25.33740234375,
     25.33740234375
    ],
    [
     22.6650390625,
     22.6650390625
    ],
    [
     21.41015625,
     20.255859375
    ]
   ],
   "local_cpu_s": 0.00012699999999998823,
   "local_cpu_s_per_realization": [
    0.00012699999999998823,
    0.00012599999999984846,
    0.00013200000000068712,
    0.00012899999999760325,
    0.00011700000000303135
   ],
   "local_s": 0.00012758281081914902,
   "local_s_per_realization": [
    0.00012758281081914902,
    0.00012541702017188072,
    0.00013100006617605686,
    0.000128875020891428,
    0.00011583301238715649
   ],
   "n": 100000,
   "realizations": 5,
   "walk_cpu_s": 0.007360999999999951,
   "walk_cpu_s_per_realization": [
    0.007360999999999951,
    0.007246999999999559,
    0.0077099999999994395,
    0.0072570000000027335,
    0.008154000000004658
   ],
   "walk_s": 0.007381333038210869,
   "walk_s_per_realization": [
    0.007381333038210869,
    0.007270875154063106,
    0.007958791917189956,
    0.007278041215613484,
    0.008183625061064959
   ]
  },
  "ER-2|100000|L4": {
   "L": 4,
   "build_join_s": 0.006343416171148419,
   "build_join_s_per_realization": [
    0.0064165841322392225,
    0.006343416171148419,
    0.005256042117252946,
    0.006091292016208172,
    0.006626791087910533
   ],
   "direct_cpu_s": 1.1552139999999973,
   "direct_cpu_s_per_realization": [
    1.1581430000000008,
    1.1550550000000008,
    1.1505639999999993,
    1.1552139999999973,
    1.1569310000000002
   ],
   "direct_s": 1.1631793328560889,
   "direct_s_per_realization": [
    1.1631793328560889,
    1.1588130409363657,
    1.1547457501292229,
    1.1650527080055326,
    1.1651053328532726
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     30.27880859375,
     28.57470703125
    ],
    [
     26.8466796875,
     26.8466796875
    ],
    [
     25.33740234375,
     24.02880859375
    ],
    [
     22.6650390625,
     21.41015625
    ],
    [
     20.255859375,
     20.255859375
    ]
   ],
   "local_cpu_s": 0.0002839999999997289,
   "local_cpu_s_per_realization": [
    0.0002839999999997289,
    0.00029600000000051807,
    0.00026400000000137425,
    0.0002999999999993008,
    0.00024499999999960664
   ],
   "local_s": 0.0002836671192198992,
   "local_s_per_realization": [
    0.0002836671192198992,
    0.00029624998569488525,
    0.0002633749973028898,
    0.00029933289624750614,
    0.00024416600354015827
   ],
   "n": 100000,
   "realizations": 5,
   "walk_cpu_s": 0.010127000000000663,
   "walk_cpu_s_per_realization": [
    0.009523999999999866,
    0.009230000000000516,
    0.010319000000002632,
    0.010127000000000663,
    0.010148000000000934
   ],
   "walk_s": 0.010154874995350838,
   "walk_s_per_realization": [
    0.009550041053444147,
    0.009263667045161128,
    0.010342000052332878,
    0.010154874995350838,
    0.01016791700385511
   ]
  },
  "ER-2|10000|L2": {
   "L": 2,
   "build_join_s": 0.0005970001220703125,
   "build_join_s_per_realization": [
    0.0005429589655250311,
    0.0006312080658972263,
    0.0005773750599473715,
    0.0006034590769559145,
    0.0005970001220703125
   ],
   "direct_cpu_s": 0.02488800000000424,
   "direct_cpu_s_per_realization": [
    0.024743999999998323,
    0.02454299999999421,
    0.025614000000004467,
    0.02488800000000424,
    0.025478000000006773
   ],
   "direct_s": 0.037222875049337745,
   "direct_s_per_realization": [
    0.037222875049337745,
    0.029120916035026312,
    0.026826250134035945,
    0.037283374927937984,
    0.03904350008815527
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     70.3916015625,
     70.3916015625
    ],
    [
     70.3916015625,
     70.3916015625
    ],
    [
     80.60986328125,
     80.60986328125
    ],
    [
     80.60986328125,
     80.60986328125
    ],
    [
     80.60986328125,
     80.60986328125
    ]
   ],
   "local_cpu_s": 5.900000000735872e-05,
   "local_cpu_s_per_realization": [
    5.800000000988348e-05,
    5.5000000003246896e-05,
    6.0000000004833964e-05,
    6.100000000230921e-05,
    5.900000000735872e-05
   ],
   "local_s": 5.8999983593821526e-05,
   "local_s_per_realization": [
    5.8167148381471634e-05,
    5.445792339742184e-05,
    6.025005131959915e-05,
    6.045796908438206e-05,
    5.8999983593821526e-05
   ],
   "n": 10000,
   "realizations": 5,
   "walk_cpu_s": 0.00019799999999747797,
   "walk_cpu_s_per_realization": [
    0.000194000000007577,
    0.00018899999999177908,
    0.0002009999999899037,
    0.00020599999999149077,
    0.00019799999999747797
   ],
   "walk_s": 0.00019833282567560673,
   "walk_s_per_realization": [
    0.00019366689957678318,
    0.00018858304247260094,
    0.00019987509585916996,
    0.00020499993115663528,
    0.00019833282567560673
   ]
  },
  "ER-2|10000|L3": {
   "L": 3,
   "build_join_s": 0.0005970001220703125,
   "build_join_s_per_realization": [
    0.0005429589655250311,
    0.0006312080658972263,
    0.0005773750599473715,
    0.0006034590769559145,
    0.0005970001220703125
   ],
   "direct_cpu_s": 0.049171000000001186,
   "direct_cpu_s_per_realization": [
    0.04679699999999798,
    0.047157999999996036,
    0.051130000000000564,
    0.052389000000005126,
    0.049171000000001186
   ],
   "direct_s": 0.06346116703934968,
   "direct_s_per_realization": [
    0.06346116703934968,
    0.06177658285014331,
    0.0762412918265909,
    0.0703815829474479,
    0.05764149990864098
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     70.3916015625,
     70.3916015625
    ],
    [
     70.3916015625,
     70.3916015625
    ],
    [
     80.60986328125,
     80.60986328125
    ],
    [
     80.60986328125,
     80.60986328125
    ],
    [
     80.60986328125,
     80.60986328125
    ]
   ],
   "local_cpu_s": 0.00013400000000274304,
   "local_cpu_s_per_realization": [
    0.00017200000000627824,
    0.00012800000000368073,
    0.0001330000000052678,
    0.00013400000000274304,
    0.0001409999999992806
   ],
   "local_s": 0.00013325014151632786,
   "local_s_per_realization": [
    0.00017204205505549908,
    0.00012674997560679913,
    0.00013229204341769218,
    0.00013325014151632786,
    0.00013983296230435371
   ],
   "n": 10000,
   "realizations": 5,
   "walk_cpu_s": 0.00047000000000707587,
   "walk_cpu_s_per_realization": [
    0.0005510000000015225,
    0.000489000000001738,
    0.00046799999999791453,
    0.00047000000000707587,
    0.000461000000001377
   ],
   "walk_s": 0.0004747919738292694,
   "walk_s_per_realization": [
    0.0005514160729944706,
    0.0004882081411778927,
    0.00046712509356439114,
    0.0004747919738292694,
    0.00045941700227558613
   ]
  },
  "ER-2|10000|L4": {
   "L": 4,
   "build_join_s": 0.0005970001220703125,
   "build_join_s_per_realization": [
    0.0005429589655250311,
    0.0006312080658972263,
    0.0005773750599473715,
    0.0006034590769559145,
    0.0005970001220703125
   ],
   "direct_cpu_s": 0.10363800000000367,
   "direct_cpu_s_per_realization": [
    0.0956160000000068,
    0.10403799999998853,
    0.10106599999998878,
    0.10363800000000367,
    0.10421100000000649
   ],
   "direct_s": 0.13536712480708957,
   "direct_s_per_realization": [
    0.12273541605100036,
    0.13536712480708957,
    0.13223100011236966,
    0.1419565831311047,
    0.14427329204045236
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     70.3916015625,
     70.3916015625
    ],
    [
     70.3916015625,
     70.3916015625
    ],
    [
     80.60986328125,
     80.60986328125
    ],
    [
     80.60986328125,
     80.60986328125
    ],
    [
     80.60986328125,
     80.60986328125
    ]
   ],
   "local_cpu_s": 0.00030000000000995897,
   "local_cpu_s_per_realization": [
    0.00035700000000815635,
    0.00030000000000995897,
    0.00027599999999949887,
    0.0002690000000029613,
    0.00032199999999704687
   ],
   "local_s": 0.00029870797879993916,
   "local_s_per_realization": [
    0.00035729212686419487,
    0.00029870797879993916,
    0.00027633318677544594,
    0.00026808399707078934,
    0.00032579200342297554
   ],
   "n": 10000,
   "realizations": 5,
   "walk_cpu_s": 0.00055799999999806,
   "walk_cpu_s_per_realization": [
    0.0007350000000059254,
    0.0005379999999917118,
    0.00039400000000000546,
    0.00055799999999806,
    0.0006690000000020291
   ],
   "walk_s": 0.0005576249677687883,
   "walk_s_per_realization": [
    0.0007345410995185375,
    0.0005374581087380648,
    0.0003934160340577364,
    0.0005576249677687883,
    0.0006677499040961266
   ]
  },
  "ER-2|1000|L2": {
   "L": 2,
   "build_join_s": 0.00014745816588401794,
   "build_join_s_per_realization": [
    0.00016479194164276123,
    0.00015050009824335575,
    0.00014604092575609684,
    0.00014387513510882854,
    0.00014745816588401794
   ],
   "direct_cpu_s": 0.003163000000000693,
   "direct_cpu_s_per_realization": [
    0.0028279999999938354,
    0.0032569999999907395,
    0.0031780000000054542,
    0.003121000000007257,
    0.003163000000000693
   ],
   "direct_s": 0.0031767908949404955,
   "direct_s_per_realization": [
    0.0028275828808546066,
    0.0036523339804261923,
    0.0031767908949404955,
    0.003233749885112047,
    0.0031622080132365227
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ]
   ],
   "local_cpu_s": 6.599999998968542e-05,
   "local_cpu_s_per_realization": [
    6.700000000137152e-05,
    6.199999999978445e-05,
    6.599999998968542e-05,
    6.700000000137152e-05,
    6.400000000894579e-05
   ],
   "local_s": 6.550014950335026e-05,
   "local_s_per_realization": [
    6.66249543428421e-05,
    5.9999991208314896e-05,
    6.550014950335026e-05,
    6.637489423155785e-05,
    6.212503649294376e-05
   ],
   "n": 1000,
   "realizations": 5,
   "walk_cpu_s": 3.8000000003535206e-05,
   "walk_cpu_s_per_realization": [
    3.799999998932435e-05,
    3.700000000605996e-05,
    3.900000000101045e-05,
    3.8000000003535206e-05,
    3.8000000003535206e-05
   ],
   "walk_s": 3.683287650346756e-05,
   "walk_s_per_realization": [
    3.6416808143258095e-05,
    3.683287650346756e-05,
    3.816699609160423e-05,
    3.737513907253742e-05,
    3.674998879432678e-05
   ]
  },
  "ER-2|1000|L3": {
   "L": 3,
   "build_join_s": 0.00014745816588401794,
   "build_join_s_per_realization": [
    0.00016479194164276123,
    0.00015050009824335575,
    0.00014604092575609684,
    0.00014387513510882854,
    0.00014745816588401794
   ],
   "direct_cpu_s": 0.006028999999998064,
   "direct_cpu_s_per_realization": [
    0.006028999999998064,
    0.006272000000009825,
    0.006111000000004196,
    0.005678999999986445,
    0.0051799999999957436
   ],
   "direct_s": 0.006056874990463257,
   "direct_s_per_realization": [
    0.006056874990463257,
    0.006272834027186036,
    0.006211125059053302,
    0.0056808749213814735,
    0.005180875072255731
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ]
   ],
   "local_cpu_s": 0.0001699999999971169,
   "local_cpu_s_per_realization": [
    0.00016599999999300508,
    0.0001699999999971169,
    0.00024299999999755073,
    0.00017499999999870397,
    0.00015899999999646752
   ],
   "local_s": 0.00016929209232330322,
   "local_s_per_realization": [
    0.00016583409160375595,
    0.00016929209232330322,
    0.0002410411834716797,
    0.00017333310097455978,
    0.00015866709873080254
   ],
   "n": 1000,
   "realizations": 5,
   "walk_cpu_s": 5.5000000003246896e-05,
   "walk_cpu_s_per_realization": [
    5.199999999661031e-05,
    5.5000000003246896e-05,
    0.00013599999999769352,
    5.5000000003246896e-05,
    5.499999998903604e-05
   ],
   "walk_s": 5.420902743935585e-05,
   "walk_s_per_realization": [
    5.13328704982996e-05,
    5.420902743935585e-05,
    0.00013570813462138176,
    5.508307367563248e-05,
    5.420902743935585e-05
   ]
  },
  "ER-2|1000|L4": {
   "L": 4,
   "build_join_s": 0.00014745816588401794,
   "build_join_s_per_realization": [
    0.00016479194164276123,
    0.00015050009824335575,
    0.00014604092575609684,
    0.00014387513510882854,
    0.00014745816588401794
   ],
   "direct_cpu_s": 0.011906999999993673,
   "direct_cpu_s_per_realization": [
    0.013068000000004076,
    0.013772000000003004,
    0.011700000000004707,
    0.011906999999993673,
    0.010699000000002457
   ],
   "direct_s": 0.015969374915584922,
   "direct_s_per_realization": [
    0.015969374915584922,
    0.018960291985422373,
    0.01961429207585752,
    0.01196441613137722,
    0.010882374830543995
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ]
   ],
   "local_cpu_s": 0.0004100000000022419,
   "local_cpu_s_per_realization": [
    0.00043399999999849115,
    0.00032500000000368345,
    0.0004100000000022419,
    0.00047800000000108867,
    0.0003649999999879583
   ],
   "local_s": 0.00040995795279741287,
   "local_s_per_realization": [
    0.00043308292515575886,
    0.00032500014640390873,
    0.00040995795279741287,
    0.0009523339103907347,
    0.00036437506787478924
   ],
   "n": 1000,
   "realizations": 5,
   "walk_cpu_s": 7.100000000548334e-05,
   "walk_cpu_s_per_realization": [
    7.100000000548334e-05,
    6.900000001053286e-05,
    6.8999999996322e-05,
    0.00016599999999300508,
    0.0001409999999992806
   ],
   "walk_s": 7.062498480081558e-05,
   "walk_s_per_realization": [
    7.062498480081558e-05,
    6.866687908768654e-05,
    6.783311255276203e-05,
    0.00017725001089274883,
    0.0001396669540554285
   ]
  },
  "ER-2|100|L2": {
   "L": 2,
   "build_join_s": 9.145890362560749e-05,
   "build_join_s_per_realization": [
    9.145797230303288e-05,
    9.412504732608795e-05,
    0.00011404207907617092,
    9.120791219174862e-05,
    9.145890362560749e-05
   ],
   "direct_cpu_s": 0.0012940000000014606,
   "direct_cpu_s_per_realization": [
    0.0027139999999974407,
    0.0012250000000051386,
    0.0012979999999913616,
    0.0012940000000014606,
    0.0011899999999940292
   ],
   "direct_s": 0.0012940000742673874,
   "direct_s_per_realization": [
    0.0027117920108139515,
    0.001224457984790206,
    0.0013703748118132353,
    0.0012940000742673874,
    0.0011892919428646564
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 6.799999999884676e-05,
   "local_cpu_s_per_realization": [
    0.00014300000000844193,
    5.900000000735872e-05,
    6.799999999884676e-05,
    6.8999999996322e-05,
    6.799999999884676e-05
   ],
   "local_s": 6.695813499391079e-05,
   "local_s_per_realization": [
    0.00014241598546504974,
    5.825003609061241e-05,
    6.829202175140381e-05,
    6.695813499391079e-05,
    6.666709668934345e-05
   ],
   "n": 100,
   "realizations": 5,
   "walk_cpu_s": 2.0000000006348273e-05,
   "walk_cpu_s_per_realization": [
    4.6999999995023245e-05,
    2.0000000006348273e-05,
    2.0000000006348273e-05,
    2.1000000003823516e-05,
    2.0000000006348273e-05
   ],
   "walk_s": 2.045789733529091e-05,
   "walk_s_per_realization": [
    4.650000482797623e-05,
    1.9875122234225273e-05,
    2.045789733529091e-05,
    2.058316022157669e-05,
    1.979200169444084e-05
   ]
  },
  "ER-2|100|L3": {
   "L": 3,
   "build_join_s": 9.145890362560749e-05,
   "build_join_s_per_realization": [
    9.145797230303288e-05,
    9.412504732608795e-05,
    0.00011404207907617092,
    9.120791219174862e-05,
    9.145890362560749e-05
   ],
   "direct_cpu_s": 0.0018149999999934607,
   "direct_cpu_s_per_realization": [
    0.0018730000000033442,
    0.0018410000000130822,
    0.0018149999999934607,
    0.0017599999999902138,
    0.0016810000000049286
   ],
   "direct_s": 0.001815208001062274,
   "direct_s_per_realization": [
    0.0019282090943306684,
    0.001842249883338809,
    0.001815208001062274,
    0.0017585000023245811,
    0.001680874964222312
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.0001620000000031041,
   "local_cpu_s_per_realization": [
    0.00016899999999964166,
    0.00013500000000021828,
    0.00015900000001067838,
    0.0001620000000031041,
    0.00016899999999964166
   ],
   "local_s": 0.0001615830697119236,
   "local_s_per_realization": [
    0.00016883318312466145,
    0.00013424991630017757,
    0.0001593329943716526,
    0.0001615830697119236,
    0.00016779196448624134
   ],
   "n": 100,
   "realizations": 5,
   "walk_cpu_s": 2.8999999997836312e-05,
   "walk_cpu_s_per_realization": [
    2.8999999997836312e-05,
    2.8999999997836312e-05,
    2.9000000012047167e-05,
    2.800000000036107e-05,
    2.8999999997836312e-05
   ],
   "walk_s": 2.791592851281166e-05,
   "walk_s_per_realization": [
    2.7667032554745674e-05,
    2.8166919946670532e-05,
    2.791592851281166e-05,
    2.7667032554745674e-05,
    2.8125010430812836e-05
   ]
  },
  "ER-2|100|L4": {
   "L": 4,
   "build_join_s": 9.145890362560749e-05,
   "build_join_s_per_realization": [
    9.145797230303288e-05,
    9.412504732608795e-05,
    0.00011404207907617092,
    9.120791219174862e-05,
    9.145890362560749e-05
   ],
   "direct_cpu_s": 0.0032700000000005502,
   "direct_cpu_s_per_realization": [
    0.0032700000000005502,
    0.004913000000001944,
    0.0030780000000021346,
    0.002760999999992464,
    0.0043500000000022965
   ],
   "direct_s": 0.003321124939247966,
   "direct_s_per_realization": [
    0.003269999986514449,
    0.006004457827657461,
    0.003321124939247966,
    0.002759665949270129,
    0.006268374854698777
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.0003270000000128448,
   "local_cpu_s_per_realization": [
    0.0003569999999939455,
    0.00029000000000678483,
    0.0003270000000128448,
    0.0003109999999963975,
    0.0003580000000056316
   ],
   "local_s": 0.0003271661698818207,
   "local_s_per_realization": [
    0.00035679200664162636,
    0.0002904580906033516,
    0.0003271661698818207,
    0.00031029200181365013,
    0.00035641598515212536
   ],
   "n": 100,
   "realizations": 5,
   "walk_cpu_s": 3.600000000858472e-05,
   "walk_cpu_s_per_realization": [
    3.600000000858472e-05,
    3.700000000605996e-05,
    3.600000000858472e-05,
    3.699999999184911e-05,
    3.600000000858472e-05
   ],
   "walk_s": 3.6084093153476715e-05,
   "walk_s_per_realization": [
    3.587501123547554e-05,
    3.674998879432678e-05,
    3.616604954004288e-05,
    3.6084093153476715e-05,
    3.587501123547554e-05
   ]
  },
  "ER-2|30000|L2": {
   "L": 2,
   "build_join_s": 0.0016195420175790787,
   "build_join_s_per_realization": [
    0.0015710419975221157,
    0.0016195420175790787,
    0.0016929169651120901,
    0.001654125051572919,
    0.0015122080221772194
   ],
   "direct_cpu_s": 0.07202500000000356,
   "direct_cpu_s_per_realization": [
    0.06614199999999926,
    0.0747830000000036,
    0.07109599999999716,
    0.07351000000000596,
    0.07202500000000356
   ],
   "direct_s": 0.07268387521617115,
   "direct_s_per_realization": [
    0.06646750005893409,
    0.07538241613656282,
    0.07206725003197789,
    0.07505704183131456,
    0.07268387521617115
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     22.6650390625,
     22.6650390625
    ],
    [
     22.6650390625,
     22.6650390625
    ],
    [
     21.41015625,
     21.41015625
    ],
    [
     21.41015625,
     21.41015625
    ],
    [
     20.255859375,
     20.255859375
    ]
   ],
   "local_cpu_s": 5.799999999922534e-05,
   "local_cpu_s_per_realization": [
    5.799999999922534e-05,
    5.5000000003246896e-05,
    5.9000000000253294e-05,
    7.500000000248974e-05,
    5.7999999995672624e-05
   ],
   "local_s": 5.7999975979328156e-05,
   "local_s_per_realization": [
    5.7124998420476913e-05,
    5.408283323049545e-05,
    5.8625126257538795e-05,
    7.333396933972836e-05,
    5.7999975979328156e-05
   ],
   "n": 30000,
   "realizations": 5,
   "walk_cpu_s": 0.001049000000001854,
   "walk_cpu_s_per_realization": [
    0.0011639999999992767,
    0.001049000000001854,
    0.0006009999999960769,
    0.0012410000000002697,
    0.0009920000000036566
   ],
   "walk_s": 0.0010482091456651688,
   "walk_s_per_realization": [
    0.0011628330685198307,
    0.0010482091456651688,
    0.0006007920019328594,
    0.0012621248606592417,
    0.0009921661112457514
   ]
  },
  "ER-2|30000|L3": {
   "L": 3,
   "build_join_s": 0.0016195420175790787,
   "build_join_s_per_realization": [
    0.0015710419975221157,
    0.0016195420175790787,
    0.0016929169651120901,
    0.001654125051572919,
    0.0015122080221772194
   ],
   "direct_cpu_s": 0.15443299999999738,
   "direct_cpu_s_per_realization": [
    0.14847199999999816,
    0.14958200000000232,
    0.15784400000000431,
    0.15789200000000392,
    0.15443299999999738
   ],
   "direct_s": 0.15629470790736377,
   "direct_s_per_realization": [
    0.14999754214659333,
    0.15152920898981392,
    0.1594970419537276,
    0.1590440410654992,
    0.15629470790736377
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     22.6650390625,
     22.6650390625
    ],
    [
     22.6650390625,
     21.41015625
    ],
    [
     21.41015625,
     21.41015625
    ],
    [
     21.41015625,
     21.41015625
    ],
    [
     20.255859375,
     20.255859375
    ]
   ],
   "local_cpu_s": 0.0001260000000016248,
   "local_cpu_s_per_realization": [
    0.0001260000000016248,
    0.0001829999999998222,
    0.00013000000000573664,
    0.00011299999999891952,
    0.00012200000000461841
   ],
   "local_s": 0.00012620794586837292,
   "local_s_per_realization": [
    0.00012620794586837292,
    0.00018366682343184948,
    0.000130208907648921,
    0.00011345790699124336,
    0.00012212502770125866
   ],
   "n": 30000,
   "realizations": 5,
   "walk_cpu_s": 0.001252000000000919,
   "walk_cpu_s_per_realization": [
    0.0010280000000015832,
    0.001252000000000919,
    0.0019889999999946895,
    0.0011089999999995825,
    0.001619999999995514
   ],
   "walk_s": 0.001260416116565466,
   "walk_s_per_realization": [
    0.0010398749727755785,
    0.001260416116565466,
    0.0019986662082374096,
    0.001115208026021719,
    0.0016300000716000795
   ]
  },
  "ER-2|30000|L4": {
   "L": 4,
   "build_join_s": 0.0016195420175790787,
   "build_join_s_per_realization": [
    0.0015710419975221157,
    0.0016195420175790787,
    0.0016929169651120901,
    0.001654125051572919,
    0.0015122080221772194
   ],
   "direct_cpu_s": 0.3196130000000039,
   "direct_cpu_s_per_realization": [
    0.3159119999999973,
    0.318372999999994,
    0.32236199999999826,
    0.32241600000000403,
    0.3196130000000039
   ],
   "direct_s": 0.3225634580012411,
   "direct_s_per_realization": [
    0.3173100829590112,
    0.3209732919931412,
    0.3250762918032706,
    0.32511229207739234,
    0.3225634580012411
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     22.6650390625,
     22.6650390625
    ],
    [
     21.41015625,
     21.41015625
    ],
    [
     21.41015625,
     21.41015625
    ],
    [
     21.41015625,
     20.255859375
    ],
    [
     20.255859375,
     20.255859375
    ]
   ],
   "local_cpu_s": 0.000293000000006316,
   "local_cpu_s_per_realization": [
    0.00030200000000135674,
    0.000293000000006316,
    0.0003109999999963975,
    0.0002270000000024197,
    0.0002639999999942688
   ],
   "local_s": 0.0002928751055151224,
   "local_s_per_realization": [
    0.000301833963021636,
    0.0002928751055151224,
    0.0003109159879386425,
    0.00022700009867548943,
    0.00026350002735853195
   ],
   "n": 30000,
   "realizations": 5,
   "walk_cpu_s": 0.0016749999999987608,
   "walk_cpu_s_per_realization": [
    0.0012550000000004502,
    0.0016749999999987608,
    0.0017470000000017194,
    0.0012329999999991514,
    0.0019359999999934985
   ],
   "walk_s": 0.0016765838954597712,
   "walk_s_per_realization": [
    0.00124962511472404,
    0.0016765838954597712,
    0.0017498750239610672,
    0.0012343749403953552,
    0.0022021250333637
   ]
  },
  "ER-2|3000|L2": {
   "L": 2,
   "build_join_s": 0.0002396667841821909,
   "build_join_s_per_realization": [
    0.00023650005459785461,
    0.0002396667841821909,
    0.0002575828693807125,
    0.0005650829989463091,
    0.00023258384317159653
   ],
   "direct_cpu_s": 0.0068950000000000955,
   "direct_cpu_s_per_realization": [
    0.006523000000001389,
    0.007141000000004283,
    0.0076420000000041455,
    0.006280000000003838,
    0.0068950000000000955
   ],
   "direct_s": 0.00713337492197752,
   "direct_s_per_realization": [
    0.006522791925817728,
    0.0071682920679450035,
    0.007843291154131293,
    0.0062795409467071295,
    0.00713337492197752
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     143.03125,
     143.03125
    ],
    [
     143.03125,
     143.03125
    ],
    [
     143.03125,
     143.03125
    ],
    [
     143.03125,
     143.03125
    ],
    [
     143.03125,
     143.03125
    ]
   ],
   "local_cpu_s": 6.600000000389628e-05,
   "local_cpu_s_per_realization": [
    6.399999999473494e-05,
    0.00013599999999769352,
    6.600000000389628e-05,
    0.00015000000000497948,
    6.100000000230921e-05
   ],
   "local_s": 6.533320993185043e-05,
   "local_s_per_realization": [
    6.387499161064625e-05,
    0.0001352077815681696,
    6.533320993185043e-05,
    0.0001487499102950096,
    6.054178811609745e-05
   ],
   "n": 3000,
   "realizations": 5,
   "walk_cpu_s": 7.700000000454565e-05,
   "walk_cpu_s_per_realization": [
    7.700000000454565e-05,
    0.00017099999999459214,
    7.700000000454565e-05,
    0.00013500000000021828,
    7.700000000454565e-05
   ],
   "walk_s": 7.666600868105888e-05,
   "walk_s_per_realization": [
    7.645785808563232e-05,
    0.0002679999452084303,
    7.633306086063385e-05,
    0.00013449997641146183,
    7.666600868105888e-05
   ]
  },
  "ER-2|3000|L3": {
   "L": 3,
   "build_join_s": 0.0002396667841821909,
   "build_join_s_per_realization": [
    0.00023650005459785461,
    0.0002396667841821909,
    0.0002575828693807125,
    0.0005650829989463091,
    0.00023258384317159653
   ],
   "direct_cpu_s": 0.014667000000002872,
   "direct_cpu_s_per_realization": [
    0.014880000000005111,
    0.01284600000001035,
    0.013677999999998747,
    0.014846000000005688,
    0.014667000000002872
   ],
   "direct_s": 0.02035704185254872,
   "direct_s_per_realization": [
    0.021431000204756856,
    0.020205375039950013,
    0.02035704185254872,
    0.02188854105770588,
    0.017414040863513947
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     143.03125,
     143.03125
    ],
    [
     143.03125,
     143.03125
    ],
    [
     143.03125,
     143.03125
    ],
    [
     143.03125,
     143.03125
    ],
    [
     143.03125,
     143.03125
    ]
   ],
   "local_cpu_s": 0.0001469999999983429,
   "local_cpu_s_per_realization": [
    0.0001639999999980546,
    0.0001469999999983429,
    0.00014600000000086766,
    0.00015999999999394277,
    0.0001390000000043301
   ],
   "local_s": 0.00014525000005960464,
   "local_s_per_realization": [
    0.0001623749267309904,
    0.00014512497000396252,
    0.00014525000005960464,
    0.00015904102474451065,
    0.00013804086484014988
   ],
   "n": 3000,
   "realizations": 5,
   "walk_cpu_s": 0.00011099999998975818,
   "walk_cpu_s_per_realization": [
    0.0001160000000055561,
    0.00011000000000649379,
    0.00011099999998975818,
    0.00011099999998975818,
    0.00010799999999733245
   ],
   "walk_s": 0.00011012493632733822,
   "walk_s_per_realization": [
    0.0001152919139713049,
    0.00010958313941955566,
    0.00011012493632733822,
    0.00011024996638298035,
    0.00010729185305535793
   ]
  },
  "ER-2|3000|L4": {
   "L": 4,
   "build_join_s": 0.0002396667841821909,
   "build_join_s_per_realization": [
    0.00023650005459785461,
    0.0002396667841821909,
    0.0002575828693807125,
    0.0005650829989463091,
    0.00023258384317159653
   ],
   "direct_cpu_s": 0.0264580000000052,
   "direct_cpu_s_per_realization": [
    0.029234000000002425,
    0.02806900000000212,
    0.0264580000000052,
    0.026381000000000654,
    0.02623400000000231
   ],
   "direct_s": 0.035999667132273316,
   "direct_s_per_realization": [
    0.044813791988417506,
    0.035999667132273316,
    0.03600879106670618,
    0.03444475005380809,
    0.03317608404904604
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     143.03125,
     143.03125
    ],
    [
     143.03125,
     143.03125
    ],
    [
     143.03125,
     143.03125
    ],
    [
     143.03125,
     143.03125
    ],
    [
     143.03125,
     143.03125
    ]
   ],
   "local_cpu_s": 0.00038600000000599266,
   "local_cpu_s_per_realization": [
    0.00038600000000599266,
    0.00031599999999798456,
    0.0004069999999956053,
    0.00043700000000512773,
    0.0003489999999999327
   ],
   "local_s": 0.00038575008511543274,
   "local_s_per_realization": [
    0.00038575008511543274,
    0.000315292039886117,
    0.00047358404844999313,
    0.0004852081183344126,
    0.0003479581791907549
   ],
   "n": 3000,
   "realizations": 5,
   "walk_cpu_s": 0.00014600000000086766,
   "walk_cpu_s_per_realization": [
    0.00034399999999834563,
    0.0002230000000054133,
    0.00014400000000591717,
    0.00014299999999423108,
    0.00014600000000086766
   ],
   "walk_s": 0.00014470797032117844,
   "walk_s_per_realization": [
    0.00034358282573521137,
    0.00022187503054738045,
    0.00014470797032117844,
    0.0001415410079061985,
    0.00014445907436311245
   ]
  },
  "ER-2|300|L2": {
   "L": 2,
   "build_join_s": 0.00010050018317997456,
   "build_join_s_per_realization": [
    0.00011229212395846844,
    0.00010050018317997456,
    9.662494994699955e-05,
    9.63329803198576e-05,
    0.00010779197327792645
   ],
   "direct_cpu_s": 0.0015149999999977126,
   "direct_cpu_s_per_realization": [
    0.001535000000004061,
    0.0015149999999977126,
    0.001480000000000814,
    0.001442999999994754,
    0.001604000000000383
   ],
   "direct_s": 0.0015152499545365572,
   "direct_s_per_realization": [
    0.0015447079204022884,
    0.0015152499545365572,
    0.0014813339803367853,
    0.0014435830526053905,
    0.0016291660722345114
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 6.700000000137152e-05,
   "local_cpu_s_per_realization": [
    6.799999999884676e-05,
    6.799999999884676e-05,
    6.700000000137152e-05,
    6.299999999725969e-05,
    6.500000000642103e-05
   ],
   "local_s": 6.629200652241707e-05,
   "local_s_per_realization": [
    6.737490184605122e-05,
    6.754091009497643e-05,
    6.629200652241707e-05,
    6.225006654858589e-05,
    6.512505933642387e-05
   ],
   "n": 300,
   "realizations": 5,
   "walk_cpu_s": 2.4999999993724487e-05,
   "walk_cpu_s_per_realization": [
    2.500000000793534e-05,
    2.4999999993724487e-05,
    2.4999999993724487e-05,
    2.4999999993724487e-05,
    2.6000000005410584e-05
   ],
   "walk_s": 2.433406189084053e-05,
   "walk_s_per_realization": [
    2.4667009711265564e-05,
    2.433406189084053e-05,
    2.4166889488697052e-05,
    2.3250002413988113e-05,
    2.450007013976574e-05
   ]
  },
  "ER-2|300|L3": {
   "L": 3,
   "build_join_s": 0.00010050018317997456,
   "build_join_s_per_realization": [
    0.00011229212395846844,
    0.00010050018317997456,
    9.662494994699955e-05,
    9.63329803198576e-05,
    0.00010779197327792645
   ],
   "direct_cpu_s": 0.0033529999999899474,
   "direct_cpu_s_per_realization": [
    0.0038400000000109458,
    0.0033529999999899474,
    0.0031570000000016307,
    0.003950000000003229,
    0.002493999999998664
   ],
   "direct_s": 0.0033520839642733335,
   "direct_s_per_realization": [
    0.0038410420529544353,
    0.0033520839642733335,
    0.003281499957665801,
    0.006476082839071751,
    0.0024931251537054777
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.0001560000000040418,
   "local_cpu_s_per_realization": [
    0.0001549999999923557,
    0.00015899999999646752,
    0.00016600000000721593,
    0.00013599999999769352,
    0.0001560000000040418
   ],
   "local_s": 0.00015520816668868065,
   "local_s_per_realization": [
    0.00015495787374675274,
    0.0001585830468684435,
    0.0001649591140449047,
    0.00013649999164044857,
    0.00015520816668868065
   ],
   "n": 300,
   "realizations": 5,
   "walk_cpu_s": 3.499999999689862e-05,
   "walk_cpu_s_per_realization": [
    3.300000000194814e-05,
    3.5999999994373866e-05,
    3.499999999689862e-05,
    3.300000000194814e-05,
    3.499999999689862e-05
   ],
   "walk_s": 3.395811654627323e-05,
   "walk_s_per_realization": [
    3.200001083314419e-05,
    3.474997356534004e-05,
    3.395811654627323e-05,
    3.241607919335365e-05,
    3.4499913454055786e-05
   ]
  },
  "ER-2|300|L4": {
   "L": 4,
   "build_join_s": 0.00010050018317997456,
   "build_join_s_per_realization": [
    0.00011229212395846844,
    0.00010050018317997456,
    9.662494994699955e-05,
    9.63329803198576e-05,
    0.00010779197327792645
   ],
   "direct_cpu_s": 0.004735999999994078,
   "direct_cpu_s_per_realization": [
    0.0048799999999999955,
    0.004274999999992701,
    0.00558700000000556,
    0.0044929999999965275,
    0.004735999999994078
   ],
   "direct_s": 0.004750167019665241,
   "direct_s_per_realization": [
    0.005168041912838817,
    0.0042770421132445335,
    0.005604249890893698,
    0.004635665798559785,
    0.004750167019665241
   ],
   "direct_skipped": 0,
   "fam": "ER-2",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.00038200000000188084,
   "local_cpu_s_per_realization": [
    0.0008750000000077307,
    0.0003700000000037562,
    0.00038200000000188084,
    0.00029400000001089666,
    0.00038999999999589363
   ],
   "local_s": 0.00038129184395074844,
   "local_s_per_realization": [
    0.0008885001298040152,
    0.0003700831439346075,
    0.00038129184395074844,
    0.0002941249404102564,
    0.00038987514562904835
   ],
   "n": 300,
   "realizations": 5,
   "walk_cpu_s": 4.3000000005122274e-05,
   "walk_cpu_s_per_realization": [
    4.3000000005122274e-05,
    4.200000000764703e-05,
    4.3000000005122274e-05,
    4.500000000007276e-05,
    4.5999999997548e-05
   ],
   "walk_s": 4.3665990233421326e-05,
   "walk_s_per_realization": [
    4.2665982618927956e-05,
    4.1624996811151505e-05,
    4.3665990233421326e-05,
    4.39169816672802e-05,
    4.475004971027374e-05
   ]
  },
  "ER-3|100000|L2": {
   "L": 2,
   "build_join_s": 0.008921582950279117,
   "build_join_s_per_realization": [
    0.008965417044237256,
    0.008307458134368062,
    0.008275792002677917,
    0.008921582950279117,
    0.014122625114396214
   ],
   "direct_cpu_s": 0.39609000000000094,
   "direct_cpu_s_per_realization": [
    0.39324099999999973,
    0.39162299999999917,
    0.39609000000000094,
    0.44154499999999075,
    0.45529499999999246
   ],
   "direct_s": 0.3984674580860883,
   "direct_s_per_realization": [
    0.3942185409832746,
    0.39277112507261336,
    0.3984674580860883,
    0.5769992501009256,
    0.6006091248709708
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     30.27880859375,
     30.27880859375
    ],
    [
     24.02880859375,
     24.02880859375
    ],
    [
     19.2744140625,
     19.2744140625
    ],
    [
     45.2353515625,
     52.02294921875
    ],
    [
     98.689453125,
     108.0029296875
    ]
   ],
   "local_cpu_s": 6.700000000003925e-05,
   "local_cpu_s_per_realization": [
    6.700000000003925e-05,
    6.399999999828765e-05,
    7.599999999996498e-05,
    6.299999999725969e-05,
    0.0001540000000090913
   ],
   "local_s": 6.616697646677494e-05,
   "local_s_per_realization": [
    6.616697646677494e-05,
    6.274995394051075e-05,
    7.391697727143764e-05,
    6.312504410743713e-05,
    0.0001537078060209751
   ],
   "n": 100000,
   "realizations": 5,
   "walk_cpu_s": 0.005911999999998585,
   "walk_cpu_s_per_realization": [
    0.0060669999999998225,
    0.005911999999998585,
    0.005781999999996401,
    0.005645000000001232,
    0.007018999999999664
   ],
   "walk_s": 0.0059228341560810804,
   "walk_s_per_realization": [
    0.006078582955524325,
    0.0059228341560810804,
    0.00579604203812778,
    0.00564554100856185,
    0.010713000083342195
   ]
  },
  "ER-3|100000|L3": {
   "L": 3,
   "build_join_s": 0.008921582950279117,
   "build_join_s_per_realization": [
    0.008965417044237256,
    0.008307458134368062,
    0.008275792002677917,
    0.008921582950279117,
    0.014122625114396214
   ],
   "direct_cpu_s": 1.3738479999999953,
   "direct_cpu_s_per_realization": [
    1.2746039999999992,
    1.2863420000000012,
    1.3738479999999953,
    1.4527140000000003,
    1.5262790000000024
   ],
   "direct_s": 1.7606704169884324,
   "direct_s_per_realization": [
    1.2934536670800298,
    1.2904370001051575,
    1.7606704169884324,
    1.922332082875073,
    2.026688209036365
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     30.27880859375,
     28.57470703125
    ],
    [
     24.02880859375,
     22.6650390625
    ],
    [
     19.2744140625,
     19.251953125
    ],
    [
     52.02294921875,
     58.58740234375
    ],
    [
     108.0029296875,
     115.77001953125
    ]
   ],
   "local_cpu_s": 0.00019700000000000273,
   "local_cpu_s_per_realization": [
    0.00021000000000004349,
    0.00019700000000000273,
    0.0002080000000006521,
    0.0001869999999968286,
    0.00019700000000000273
   ],
   "local_s": 0.000197333050891757,
   "local_s_per_realization": [
    0.0002191669773310423,
    0.00019724993035197258,
    0.00020699994638562202,
    0.0001859581097960472,
    0.000197333050891757
   ],
   "n": 100000,
   "realizations": 5,
   "walk_cpu_s": 0.009019000000000332,
   "walk_cpu_s_per_realization": [
    0.009019000000000332,
    0.008645000000001346,
    0.008713000000000193,
    0.009732999999997105,
    0.010912000000004696
   ],
   "walk_s": 0.009033874841406941,
   "walk_s_per_realization": [
    0.009033874841406941,
    0.008902000030502677,
    0.008723665960133076,
    0.014873540960252285,
    0.019695041934028268
   ]
  },
  "ER-3|100000|L4": {
   "L": 4,
   "build_join_s": 0.008921582950279117,
   "build_join_s_per_realization": [
    0.008965417044237256,
    0.008307458134368062,
    0.008275792002677917,
    0.008921582950279117,
    0.014122625114396214
   ],
   "direct_cpu_s": 4.587560999999994,
   "direct_cpu_s_per_realization": [
    4.166933,
    4.113837000000004,
    4.587560999999994,
    4.741298999999998,
    4.939334000000002
   ],
   "direct_s": 6.024570333072916,
   "direct_s_per_realization": [
    4.2080263330135494,
    4.144063292071223,
    6.024570333072916,
    6.331656666006893,
    6.568629249930382
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     28.57470703125,
     25.33740234375
    ],
    [
     22.6650390625,
     20.255859375
    ],
    [
     19.251953125,
     45.2353515625
    ],
    [
     58.58740234375,
     98.689453125
    ],
    [
     115.77001953125,
     143.03125
    ]
   ],
   "local_cpu_s": 0.0006510000000048421,
   "local_cpu_s_per_realization": [
    0.0005920000000010361,
    0.0006549999999982958,
    0.0008809999999996876,
    0.0005890000000050577,
    0.0006510000000048421
   ],
   "local_s": 0.0006497919093817472,
   "local_s_per_realization": [
    0.0005917090456932783,
    0.0006540829781442881,
    0.0008810420986264944,
    0.000587834045290947,
    0.0006497919093817472
   ],
   "n": 100000,
   "realizations": 5,
   "walk_cpu_s": 0.011981000000000464,
   "walk_cpu_s_per_realization": [
    0.011981000000000464,
    0.011531999999998988,
    0.014338999999999658,
    0.011565000000004488,
    0.013017000000004941
   ],
   "walk_s": 0.012025542091578245,
   "walk_s_per_realization": [
    0.012025542091578245,
    0.011549165938049555,
    0.02020687493495643,
    0.011565334163606167,
    0.013018750119954348
   ]
  },
  "ER-3|10000|L2": {
   "L": 2,
   "build_join_s": 0.0008620000444352627,
   "build_join_s_per_realization": [
    0.000922708073630929,
    0.0008380420040339231,
    0.0007745421025902033,
    0.0008620000444352627,
    0.0009626669343560934
   ],
   "direct_cpu_s": 0.03913700000001086,
   "direct_cpu_s_per_realization": [
    0.04166400000001147,
    0.03872599999999693,
    0.0345219999999955,
    0.03913700000001086,
    0.03973299999999824
   ],
   "direct_s": 0.049805042101070285,
   "direct_s_per_realization": [
    0.06602125009521842,
    0.045248040929436684,
    0.047487250063568354,
    0.05314295901916921,
    0.049805042101070285
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     80.60986328125,
     80.60986328125
    ],
    [
     89.609375,
     89.609375
    ],
    [
     89.609375,
     89.609375
    ],
    [
     89.609375,
     89.609375
    ],
    [
     98.689453125,
     98.689453125
    ]
   ],
   "local_cpu_s": 7.00000000080081e-05,
   "local_cpu_s_per_realization": [
    0.00020500000000822638,
    7.700000000454565e-05,
    6.8999999996322e-05,
    6.700000000137152e-05,
    7.00000000080081e-05
   ],
   "local_s": 6.983382627367973e-05,
   "local_s_per_realization": [
    0.00022716587409377098,
    7.695797830820084e-05,
    6.887479685246944e-05,
    6.679189391434193e-05,
    6.983382627367973e-05
   ],
   "n": 10000,
   "realizations": 5,
   "walk_cpu_s": 0.00041899999999372994,
   "walk_cpu_s_per_realization": [
    0.0007540000000005875,
    0.0004440000000016653,
    0.00023600000000101318,
    0.00024599999998997646,
    0.00041899999999372994
   ],
   "walk_s": 0.0004172499757260084,
   "walk_s_per_realization": [
    0.0011141670402139425,
    0.0004433330614119768,
    0.00023554195649921894,
    0.00024512503296136856,
    0.0004172499757260084
   ]
  },
  "ER-3|10000|L3": {
   "L": 3,
   "build_join_s": 0.0008620000444352627,
   "build_join_s_per_realization": [
    0.000922708073630929,
    0.0008380420040339231,
    0.0007745421025902033,
    0.0008620000444352627,
    0.0009626669343560934
   ],
   "direct_cpu_s": 0.1133039999999994,
   "direct_cpu_s_per_realization": [
    0.11265400000000625,
    0.1182850000000002,
    0.1133039999999994,
    0.11165499999999895,
    0.11404600000000187
   ],
   "direct_s": 0.1590591249987483,
   "direct_s_per_realization": [
    0.15652504097670317,
    0.1685733748599887,
    0.1590591249987483,
    0.1297378339804709,
    0.1609931660350412
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     80.60986328125,
     80.60986328125
    ],
    [
     89.609375,
     89.609375
    ],
    [
     89.609375,
     89.609375
    ],
    [
     89.609375,
     89.609375
    ],
    [
     98.689453125,
     98.689453125
    ]
   ],
   "local_cpu_s": 0.00022199999999372722,
   "local_cpu_s_per_realization": [
    0.0002499999999940883,
    0.00024100000000260025,
    0.00022199999999372722,
    0.00018400000000440286,
    0.00020899999999812735
   ],
   "local_s": 0.00022083311341702938,
   "local_s_per_realization": [
    0.0002493751235306263,
    0.00024062511511147022,
    0.00022083311341702938,
    0.0001837499439716339,
    0.0002085419837385416
   ],
   "n": 10000,
   "realizations": 5,
   "walk_cpu_s": 0.0006479999999982056,
   "walk_cpu_s_per_realization": [
    0.0006479999999982056,
    0.0008039999999880365,
    0.00036300000000721866,
    0.001221999999998502,
    0.0006249999999994316
   ],
   "walk_s": 0.0006474999245256186,
   "walk_s_per_realization": [
    0.0006474999245256186,
    0.0008037921506911516,
    0.0003623750526458025,
    0.001220625126734376,
    0.0006247919518500566
   ]
  },
  "ER-3|10000|L4": {
   "L": 4,
   "build_join_s": 0.0008620000444352627,
   "build_join_s_per_realization": [
    0.000922708073630929,
    0.0008380420040339231,
    0.0007745421025902033,
    0.0008620000444352627,
    0.0009626669343560934
   ],
   "direct_cpu_s": 0.3370519999999999,
   "direct_cpu_s_per_realization": [
    0.32740499999999884,
    0.33029200000000003,
    0.33888600000000224,
    0.3373059999999981,
    0.3370519999999999
   ],
   "direct_s": 0.44744991697371006,
   "direct_s_per_realization": [
    0.4296330001670867,
    0.441865042084828,
    0.44857229106128216,
    0.44744991697371006,
    0.44876579102128744
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     80.60986328125,
     80.60986328125
    ],
    [
     89.609375,
     89.609375
    ],
    [
     89.609375,
     89.609375
    ],
    [
     89.609375,
     98.689453125
    ],
    [
     98.689453125,
     98.689453125
    ]
   ],
   "local_cpu_s": 0.000732999999996764,
   "local_cpu_s_per_realization": [
    0.0007870000000025357,
    0.000732999999996764,
    0.0006769999999960419,
    0.000572000000005346,
    0.0016290000000083182
   ],
   "local_s": 0.0007337499409914017,
   "local_s_per_realization": [
    0.0007873750291764736,
    0.0007337499409914017,
    0.0006772920023649931,
    0.0005719999317079782,
    0.002021417021751404
   ],
   "n": 10000,
   "realizations": 5,
   "walk_cpu_s": 0.0008059999999971978,
   "walk_cpu_s_per_realization": [
    0.0004650000000054888,
    0.0010979999999989332,
    0.0007080000000030395,
    0.0010729999999909978,
    0.0008059999999971978
   ],
   "walk_s": 0.0008048329036682844,
   "walk_s_per_realization": [
    0.00046487501822412014,
    0.0010969999711960554,
    0.0007092079613357782,
    0.00107150012627244,
    0.0008048329036682844
   ]
  },
  "ER-3|1000|L2": {
   "L": 2,
   "build_join_s": 0.0001585420686751604,
   "build_join_s_per_realization": [
    0.0002315840683877468,
    0.00015649991109967232,
    0.00015670782886445522,
    0.0001585420686751604,
    0.00016175000928342342
   ],
   "direct_cpu_s": 0.00443599999999833,
   "direct_cpu_s_per_realization": [
    0.004428000000004317,
    0.005064000000004398,
    0.00443599999999833,
    0.003968999999997891,
    0.0053690000000017335
   ],
   "direct_s": 0.004661166807636619,
   "direct_s_per_realization": [
    0.004661166807636619,
    0.005062625044956803,
    0.00444637518376112,
    0.003968292148783803,
    0.005435834173113108
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ]
   ],
   "local_cpu_s": 7.700000000454565e-05,
   "local_cpu_s_per_realization": [
    7.700000000454565e-05,
    0.00016700000000469117,
    8.100000000865748e-05,
    7.200000000295859e-05,
    7.600000000707041e-05
   ],
   "local_s": 7.716589607298374e-05,
   "local_s_per_realization": [
    7.716589607298374e-05,
    0.00017224997282028198,
    8.050003089010715e-05,
    7.262500002980232e-05,
    7.579196244478226e-05
   ],
   "n": 1000,
   "realizations": 5,
   "walk_cpu_s": 4.199999999343618e-05,
   "walk_cpu_s_per_realization": [
    4.100000001017179e-05,
    9.30000000067821e-05,
    4.199999999343618e-05,
    4.0999999995960934e-05,
    4.200000000764703e-05
   ],
   "walk_s": 4.137493669986725e-05,
   "walk_s_per_realization": [
    4.100007936358452e-05,
    0.00014804094098508358,
    4.137493669986725e-05,
    4.012486897408962e-05,
    4.137493669986725e-05
   ]
  },
  "ER-3|1000|L3": {
   "L": 3,
   "build_join_s": 0.0001585420686751604,
   "build_join_s_per_realization": [
    0.0002315840683877468,
    0.00015649991109967232,
    0.00015670782886445522,
    0.0001585420686751604,
    0.00016175000928342342
   ],
   "direct_cpu_s": 0.010915999999994597,
   "direct_cpu_s_per_realization": [
    0.010920999999996184,
    0.011504999999999654,
    0.0105920000000026,
    0.010915999999994597,
    0.010576000000000363
   ],
   "direct_s": 0.011257624952122569,
   "direct_s_per_realization": [
    0.015448082936927676,
    0.012470667017623782,
    0.010984749998897314,
    0.011257624952122569,
    0.01057629194110632
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ]
   ],
   "local_cpu_s": 0.00025800000000231194,
   "local_cpu_s_per_realization": [
    0.000263000000003899,
    0.00025800000000231194,
    0.0002800000000036107,
    0.00024399999999502597,
    0.0002510000000057744
   ],
   "local_s": 0.0002580410800874233,
   "local_s_per_realization": [
    0.00026316684670746326,
    0.0002580410800874233,
    0.00028020795434713364,
    0.00024383398704230785,
    0.00024987501092255116
   ],
   "n": 1000,
   "realizations": 5,
   "walk_cpu_s": 5.900000000735872e-05,
   "walk_cpu_s_per_realization": [
    5.999999999062311e-05,
    5.900000000735872e-05,
    6.100000000230921e-05,
    5.699999999819738e-05,
    5.7000000012408236e-05
   ],
   "walk_s": 5.841604433953762e-05,
   "walk_s_per_realization": [
    5.9125013649463654e-05,
    5.841604433953762e-05,
    5.9125013649463654e-05,
    5.6042103096842766e-05,
    5.63750509172678e-05
   ]
  },
  "ER-3|1000|L4": {
   "L": 4,
   "build_join_s": 0.0001585420686751604,
   "build_join_s_per_realization": [
    0.0002315840683877468,
    0.00015649991109967232,
    0.00015670782886445522,
    0.0001585420686751604,
    0.00016175000928342342
   ],
   "direct_cpu_s": 0.031193999999999278,
   "direct_cpu_s_per_realization": [
    0.03211799999999698,
    0.030360999999999194,
    0.031193999999999278,
    0.03101099999999235,
    0.03188400000000513
   ],
   "direct_s": 0.048543000128120184,
   "direct_s_per_realization": [
    0.04304366698488593,
    0.048543000128120184,
    0.051125125028193,
    0.04010083293542266,
    0.05423158407211304
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ]
   ],
   "local_cpu_s": 0.001018999999999437,
   "local_cpu_s_per_realization": [
    0.0010569999999887614,
    0.0008720000000010941,
    0.0011209999999977072,
    0.0009510000000005903,
    0.001018999999999437
   ],
   "local_s": 0.0010193330235779285,
   "local_s_per_realization": [
    0.0011429169680923223,
    0.0008712501730769873,
    0.001120666041970253,
    0.0009512079413980246,
    0.0010193330235779285
   ],
   "n": 1000,
   "realizations": 5,
   "walk_cpu_s": 7.400000001211993e-05,
   "walk_cpu_s_per_realization": [
    0.00014999999999076863,
    7.899999999949614e-05,
    7.300000000043383e-05,
    7.400000001211993e-05,
    7.399999999790907e-05
   ],
   "walk_s": 7.358286529779434e-05,
   "walk_s_per_realization": [
    0.00015020905993878841,
    7.720896974205971e-05,
    7.345806807279587e-05,
    7.358286529779434e-05,
    7.341685704886913e-05
   ]
  },
  "ER-3|100|L2": {
   "L": 2,
   "build_join_s": 0.00010112510062754154,
   "build_join_s_per_realization": [
    0.00010566599667072296,
    9.812507778406143e-05,
    0.00010216701775789261,
    0.00010112510062754154,
    8.833315223455429e-05
   ],
   "direct_cpu_s": 0.001300000000000523,
   "direct_cpu_s_per_realization": [
    0.0013710000000060063,
    0.001300000000000523,
    0.0012810000000058608,
    0.0012980000000055725,
    0.002369999999999095
   ],
   "direct_s": 0.0012994161807000637,
   "direct_s_per_realization": [
    0.0013698330149054527,
    0.0012994161807000637,
    0.0012808330357074738,
    0.0012971670366823673,
    0.004454500041902065
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 7.499999999538431e-05,
   "local_cpu_s_per_realization": [
    7.00000000080081e-05,
    7.999999999697138e-05,
    7.700000000454565e-05,
    7.399999999790907e-05,
    7.499999999538431e-05
   ],
   "local_s": 7.445784285664558e-05,
   "local_s_per_realization": [
    6.929202936589718e-05,
    8.045812137424946e-05,
    7.64590222388506e-05,
    7.445784285664558e-05,
    7.395888678729534e-05
   ],
   "n": 100,
   "realizations": 5,
   "walk_cpu_s": 2.099999998961266e-05,
   "walk_cpu_s_per_realization": [
    2.1000000003823516e-05,
    2.200000000129876e-05,
    2.099999998961266e-05,
    2.0000000006348273e-05,
    2.0000000006348273e-05
   ],
   "walk_s": 2.00001522898674e-05,
   "walk_s_per_realization": [
    2.045789733529091e-05,
    2.1083978936076164e-05,
    2.00001522898674e-05,
    1.9459053874015808e-05,
    1.9416911527514458e-05
   ]
  },
  "ER-3|100|L3": {
   "L": 3,
   "build_join_s": 0.00010112510062754154,
   "build_join_s_per_realization": [
    0.00010566599667072296,
    9.812507778406143e-05,
    0.00010216701775789261,
    0.00010112510062754154,
    8.833315223455429e-05
   ],
   "direct_cpu_s": 0.0026609999999891443,
   "direct_cpu_s_per_realization": [
    0.0022620000000017626,
    0.0026609999999891443,
    0.004063000000002148,
    0.0024269999999972924,
    0.004773000000000138
   ],
   "direct_s": 0.0026582921855151653,
   "direct_s_per_realization": [
    0.002271832898259163,
    0.0026582921855151653,
    0.004267917014658451,
    0.0025641669053584337,
    0.005489708157256246
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.00027000000000043656,
   "local_cpu_s_per_realization": [
    0.00024299999999755073,
    0.00027000000000043656,
    0.00055799999999806,
    0.00025300000000072487,
    0.0005110000000030368
   ],
   "local_s": 0.0002700840122997761,
   "local_s_per_realization": [
    0.00024233292788267136,
    0.0002700840122997761,
    0.0005669170059263706,
    0.0002520419657230377,
    0.0005111249629408121
   ],
   "n": 100,
   "realizations": 5,
   "walk_cpu_s": 2.9999999995311555e-05,
   "walk_cpu_s_per_realization": [
    2.9999999995311555e-05,
    2.9999999995311555e-05,
    6.999999999379725e-05,
    2.800000000036107e-05,
    2.8999999997836312e-05
   ],
   "walk_s": 2.870894968509674e-05,
   "walk_s_per_realization": [
    2.9416056349873543e-05,
    2.870894968509674e-05,
    6.845803000032902e-05,
    2.7542002499103546e-05,
    2.8458889573812485e-05
   ]
  },
  "ER-3|100|L4": {
   "L": 4,
   "build_join_s": 0.00010112510062754154,
   "build_join_s_per_realization": [
    0.00010566599667072296,
    9.812507778406143e-05,
    0.00010216701775789261,
    0.00010112510062754154,
    8.833315223455429e-05
   ],
   "direct_cpu_s": 0.003896000000011668,
   "direct_cpu_s_per_realization": [
    0.0036860000000018545,
    0.004259000000004676,
    0.0035890000000051714,
    0.003896000000011668,
    0.00449899999999559
   ],
   "direct_s": 0.003894584020599723,
   "direct_s_per_realization": [
    0.0036844999995082617,
    0.004258084110915661,
    0.003588167019188404,
    0.003894584020599723,
    0.004497000016272068
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.0007990000000006603,
   "local_cpu_s_per_realization": [
    0.0008039999999880365,
    0.0007990000000006603,
    0.0006690000000020291,
    0.0008279999999984966,
    0.0007489999999990005
   ],
   "local_s": 0.0008017499931156635,
   "local_s_per_realization": [
    0.000806041993200779,
    0.0008017499931156635,
    0.0006689589936286211,
    0.0008283751085400581,
    0.0007482499349862337
   ],
   "n": 100,
   "realizations": 5,
   "walk_cpu_s": 3.699999999184911e-05,
   "walk_cpu_s_per_realization": [
    3.699999999184911e-05,
    3.5999999994373866e-05,
    3.499999999689862e-05,
    3.699999999184911e-05,
    3.699999999184911e-05
   ],
   "walk_s": 3.63329891115427e-05,
   "walk_s_per_realization": [
    3.654090687632561e-05,
    3.495789133012295e-05,
    3.4624943509697914e-05,
    3.63329891115427e-05,
    3.63748986274004e-05
   ]
  },
  "ER-3|30000|L2": {
   "L": 2,
   "build_join_s": 0.0022486671805381775,
   "build_join_s_per_realization": [
    0.0022851249668747187,
    0.0022486671805381775,
    0.002191124949604273,
    0.002182333031669259,
    0.00391225004568696
   ],
   "direct_cpu_s": 0.12093000000000131,
   "direct_cpu_s_per_realization": [
    0.11671299999999718,
    0.12093000000000131,
    0.12501600000000224,
    0.12091199999999702,
    0.12220400000000353
   ],
   "direct_s": 0.1609134168829769,
   "direct_s_per_realization": [
    0.11786612495779991,
    0.1609134168829769,
    0.16653800010681152,
    0.1554884579963982,
    0.1609962920192629
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     20.255859375,
     20.255859375
    ],
    [
     19.2744140625,
     19.2744140625
    ],
    [
     28.2802734375,
     28.2802734375
    ],
    [
     32.822265625,
     32.822265625
    ],
    [
     45.2353515625,
     45.2353515625
    ]
   ],
   "local_cpu_s": 6.600000000389628e-05,
   "local_cpu_s_per_realization": [
    6.600000000389628e-05,
    7.80000000020209e-05,
    6.700000000137152e-05,
    6.100000000230921e-05,
    6.299999999725969e-05
   ],
   "local_s": 6.579095497727394e-05,
   "local_s_per_realization": [
    6.579095497727394e-05,
    8.720811456441879e-05,
    6.658281199634075e-05,
    6.025005131959915e-05,
    6.270897574722767e-05
   ],
   "n": 30000,
   "realizations": 5,
   "walk_cpu_s": 0.0016210000000000946,
   "walk_cpu_s_per_realization": [
    0.0016210000000000946,
    0.0016239999999996257,
    0.0016169999999959828,
    0.0015550000000033037,
    0.0016730000000038103
   ],
   "walk_s": 0.0016245001461356878,
   "walk_s_per_realization": [
    0.0016389579977840185,
    0.0016245001461356878,
    0.0016165000852197409,
    0.001554209040477872,
    0.001674083061516285
   ]
  },
  "ER-3|30000|L3": {
   "L": 3,
   "build_join_s": 0.0022486671805381775,
   "build_join_s_per_realization": [
    0.0022851249668747187,
    0.0022486671805381775,
    0.002191124949604273,
    0.002182333031669259,
    0.00391225004568696
   ],
   "direct_cpu_s": 0.38616700000000037,
   "direct_cpu_s_per_realization": [
    0.3530670000000029,
    0.3896659999999983,
    0.38616700000000037,
    0.38342199999999593,
    0.39358800000000116
   ],
   "direct_s": 0.5120308750774711,
   "direct_s_per_realization": [
    0.35716041713021696,
    0.5263788339216262,
    0.5098840000573546,
    0.5120308750774711,
    0.5180365829728544
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     20.255859375,
     20.255859375
    ],
    [
     19.2744140625,
     19.251953125
    ],
    [
     28.2802734375,
     28.2802734375
    ],
    [
     32.822265625,
     39.16259765625
    ],
    [
     45.2353515625,
     45.2353515625
    ]
   ],
   "local_cpu_s": 0.00019100000000094042,
   "local_cpu_s_per_realization": [
    0.00019100000000094042,
    0.0002190000000013015,
    0.0002190000000013015,
    0.0001850000000018781,
    0.00017200000000627824
   ],
   "local_s": 0.00019104080274701118,
   "local_s_per_realization": [
    0.00019104080274701118,
    0.0002187499776482582,
    0.0002170410007238388,
    0.00018504192121326923,
    0.0001714171376079321
   ],
   "n": 30000,
   "realizations": 5,
   "walk_cpu_s": 0.002071000000000822,
   "walk_cpu_s_per_realization": [
    0.002071000000000822,
    0.00186300000000017,
    0.0029089999999953875,
    0.0038430000000033715,
    0.0020030000000019754
   ],
   "walk_s": 0.002069625072181225,
   "walk_s_per_realization": [
    0.002069625072181225,
    0.0018620418850332499,
    0.0029202918522059917,
    0.003926499979570508,
    0.00200208299793303
   ]
  },
  "ER-3|30000|L4": {
   "L": 4,
   "build_join_s": 0.0022486671805381775,
   "build_join_s_per_realization": [
    0.0022851249668747187,
    0.0022486671805381775,
    0.002191124949604273,
    0.002182333031669259,
    0.00391225004568696
   ],
   "direct_cpu_s": 1.1869820000000004,
   "direct_cpu_s_per_realization": [
    1.0808949999999982,
    1.1634519999999995,
    1.1869820000000004,
    1.2076330000000013,
    1.2245479999999986
   ],
   "direct_s": 1.5661546250339597,
   "direct_s_per_realization": [
    1.0904702909756452,
    1.5486805001273751,
    1.5661546250339597,
    1.6034947920124978,
    1.6158628328703344
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     20.255859375,
     19.2744140625
    ],
    [
     19.251953125,
     28.2802734375
    ],
    [
     28.2802734375,
     32.822265625
    ],
    [
     39.16259765625,
     45.2353515625
    ],
    [
     45.2353515625,
     52.02294921875
    ]
   ],
   "local_cpu_s": 0.0005779999999973029,
   "local_cpu_s_per_realization": [
    0.0005510000000015225,
    0.0007219999999961146,
    0.0007650000000012369,
    0.0005779999999973029,
    0.0005459999999999354
   ],
   "local_s": 0.0005783331580460072,
   "local_s_per_realization": [
    0.000550874974578619,
    0.0007194580975919962,
    0.0007638330571353436,
    0.0005783331580460072,
    0.0005449999589473009
   ],
   "n": 30000,
   "realizations": 5,
   "walk_cpu_s": 0.002947000000006028,
   "walk_cpu_s_per_realization": [
    0.002977999999998815,
    0.0024519999999981223,
    0.002934000000003323,
    0.0031800000000004047,
    0.002947000000006028
   ],
   "walk_s": 0.0029464580584317446,
   "walk_s_per_realization": [
    0.002993792062625289,
    0.0024512498639523983,
    0.0029336251318454742,
    0.0031799999997019768,
    0.0029464580584317446
   ]
  },
  "ER-3|3000|L2": {
   "L": 2,
   "build_join_s": 0.000317542115226388,
   "build_join_s_per_realization": [
    0.000317542115226388,
    0.00031045801006257534,
    0.0006129997782409191,
    0.00033670803532004356,
    0.0003083751071244478
   ],
   "direct_cpu_s": 0.011420999999998571,
   "direct_cpu_s_per_realization": [
    0.010810000000006426,
    0.010914999999997121,
    0.011423000000007733,
    0.011701000000002182,
    0.011420999999998571
   ],
   "direct_s": 0.011578167090192437,
   "direct_s_per_realization": [
    0.011435375083237886,
    0.011578167090192437,
    0.01287112501449883,
    0.013557208003476262,
    0.0114635000936687
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     143.03125,
     143.03125
    ],
    [
     143.03125,
     143.03125
    ],
    [
     150.3154296875,
     150.3154296875
    ],
    [
     150.3154296875,
     150.3154296875
    ],
    [
     150.3154296875,
     150.3154296875
    ]
   ],
   "local_cpu_s": 7.300000000043383e-05,
   "local_cpu_s_per_realization": [
    7.099999999127249e-05,
    0.00017399999998701787,
    7.300000000043383e-05,
    7.69999999903348e-05,
    6.299999999725969e-05
   ],
   "local_s": 7.299985736608505e-05,
   "local_s_per_realization": [
    7.137516513466835e-05,
    0.00017649983055889606,
    7.299985736608505e-05,
    7.600011304020882e-05,
    6.225006654858589e-05
   ],
   "n": 3000,
   "realizations": 5,
   "walk_cpu_s": 8.300000000360797e-05,
   "walk_cpu_s_per_realization": [
    8.700000000771979e-05,
    8.300000000360797e-05,
    0.00015799999999899228,
    8.299999998939711e-05,
    8.100000000865748e-05
   ],
   "walk_s": 8.245790377259254e-05,
   "walk_s_per_realization": [
    8.60411673784256e-05,
    8.245790377259254e-05,
    0.00015662494115531445,
    8.183298632502556e-05,
    8.070794865489006e-05
   ]
  },
  "ER-3|3000|L3": {
   "L": 3,
   "build_join_s": 0.000317542115226388,
   "build_join_s_per_realization": [
    0.000317542115226388,
    0.00031045801006257534,
    0.0006129997782409191,
    0.00033670803532004356,
    0.0003083751071244478
   ],
   "direct_cpu_s": 0.029984999999996376,
   "direct_cpu_s_per_realization": [
    0.03262700000000507,
    0.03085900000000663,
    0.029047000000005596,
    0.02957600000000582,
    0.029984999999996376
   ],
   "direct_s": 0.03736283304169774,
   "direct_s_per_realization": [
    0.04370141704566777,
    0.03681491711176932,
    0.03291845810599625,
    0.04158925008960068,
    0.03736283304169774
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     143.03125,
     143.03125
    ],
    [
     143.03125,
     150.3154296875
    ],
    [
     150.3154296875,
     150.3154296875
    ],
    [
     150.3154296875,
     150.3154296875
    ],
    [
     150.3154296875,
     150.3154296875
    ]
   ],
   "local_cpu_s": 0.00022799999999278953,
   "local_cpu_s_per_realization": [
    0.0002020000000015898,
    0.0003300000000052705,
    0.00022799999999278953,
    0.00027799999999444935,
    0.00018899999999177908
   ],
   "local_s": 0.00022729206830263138,
   "local_s_per_realization": [
    0.0002021249383687973,
    0.0003292500041425228,
    0.00022729206830263138,
    0.00027595902793109417,
    0.00018895789980888367
   ],
   "n": 3000,
   "realizations": 5,
   "walk_cpu_s": 0.00012300000000209366,
   "walk_cpu_s_per_realization": [
    0.00011900000001219269,
    0.00012300000000209366,
    0.00011899999999798183,
    0.0001239999999995689,
    0.00012499999999704414
   ],
   "walk_s": 0.00012237508781254292,
   "walk_s_per_realization": [
    0.00011841696687042713,
    0.00012237508781254292,
    0.00011858390644192696,
    0.00012254202738404274,
    0.00012450013309717178
   ]
  },
  "ER-3|3000|L4": {
   "L": 4,
   "build_join_s": 0.000317542115226388,
   "build_join_s_per_realization": [
    0.000317542115226388,
    0.00031045801006257534,
    0.0006129997782409191,
    0.00033670803532004356,
    0.0003083751071244478
   ],
   "direct_cpu_s": 0.09444700000000239,
   "direct_cpu_s_per_realization": [
    0.08869099999999719,
    0.09444700000000239,
    0.0970530000000025,
    0.09627400000000819,
    0.09080799999999556
   ],
   "direct_s": 0.12743949983268976,
   "direct_s_per_realization": [
    0.1257849580142647,
    0.1344180000014603,
    0.12838712497614324,
    0.12743949983268976,
    0.12305104197002947
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     143.03125,
     143.03125
    ],
    [
     150.3154296875,
     150.3154296875
    ],
    [
     150.3154296875,
     150.3154296875
    ],
    [
     150.3154296875,
     150.3154296875
    ],
    [
     150.3154296875,
     150.3154296875
    ]
   ],
   "local_cpu_s": 0.0010110000000054242,
   "local_cpu_s_per_realization": [
    0.0007360000000034006,
    0.0010110000000054242,
    0.0019119999999901438,
    0.0015050000000087493,
    0.0006669999999928677
   ],
   "local_s": 0.001010082894936204,
   "local_s_per_realization": [
    0.0007375001441687346,
    0.001010082894936204,
    0.0020281251054257154,
    0.001511459005996585,
    0.0006661661900579929
   ],
   "n": 3000,
   "realizations": 5,
   "walk_cpu_s": 0.00026299999998968815,
   "walk_cpu_s_per_realization": [
    0.00016100000000562886,
    0.00026299999998968815,
    0.00019600000000252749,
    0.0003019999999906986,
    0.000263000000003899
   ],
   "walk_s": 0.0002611670643091202,
   "walk_s_per_realization": [
    0.00016137491911649704,
    0.0002611670643091202,
    0.00019575003534555435,
    0.0003010001964867115,
    0.0002626669593155384
   ]
  },
  "ER-3|300|L2": {
   "L": 2,
   "build_join_s": 0.0001105000264942646,
   "build_join_s_per_realization": [
    0.00013404106721282005,
    0.00010262499563395977,
    0.0001105000264942646,
    0.000134957954287529,
    0.00011016684584319592
   ],
   "direct_cpu_s": 0.0021189999999933207,
   "direct_cpu_s_per_realization": [
    0.0023640000000000327,
    0.002884999999992033,
    0.0021189999999933207,
    0.0019479999999987285,
    0.0016879999999872553
   ],
   "direct_s": 0.0021316250786185265,
   "direct_s_per_realization": [
    0.002680875128135085,
    0.0029353750869631767,
    0.0021316250786185265,
    0.001948332879692316,
    0.0016870000399649143
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 7.399999999790907e-05,
   "local_cpu_s_per_realization": [
    0.0001229999999878828,
    6.500000000642103e-05,
    7.399999999790907e-05,
    7.499999999538431e-05,
    6.799999999884676e-05
   ],
   "local_s": 7.299985736608505e-05,
   "local_s_per_realization": [
    0.000120542012155056,
    6.41250517219305e-05,
    7.299985736608505e-05,
    7.474981248378754e-05,
    6.762496195733547e-05
   ],
   "n": 300,
   "realizations": 5,
   "walk_cpu_s": 2.500000000793534e-05,
   "walk_cpu_s_per_realization": [
    2.599999999119973e-05,
    2.4999999993724487e-05,
    2.7000000002885827e-05,
    2.4999999993724487e-05,
    2.500000000793534e-05
   ],
   "walk_s": 2.5042099878191948e-05,
   "walk_s_per_realization": [
    2.5250017642974854e-05,
    2.437504008412361e-05,
    2.554105594754219e-05,
    2.4541979655623436e-05,
    2.5042099878191948e-05
   ]
  },
  "ER-3|300|L3": {
   "L": 3,
   "build_join_s": 0.0001105000264942646,
   "build_join_s_per_realization": [
    0.00013404106721282005,
    0.00010262499563395977,
    0.0001105000264942646,
    0.000134957954287529,
    0.00011016684584319592
   ],
   "direct_cpu_s": 0.004602000000005546,
   "direct_cpu_s_per_realization": [
    0.004602000000005546,
    0.004467000000005328,
    0.007039000000006013,
    0.004055000000008135,
    0.005241999999995528
   ],
   "direct_s": 0.004743041004985571,
   "direct_s_per_realization": [
    0.004743041004985571,
    0.004465291043743491,
    0.008219291921705008,
    0.004054666962474585,
    0.009048374835401773
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.000240000000005125,
   "local_cpu_s_per_realization": [
    0.00027900000000613545,
    0.0004300000000085902,
    0.0002329999999943766,
    0.000240000000005125,
    0.0002110000000072887
   ],
   "local_s": 0.00023999996483325958,
   "local_s_per_realization": [
    0.0002791250590234995,
    0.0004280419088900089,
    0.00023229210637509823,
    0.00023999996483325958,
    0.0002113340888172388
   ],
   "n": 300,
   "realizations": 5,
   "walk_cpu_s": 3.5999999994373866e-05,
   "walk_cpu_s_per_realization": [
    3.5999999994373866e-05,
    7.899999999949614e-05,
    3.500000001110948e-05,
    3.5999999994373866e-05,
    3.399999999942338e-05
   ],
   "walk_s": 3.491714596748352e-05,
   "walk_s_per_realization": [
    3.491714596748352e-05,
    7.808301597833633e-05,
    3.429199568927288e-05,
    3.520888276398182e-05,
    3.379210829734802e-05
   ]
  },
  "ER-3|300|L4": {
   "L": 4,
   "build_join_s": 0.0001105000264942646,
   "build_join_s_per_realization": [
    0.00013404106721282005,
    0.00010262499563395977,
    0.0001105000264942646,
    0.000134957954287529,
    0.00011016684584319592
   ],
   "direct_cpu_s": 0.009743999999997754,
   "direct_cpu_s_per_realization": [
    0.009743999999997754,
    0.009533000000004677,
    0.009145000000003733,
    0.010334999999997763,
    0.010240999999993505
   ],
   "direct_s": 0.009794167010113597,
   "direct_s_per_realization": [
    0.009794167010113597,
    0.00953316711820662,
    0.009146458003669977,
    0.012839167146012187,
    0.01028620800934732
   ],
   "direct_skipped": 0,
   "fam": "ER-3",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.001121000000011918,
   "local_cpu_s_per_realization": [
    0.0010760000000118453,
    0.0006890000000083774,
    0.001121000000011918,
    0.0019700000000000273,
    0.0019070000000027676
   ],
   "local_s": 0.0011203750036656857,
   "local_s_per_realization": [
    0.0010760840959846973,
    0.0006885421462357044,
    0.0011203750036656857,
    0.0022006670478731394,
    0.0019310838542878628
   ],
   "n": 300,
   "realizations": 5,
   "walk_cpu_s": 4.5999999997548e-05,
   "walk_cpu_s_per_realization": [
    5.7999999995672624e-05,
    4.5999999997548e-05,
    0.00012000000000966793,
    4.5999999997548e-05,
    4.500000000007276e-05
   ],
   "walk_s": 4.570884630084038e-05,
   "walk_s_per_realization": [
    5.737505853176117e-05,
    4.570884630084038e-05,
    0.0001460830681025982,
    4.5208027586340904e-05,
    4.450022242963314e-05
   ]
  },
  "config|100000|L2": {
   "L": 2,
   "build_join_s": 0.009888082975521684,
   "build_join_s_per_realization": [
    0.009888082975521684,
    0.009170833975076675,
    0.00963725009933114,
    0.010107834124937654,
    0.010485790902748704
   ],
   "direct_cpu_s": 0.48173700000000963,
   "direct_cpu_s_per_realization": [
    0.422604999999999,
    0.4255149999999972,
    0.48173700000000963,
    0.496145999999996,
    0.5075640000000021
   ],
   "direct_s": 0.638957791030407,
   "direct_s_per_realization": [
    0.4238710410427302,
    0.4281825418584049,
    0.638957791030407,
    0.6518290000967681,
    0.6851293339859694
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     28.57470703125,
     28.57470703125
    ],
    [
     21.41015625,
     20.255859375
    ],
    [
     52.02294921875,
     58.58740234375
    ],
    [
     89.609375,
     98.689453125
    ],
    [
     153.8935546875,
     157.82568359375
    ]
   ],
   "local_cpu_s": 6.799999999884676e-05,
   "local_cpu_s_per_realization": [
    6.100000000053285e-05,
    6.799999999884676e-05,
    7.099999999127249e-05,
    6.199999999978445e-05,
    7.499999999538431e-05
   ],
   "local_s": 6.670900620520115e-05,
   "local_s_per_realization": [
    6.0916878283023834e-05,
    6.670900620520115e-05,
    7.100007496774197e-05,
    6.133387796580791e-05,
    7.449998520314693e-05
   ],
   "n": 100000,
   "realizations": 5,
   "walk_cpu_s": 0.004638999999997395,
   "walk_cpu_s_per_realization": [
    0.004571999999999576,
    0.004572999999993499,
    0.004716000000001941,
    0.004638999999997395,
    0.006029999999995539
   ],
   "walk_s": 0.0047172498889267445,
   "walk_s_per_realization": [
    0.004579499829560518,
    0.004586832830682397,
    0.0047172498889267445,
    0.004724083002656698,
    0.0076963340397924185
   ]
  },
  "config|100000|L3": {
   "L": 3,
   "build_join_s": 0.009888082975521684,
   "build_join_s_per_realization": [
    0.009888082975521684,
    0.009170833975076675,
    0.00963725009933114,
    0.010107834124937654,
    0.010485790902748704
   ],
   "direct_cpu_s": 1.6974249999999955,
   "direct_cpu_s_per_realization": [
    1.4844369999999998,
    1.4664819999999992,
    1.6974249999999955,
    1.7260240000000096,
    1.8116109999999992
   ],
   "direct_s": 2.2414994998835027,
   "direct_s_per_realization": [
    1.488757000071928,
    1.475027791922912,
    2.2414994998835027,
    2.2929352920036763,
    2.356527167139575
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     28.57470703125,
     26.8466796875
    ],
    [
     20.255859375,
     19.2744140625
    ],
    [
     58.58740234375,
     70.3916015625
    ],
    [
     98.689453125,
     108.0029296875
    ],
    [
     157.82568359375,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.00020100000000411455,
   "local_cpu_s_per_realization": [
    0.00020100000000056184,
    0.00020700000000317686,
    0.00020100000000411455,
    0.00019500000000505224,
    0.00025699999999062584
   ],
   "local_s": 0.00020087487064301968,
   "local_s_per_realization": [
    0.00020087487064301968,
    0.00020750006660819054,
    0.00020008394494652748,
    0.00019404105842113495,
    0.0002556249964982271
   ],
   "n": 100000,
   "realizations": 5,
   "walk_cpu_s": 0.0072909999999950514,
   "walk_cpu_s_per_realization": [
    0.006805999999999202,
    0.007275999999997396,
    0.00765400000000227,
    0.0072909999999950514,
    0.007711999999997943
   ],
   "walk_s": 0.007655249908566475,
   "walk_s_per_realization": [
    0.006818749941885471,
    0.007299249991774559,
    0.007655249908566475,
    0.00779595784842968,
    0.0077833752147853374
   ]
  },
  "config|100000|L4": {
   "L": 4,
   "build_join_s": 0.009888082975521684,
   "build_join_s_per_realization": [
    0.009888082975521684,
    0.009170833975076675,
    0.00963725009933114,
    0.010107834124937654,
    0.010485790902748704
   ],
   "direct_cpu_s": 6.150779,
   "direct_cpu_s_per_realization": [
    5.148783000000002,
    5.653886999999997,
    null,
    6.150779,
    6.361878000000019
   ],
   "direct_s": 7.434831041144207,
   "direct_s_per_realization": [
    5.173424584092572,
    7.434831041144207,
    null,
    8.213812333066016,
    7.137788332998753
   ],
   "direct_skipped": 1,
   "fam": "config",
   "loadavg_1min": [
    [
     26.8466796875,
     22.6650390625
    ],
    [
     19.2744140625,
     39.16259765625
    ],
    [
     70.3916015625,
     70.3916015625
    ],
    [
     108.0029296875,
     143.03125
    ],
    [
     162.00341796875,
     180.82470703125
    ]
   ],
   "local_cpu_s": 0.0006560000000064292,
   "local_cpu_s_per_realization": [
    0.0006500000000002615,
    0.0006479999999982056,
    0.0006560000000064292,
    0.0006750000000010914,
    0.0009050000000030423
   ],
   "local_s": 0.0006555831059813499,
   "local_s_per_realization": [
    0.0006496249698102474,
    0.0006494999397546053,
    0.0006555831059813499,
    0.0006752500776201487,
    0.0009522081818431616
   ],
   "n": 100000,
   "realizations": 5,
   "walk_cpu_s": 0.009261999999992554,
   "walk_cpu_s_per_realization": [
    0.008990999999999971,
    0.0089579999999998,
    0.009261999999992554,
    0.009444999999999482,
    0.009808999999989965
   ],
   "walk_s": 0.009263874962925911,
   "walk_s_per_realization": [
    0.00902374996803701,
    0.009223958011716604,
    0.009263874962925911,
    0.010137374978512526,
    0.009939375100657344
   ]
  },
  "config|10000|L2": {
   "L": 2,
   "build_join_s": 0.0008479580283164978,
   "build_join_s_per_realization": [
    0.0008479580283164978,
    0.0008272500708699226,
    0.0008493331260979176,
    0.0009138751775026321,
    0.0008389169815927744
   ],
   "direct_cpu_s": 0.040954999999996744,
   "direct_cpu_s_per_realization": [
    0.038792000000000826,
    0.04099199999998859,
    0.040954999999996744,
    0.03778799999999194,
    0.041275999999996316
   ],
   "direct_s": 0.05304758413694799,
   "direct_s_per_realization": [
    0.04991454188711941,
    0.05304758413694799,
    0.060017667012289166,
    0.0494546671397984,
    0.06121870898641646
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     143.03125,
     143.03125
    ],
    [
     150.3154296875,
     150.3154296875
    ],
    [
     150.3154296875,
     150.3154296875
    ],
    [
     153.8935546875,
     153.8935546875
    ],
    [
     153.8935546875,
     157.82568359375
    ]
   ],
   "local_cpu_s": 7.199999998874773e-05,
   "local_cpu_s_per_realization": [
    6.700000000137152e-05,
    7.199999998874773e-05,
    6.799999999884676e-05,
    7.80000000020209e-05,
    7.200000000295859e-05
   ],
   "local_s": 7.116585038602352e-05,
   "local_s_per_realization": [
    6.670807488262653e-05,
    7.183407433331013e-05,
    6.758305244147778e-05,
    7.929117418825626e-05,
    7.116585038602352e-05
   ],
   "n": 10000,
   "realizations": 5,
   "walk_cpu_s": 0.0002559999999931506,
   "walk_cpu_s_per_realization": [
    0.0002559999999931506,
    0.0002510000000057744,
    0.0002589999999997872,
    0.000561999999987961,
    0.0002539999999982001
   ],
   "walk_s": 0.00025550019927322865,
   "walk_s_per_realization": [
    0.00025550019927322865,
    0.0002509159967303276,
    0.0002582501620054245,
    0.0005627921782433987,
    0.0002551248762756586
   ]
  },
  "config|10000|L3": {
   "L": 3,
   "build_join_s": 0.0008479580283164978,
   "build_join_s_per_realization": [
    0.0008479580283164978,
    0.0008272500708699226,
    0.0008493331260979176,
    0.0009138751775026321,
    0.0008389169815927744
   ],
   "direct_cpu_s": 0.12755699999999592,
   "direct_cpu_s_per_realization": [
    0.12316100000001029,
    0.1379880000000071,
    0.13371100000000524,
    0.12755699999999592,
    0.1253150000000005
   ],
   "direct_s": 0.17771416599862278,
   "direct_s_per_realization": [
    0.15498450002633035,
    0.19063770887441933,
    0.17771416599862278,
    0.18309445795603096,
    0.16089225001633167
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     143.03125,
     143.03125
    ],
    [
     150.3154296875,
     150.3154296875
    ],
    [
     150.3154296875,
     150.3154296875
    ],
    [
     153.8935546875,
     153.8935546875
    ],
    [
     157.82568359375,
     157.82568359375
    ]
   ],
   "local_cpu_s": 0.00025300000000072487,
   "local_cpu_s_per_realization": [
    0.00019100000000094042,
    0.0002589999999997872,
    0.0004809999999935144,
    0.00025300000000072487,
    0.00021200000000476393
   ],
   "local_s": 0.00025270902551710606,
   "local_s_per_realization": [
    0.000191250117495656,
    0.00025845784693956375,
    0.0005307500250637531,
    0.00025270902551710606,
    0.00021108309738337994
   ],
   "n": 10000,
   "realizations": 5,
   "walk_cpu_s": 0.0005359999999967613,
   "walk_cpu_s_per_realization": [
    0.0004950000000008004,
    0.0006290000000035434,
    0.001365000000006944,
    0.0005359999999967613,
    0.0003760000000028185
   ],
   "walk_s": 0.0005357919726520777,
   "walk_s_per_realization": [
    0.0004944999236613512,
    0.000628290930762887,
    0.0013728749472647905,
    0.0005357919726520777,
    0.0003750419709831476
   ]
  },
  "config|10000|L4": {
   "L": 4,
   "build_join_s": 0.0008479580283164978,
   "build_join_s_per_realization": [
    0.0008479580283164978,
    0.0008272500708699226,
    0.0008493331260979176,
    0.0009138751775026321,
    0.0008389169815927744
   ],
   "direct_cpu_s": 0.40434099999998807,
   "direct_cpu_s_per_realization": [
    0.40434099999998807,
    0.40883599999999376,
    0.4177529999999905,
    0.39498899999999537,
    0.40179799999999943
   ],
   "direct_s": 0.5373008751776069,
   "direct_s_per_realization": [
    0.5523477080278099,
    0.5373008751776069,
    0.5520066670142114,
    0.521099875215441,
    0.5341867909301072
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     143.03125,
     150.3154296875
    ],
    [
     150.3154296875,
     150.3154296875
    ],
    [
     150.3154296875,
     153.8935546875
    ],
    [
     153.8935546875,
     153.8935546875
    ],
    [
     157.82568359375,
     157.82568359375
    ]
   ],
   "local_cpu_s": 0.0009090000000071541,
   "local_cpu_s_per_realization": [
    0.0007540000000005875,
    0.0009090000000071541,
    0.0007330000000109749,
    0.0021279999999990196,
    0.00164600000000803
   ],
   "local_s": 0.0009088329970836639,
   "local_s_per_realization": [
    0.0007737500127404928,
    0.0009088329970836639,
    0.0007324591279029846,
    0.0022527920082211494,
    0.0017129587940871716
   ],
   "n": 10000,
   "realizations": 5,
   "walk_cpu_s": 0.0006149999999962574,
   "walk_cpu_s_per_realization": [
    0.0004940000000033251,
    0.0018329999999906477,
    0.0006300000000010186,
    0.0006149999999962574,
    0.0004940000000033251
   ],
   "walk_s": 0.0006139168981462717,
   "walk_s_per_realization": [
    0.0004930421710014343,
    0.0021030830685049295,
    0.000628999900072813,
    0.0006139168981462717,
    0.000492459163069725
   ]
  },
  "config|1000|L2": {
   "L": 2,
   "build_join_s": 0.00016583292745053768,
   "build_join_s_per_realization": [
    0.00016858289018273354,
    0.00015666685067117214,
    0.00016041705384850502,
    0.00016583292745053768,
    0.0001748749054968357
   ],
   "direct_cpu_s": 0.004457999999999629,
   "direct_cpu_s_per_realization": [
    0.004703000000006341,
    0.003940000000000055,
    0.004733999999999128,
    0.004457999999999629,
    0.004361000000002946
   ],
   "direct_s": 0.004456457914784551,
   "direct_s_per_realization": [
    0.005763625027611852,
    0.003938625101000071,
    0.004735291935503483,
    0.004456457914784551,
    0.004359707934781909
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 7.80000000020209e-05,
   "local_cpu_s_per_realization": [
    7.100000000548334e-05,
    7.80000000020209e-05,
    8.499999999855845e-05,
    7.899999999949614e-05,
    7.399999999790907e-05
   ],
   "local_s": 7.716682739555836e-05,
   "local_s_per_realization": [
    7.091695442795753e-05,
    7.837498560547829e-05,
    8.470797911286354e-05,
    7.716682739555836e-05,
    7.391604594886303e-05
   ],
   "n": 1000,
   "realizations": 5,
   "walk_cpu_s": 4.0999999995960934e-05,
   "walk_cpu_s_per_realization": [
    4.199999999343618e-05,
    3.999999999848569e-05,
    4.200000000764703e-05,
    4.0999999995960934e-05,
    3.999999999848569e-05
   ],
   "walk_s": 4.0624989196658134e-05,
   "walk_s_per_realization": [
    4.091602750122547e-05,
    3.891694359481335e-05,
    4.0624989196658134e-05,
    4.100007936358452e-05,
    3.99579294025898e-05
   ]
  },
  "config|1000|L3": {
   "L": 3,
   "build_join_s": 0.00016583292745053768,
   "build_join_s_per_realization": [
    0.00016858289018273354,
    0.00015666685067117214,
    0.00016041705384850502,
    0.00016583292745053768,
    0.0001748749054968357
   ],
   "direct_cpu_s": 0.012928000000002271,
   "direct_cpu_s_per_realization": [
    0.011802000000002977,
    0.010626999999999498,
    0.0163869999999946,
    0.013875999999996225,
    0.012928000000002271
   ],
   "direct_s": 0.016314166830852628,
   "direct_s_per_realization": [
    0.011984874960035086,
    0.010627999901771545,
    0.016430500196292996,
    0.02120720804668963,
    0.016314166830852628
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.0002570000000048367,
   "local_cpu_s_per_realization": [
    0.000217000000006351,
    0.00028100000000108594,
    0.0004029999999914935,
    0.0002570000000048367,
    0.0002570000000048367
   ],
   "local_s": 0.0002561667934060097,
   "local_s_per_realization": [
    0.00021749990992248058,
    0.0002815420739352703,
    0.00040179211646318436,
    0.0002561667934060097,
    0.0002558750566095114
   ],
   "n": 1000,
   "realizations": 5,
   "walk_cpu_s": 5.699999999819738e-05,
   "walk_cpu_s_per_realization": [
    5.400000000577165e-05,
    5.699999999819738e-05,
    5.699999999819738e-05,
    5.900000000735872e-05,
    5.7999999995672624e-05
   ],
   "walk_s": 5.658320151269436e-05,
   "walk_s_per_realization": [
    5.39170578122139e-05,
    5.658320151269436e-05,
    5.6416960433125496e-05,
    5.770893767476082e-05,
    5.7416968047618866e-05
   ]
  },
  "config|1000|L4": {
   "L": 4,
   "build_join_s": 0.00016583292745053768,
   "build_join_s_per_realization": [
    0.00016858289018273354,
    0.00015666685067117214,
    0.00016041705384850502,
    0.00016583292745053768,
    0.0001748749054968357
   ],
   "direct_cpu_s": 0.03467600000000459,
   "direct_cpu_s_per_realization": [
    0.03386199999999917,
    0.030928000000002953,
    0.04951099999999542,
    0.03816199999999981,
    0.03467600000000459
   ],
   "direct_s": 0.047551500145345926,
   "direct_s_per_realization": [
    0.04970420803874731,
    0.03736562514677644,
    0.06667166599072516,
    0.047551500145345926,
    0.04722491605207324
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.0011140000000011696,
   "local_cpu_s_per_realization": [
    0.0010809999999992215,
    0.001142999999999006,
    0.002139999999997144,
    0.0011140000000011696,
    0.001022999999989338
   ],
   "local_s": 0.001113374950364232,
   "local_s_per_realization": [
    0.001081082969903946,
    0.0011420829687267542,
    0.002139582997187972,
    0.001113374950364232,
    0.00102320802398026
   ],
   "n": 1000,
   "realizations": 5,
   "walk_cpu_s": 7.300000000043383e-05,
   "walk_cpu_s_per_realization": [
    7.100000000548334e-05,
    7.399999999790907e-05,
    7.599999999285956e-05,
    7.300000000043383e-05,
    7.300000000043383e-05
   ],
   "walk_s": 7.254094816744328e-05,
   "walk_s_per_realization": [
    7.091695442795753e-05,
    7.254187949001789e-05,
    7.616705261170864e-05,
    7.254094816744328e-05,
    7.204199209809303e-05
   ]
  },
  "config|100|L2": {
   "L": 2,
   "build_join_s": 0.00011199992150068283,
   "build_join_s_per_realization": [
    0.00031045801006257534,
    0.00011662510223686695,
    9.04579646885395e-05,
    0.00010425015352666378,
    0.00011199992150068283
   ],
   "direct_cpu_s": 0.001429000000001679,
   "direct_cpu_s_per_realization": [
    0.0013300000000100454,
    0.001530999999999949,
    0.0012949999999989359,
    0.001429000000001679,
    0.0014879999999948268
   ],
   "direct_s": 0.0014284579083323479,
   "direct_s_per_realization": [
    0.0013288329355418682,
    0.0015312910545617342,
    0.0012947921641170979,
    0.0014284579083323479,
    0.0014866248238831758
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 9.1999999995096e-05,
   "local_cpu_s_per_realization": [
    8.800000000519503e-05,
    8.59999999960337e-05,
    9.1999999995096e-05,
    9.500000000173259e-05,
    0.00018200000000945238
   ],
   "local_s": 9.162514470517635e-05,
   "local_s_per_realization": [
    8.791591972112656e-05,
    8.558318950235844e-05,
    9.162514470517635e-05,
    9.479094296693802e-05,
    0.00018012500368058681
   ],
   "n": 100,
   "realizations": 5,
   "walk_cpu_s": 2.1000000003823516e-05,
   "walk_cpu_s_per_realization": [
    2.200000000129876e-05,
    2.1000000003823516e-05,
    1.9999999992137418e-05,
    2.1000000003823516e-05,
    5.099999999913507e-05
   ],
   "walk_s": 2.058316022157669e-05,
   "walk_s_per_realization": [
    2.1083978936076164e-05,
    2.0499806851148605e-05,
    1.954101026058197e-05,
    2.058316022157669e-05,
    4.974985495209694e-05
   ]
  },
  "config|100|L3": {
   "L": 3,
   "build_join_s": 0.00011199992150068283,
   "build_join_s_per_realization": [
    0.00031045801006257534,
    0.00011662510223686695,
    9.04579646885395e-05,
    0.00010425015352666378,
    0.00011199992150068283
   ],
   "direct_cpu_s": 0.002631999999991308,
   "direct_cpu_s_per_realization": [
    0.0025140000000050122,
    0.0030650000000065347,
    0.002631999999991308,
    0.0029199999999889314,
    0.002481000000003064
   ],
   "direct_s": 0.0026306668296456337,
   "direct_s_per_realization": [
    0.002513833111152053,
    0.0030905839521437883,
    0.0026306668296456337,
    0.0029192499350756407,
    0.0024829579051584005
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.0003079999999897609,
   "local_cpu_s_per_realization": [
    0.00034800000000245745,
    0.0003079999999897609,
    0.0003070000000064965,
    0.0003180000000071459,
    0.00027799999999444935
   ],
   "local_s": 0.00030770921148359776,
   "local_s_per_realization": [
    0.00034750020131468773,
    0.00030770921148359776,
    0.0003062498290091753,
    0.0003179579507559538,
    0.00027825008146464825
   ],
   "n": 100,
   "realizations": 5,
   "walk_cpu_s": 2.8999999997836312e-05,
   "walk_cpu_s_per_realization": [
    2.8999999997836312e-05,
    2.7000000002885827e-05,
    2.800000000036107e-05,
    2.9999999995311555e-05,
    2.9999999995311555e-05
   ],
   "walk_s": 2.7416972443461418e-05,
   "walk_s_per_realization": [
    2.7416972443461418e-05,
    2.695806324481964e-05,
    2.7165981009602547e-05,
    2.8416980057954788e-05,
    2.908310852944851e-05
   ]
  },
  "config|100|L4": {
   "L": 4,
   "build_join_s": 0.00011199992150068283,
   "build_join_s_per_realization": [
    0.00031045801006257534,
    0.00011662510223686695,
    9.04579646885395e-05,
    0.00010425015352666378,
    0.00011199992150068283
   ],
   "direct_cpu_s": 0.004950999999991268,
   "direct_cpu_s_per_realization": [
    0.004270000000005325,
    0.005241999999995528,
    0.004950999999991268,
    0.0052170000000018035,
    0.004457000000002154
   ],
   "direct_s": 0.004962125094607472,
   "direct_s_per_realization": [
    0.004621374886482954,
    0.005276083014905453,
    0.004962125094607472,
    0.005223958054557443,
    0.004458750132471323
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.0010160000000070113,
   "local_cpu_s_per_realization": [
    0.0009629999999987149,
    0.0010160000000070113,
    0.0022440000000045757,
    0.0010580000000004475,
    0.0009370000000075152
   ],
   "local_s": 0.0010151250753551722,
   "local_s_per_realization": [
    0.0009626250248402357,
    0.0010151250753551722,
    0.0025772920344024897,
    0.001057458808645606,
    0.0009352918714284897
   ],
   "n": 100,
   "realizations": 5,
   "walk_cpu_s": 3.5999999994373866e-05,
   "walk_cpu_s_per_realization": [
    3.399999999942338e-05,
    3.5999999994373866e-05,
    3.8000000003535206e-05,
    3.5999999994373866e-05,
    3.700000000605996e-05
   ],
   "walk_s": 3.545801155269146e-05,
   "walk_s_per_realization": [
    3.370898775756359e-05,
    3.516697324812412e-05,
    3.758398815989494e-05,
    3.587501123547554e-05,
    3.545801155269146e-05
   ]
  },
  "config|30000|L2": {
   "L": 2,
   "build_join_s": 0.0025757921393960714,
   "build_join_s_per_realization": [
    0.0024836668744683266,
    0.005715083098039031,
    0.0025757921393960714,
    0.002683958038687706,
    0.00249587488360703
   ],
   "direct_cpu_s": 0.13815199999999095,
   "direct_cpu_s_per_realization": [
    0.1282640000000015,
    0.13815199999999095,
    0.14130899999999258,
    0.13479999999999848,
    0.14014099999999985
   ],
   "direct_s": 0.18268483295105398,
   "direct_s_per_realization": [
    0.1681123748421669,
    0.17695933301001787,
    0.18268483295105398,
    0.1863733329810202,
    0.1937182501424104
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     58.58740234375,
     58.58740234375
    ],
    [
     80.60986328125,
     80.60986328125
    ],
    [
     98.689453125,
     98.689453125
    ],
    [
     115.77001953125,
     115.77001953125
    ],
    [
     132.30322265625,
     132.30322265625
    ]
   ],
   "local_cpu_s": 7.300000000043383e-05,
   "local_cpu_s_per_realization": [
    7.100000000548334e-05,
    6.199999999978445e-05,
    8.699999999350894e-05,
    7.399999999790907e-05,
    7.300000000043383e-05
   ],
   "local_s": 7.183407433331013e-05,
   "local_s_per_realization": [
    7.154210470616817e-05,
    6.204098463058472e-05,
    8.704187348484993e-05,
    7.324991747736931e-05,
    7.183407433331013e-05
   ],
   "n": 30000,
   "realizations": 5,
   "walk_cpu_s": 0.0012669999999985748,
   "walk_cpu_s_per_realization": [
    0.0010979999999989332,
    0.0012669999999985748,
    0.0015330000000091104,
    0.001300000000000523,
    0.001027999999990925
   ],
   "walk_s": 0.0012893339153379202,
   "walk_s_per_realization": [
    0.0010967920534312725,
    0.0012893339153379202,
    0.0015324591659009457,
    0.0013143748510628939,
    0.0010274590458720922
   ]
  },
  "config|30000|L3": {
   "L": 3,
   "build_join_s": 0.0025757921393960714,
   "build_join_s_per_realization": [
    0.0024836668744683266,
    0.005715083098039031,
    0.0025757921393960714,
    0.002683958038687706,
    0.00249587488360703
   ],
   "direct_cpu_s": 0.45764400000000194,
   "direct_cpu_s_per_realization": [
    0.43936000000000774,
    0.4557539999999989,
    0.45764400000000194,
    0.46190899999999147,
    0.46051599999999837
   ],
   "direct_s": 0.6118685838300735,
   "direct_s_per_realization": [
    0.5881225829944015,
    0.6194600840099156,
    0.6224685830529779,
    0.6076443330384791,
    0.6118685838300735
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     58.58740234375,
     58.58740234375
    ],
    [
     80.60986328125,
     80.60986328125
    ],
    [
     98.689453125,
     98.689453125
    ],
    [
     115.77001953125,
     124.7568359375
    ],
    [
     132.30322265625,
     137.72412109375
    ]
   ],
   "local_cpu_s": 0.00022199999999372722,
   "local_cpu_s_per_realization": [
    0.00021499999999718966,
    0.0001949999999908414,
    0.0003109999999963975,
    0.00025099999999156353,
    0.00022199999999372722
   ],
   "local_s": 0.0002210419625043869,
   "local_s_per_realization": [
    0.0002151669468730688,
    0.000197333050891757,
    0.0003100419417023659,
    0.00025100004859268665,
    0.0002210419625043869
   ],
   "n": 30000,
   "realizations": 5,
   "walk_cpu_s": 0.0017909999999972115,
   "walk_cpu_s_per_realization": [
    0.0017569999999977881,
    0.001877000000007456,
    0.0013990000000063674,
    0.001941000000002191,
    0.0017909999999972115
   ],
   "walk_s": 0.001789791975170374,
   "walk_s_per_realization": [
    0.0017609999049454927,
    0.0018766249995678663,
    0.0013988749124109745,
    0.0021212499123066664,
    0.001789791975170374
   ]
  },
  "config|30000|L4": {
   "L": 4,
   "build_join_s": 0.0025757921393960714,
   "build_join_s_per_realization": [
    0.0024836668744683266,
    0.005715083098039031,
    0.0025757921393960714,
    0.002683958038687706,
    0.00249587488360703
   ],
   "direct_cpu_s": 1.5388070000000056,
   "direct_cpu_s_per_realization": [
    1.4455540000000013,
    1.5440399999999954,
    1.5388070000000056,
    1.5614829999999955,
    1.52838899999999
   ],
   "direct_s": 2.0404730830341578,
   "direct_s_per_realization": [
    1.9167647501453757,
    2.0579934171400964,
    2.0331207499839365,
    2.0712320839520544,
    2.0404730830341578
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     58.58740234375,
     70.3916015625
    ],
    [
     80.60986328125,
     89.609375
    ],
    [
     98.689453125,
     115.77001953125
    ],
    [
     124.7568359375,
     132.30322265625
    ],
    [
     137.72412109375,
     143.03125
    ]
   ],
   "local_cpu_s": 0.0007549999999980628,
   "local_cpu_s_per_realization": [
    0.0007359999999891897,
    0.0006940000000099644,
    0.001125000000001819,
    0.0018940000000071677,
    0.0007549999999980628
   ],
   "local_s": 0.0007546250708401203,
   "local_s_per_realization": [
    0.0007355830166488886,
    0.0006947501096874475,
    0.0011710838880389929,
    0.0018912081141024828,
    0.0007546250708401203
   ],
   "n": 30000,
   "realizations": 5,
   "walk_cpu_s": 0.0022930000000087603,
   "walk_cpu_s_per_realization": [
    0.0018840000000039936,
    0.0022930000000087603,
    0.002025000000003274,
    0.0024499999999960664,
    0.0026770000000055916
   ],
   "walk_s": 0.0022948330733925104,
   "walk_s_per_realization": [
    0.0019027921371161938,
    0.0022948330733925104,
    0.00209349999204278,
    0.0024483338929712772,
    0.002736541908234358
   ]
  },
  "config|3000|L2": {
   "L": 2,
   "build_join_s": 0.00032370793633162975,
   "build_join_s_per_realization": [
    0.00031858403235673904,
    0.00030666706152260303,
    0.001047666883096099,
    0.00704433280043304,
    0.00032370793633162975
   ],
   "direct_cpu_s": 0.011134000000012634,
   "direct_cpu_s_per_realization": [
    0.011069000000006213,
    0.013532999999995354,
    0.010337000000006924,
    0.011134000000012634,
    0.011568000000011125
   ],
   "direct_s": 0.01127808284945786,
   "direct_s_per_realization": [
    0.01127808284945786,
    0.02052449993789196,
    0.010338749969378114,
    0.011182749876752496,
    0.011569624999538064
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 7.100000000548334e-05,
   "local_cpu_s_per_realization": [
    7.100000000548334e-05,
    6.999999999379725e-05,
    7.200000000295859e-05,
    6.999999999379725e-05,
    7.600000000707041e-05
   ],
   "local_s": 7.02498946338892e-05,
   "local_s_per_realization": [
    7.008411921560764e-05,
    7.02498946338892e-05,
    7.166690193116665e-05,
    6.945803761482239e-05,
    7.520802319049835e-05
   ],
   "n": 3000,
   "realizations": 5,
   "walk_cpu_s": 8.200000000613272e-05,
   "walk_cpu_s_per_realization": [
    8.200000000613272e-05,
    8.400000000108321e-05,
    7.80000000020209e-05,
    8.200000000613272e-05,
    8.200000000613272e-05
   ],
   "walk_s": 8.174986578524113e-05,
   "walk_s_per_realization": [
    8.19589477032423e-05,
    8.38330015540123e-05,
    7.745809853076935e-05,
    8.070794865489006e-05,
    8.174986578524113e-05
   ]
  },
  "config|3000|L3": {
   "L": 3,
   "build_join_s": 0.00032370793633162975,
   "build_join_s_per_realization": [
    0.00031858403235673904,
    0.00030666706152260303,
    0.001047666883096099,
    0.00704433280043304,
    0.00032370793633162975
   ],
   "direct_cpu_s": 0.035859000000002084,
   "direct_cpu_s_per_realization": [
    0.03401800000000321,
    0.04548599999999681,
    0.03357299999998986,
    0.035859000000002084,
    0.040891999999999484
   ],
   "direct_s": 0.04717479087412357,
   "direct_s_per_realization": [
    0.04717479087412357,
    0.06298154196701944,
    0.04231516597792506,
    0.045841375133022666,
    0.04774170811288059
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.00023600000000101318,
   "local_cpu_s_per_realization": [
    0.00023699999999848842,
    0.00021499999999718966,
    0.0005649999999945976,
    0.00020299999999906504,
    0.00023600000000101318
   ],
   "local_s": 0.00023516593500971794,
   "local_s_per_realization": [
    0.00023516593500971794,
    0.00021474994719028473,
    0.0006125420331954956,
    0.00020108302123844624,
    0.0002357920166105032
   ],
   "n": 3000,
   "realizations": 5,
   "walk_cpu_s": 0.00012100000000714317,
   "walk_cpu_s_per_realization": [
    0.00011700000000303135,
    0.00011700000000303135,
    0.0002669999999938,
    0.00027000000000043656,
    0.00012100000000714317
   ],
   "walk_s": 0.00012062489986419678,
   "walk_s_per_realization": [
    0.00011737504974007607,
    0.00011670822277665138,
    0.0002877910155802965,
    0.0006342090200632811,
    0.00012062489986419678
   ]
  },
  "config|3000|L4": {
   "L": 4,
   "build_join_s": 0.00032370793633162975,
   "build_join_s_per_realization": [
    0.00031858403235673904,
    0.00030666706152260303,
    0.001047666883096099,
    0.00704433280043304,
    0.00032370793633162975
   ],
   "direct_cpu_s": 0.10441299999999387,
   "direct_cpu_s_per_realization": [
    0.10295499999999436,
    0.16042199999999696,
    0.09923599999999055,
    0.10441299999999387,
    0.12106599999999901
   ],
   "direct_s": 0.14110533287748694,
   "direct_s_per_realization": [
    0.14110533287748694,
    0.2101062498986721,
    0.1317517920397222,
    0.1365504169370979,
    0.15326033299788833
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     157.82568359375
    ],
    [
     157.82568359375,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.000876000000005206,
   "local_cpu_s_per_realization": [
    0.000876000000005206,
    0.0011650000000003047,
    0.0009569999999996526,
    0.0006779999999935171,
    0.0008510000000114815
   ],
   "local_s": 0.0008755829185247421,
   "local_s_per_realization": [
    0.0008755829185247421,
    0.0011664999183267355,
    0.0009564580395817757,
    0.0006776249501854181,
    0.0008502090349793434
   ],
   "n": 3000,
   "realizations": 5,
   "walk_cpu_s": 0.0003109999999963975,
   "walk_cpu_s_per_realization": [
    0.00032500000000368345,
    0.00015599999998983094,
    0.00031599999999798456,
    0.0003109999999963975,
    0.0001560000000040418
   ],
   "walk_s": 0.0003103329800069332,
   "walk_s_per_realization": [
    0.00032483297400176525,
    0.00015704194083809853,
    0.00031466688960790634,
    0.0003103329800069332,
    0.0001542090903967619
   ]
  },
  "config|300|L2": {
   "L": 2,
   "build_join_s": 0.00011862511746585369,
   "build_join_s_per_realization": [
    0.00012037507258355618,
    0.00011000013910233974,
    0.00011862511746585369,
    0.00011358293704688549,
    0.00021591712720692158
   ],
   "direct_cpu_s": 0.00263599999999542,
   "direct_cpu_s_per_realization": [
    0.002886000000003719,
    0.00263599999999542,
    0.002821999999994773,
    0.0018910000000005311,
    0.0022519999999985885
   ],
   "direct_s": 0.0026999581605196,
   "direct_s_per_realization": [
    0.002886124886572361,
    0.0026999581605196,
    0.0028199160005897284,
    0.001890708925202489,
    0.0022507498506456614
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 8.100000000865748e-05,
   "local_cpu_s_per_realization": [
    0.00010299999999574538,
    7.200000000295859e-05,
    8.300000000360797e-05,
    7.300000000043383e-05,
    8.100000000865748e-05
   ],
   "local_s": 8.016591891646385e-05,
   "local_s_per_realization": [
    0.0001014170702546835,
    7.149996235966682e-05,
    8.337502367794514e-05,
    7.166690193116665e-05,
    8.016591891646385e-05
   ],
   "n": 300,
   "realizations": 5,
   "walk_cpu_s": 2.6000000005410584e-05,
   "walk_cpu_s_per_realization": [
    2.7000000002885827e-05,
    2.599999999119973e-05,
    2.6000000005410584e-05,
    2.500000000793534e-05,
    2.6000000005410584e-05
   ],
   "walk_s": 2.4458859115839005e-05,
   "walk_s_per_realization": [
    2.5541987270116806e-05,
    2.4250010028481483e-05,
    2.5624874979257584e-05,
    2.4458859115839005e-05,
    2.4416018277406693e-05
   ]
  },
  "config|300|L3": {
   "L": 3,
   "build_join_s": 0.00011862511746585369,
   "build_join_s_per_realization": [
    0.00012037507258355618,
    0.00011000013910233974,
    0.00011862511746585369,
    0.00011358293704688549,
    0.00021591712720692158
   ],
   "direct_cpu_s": 0.00558700000000556,
   "direct_cpu_s_per_realization": [
    0.00558700000000556,
    0.00529799999999625,
    0.005799999999993588,
    0.004010999999991327,
    0.006815000000003124
   ],
   "direct_s": 0.00671883299946785,
   "direct_s_per_realization": [
    0.00671883299946785,
    0.005368083016946912,
    0.006867291871458292,
    0.004009624943137169,
    0.012449707835912704
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.00024899999999661304,
   "local_cpu_s_per_realization": [
    0.00022900000000447562,
    0.00024899999999661304,
    0.0004299999999943793,
    0.00023199999999690135,
    0.000354999999998995
   ],
   "local_s": 0.0002488750033080578,
   "local_s_per_realization": [
    0.00022845901548862457,
    0.0002488750033080578,
    0.0004291248042136431,
    0.0002318329643458128,
    0.00036474992521107197
   ],
   "n": 300,
   "realizations": 5,
   "walk_cpu_s": 3.600000000858472e-05,
   "walk_cpu_s_per_realization": [
    3.600000000858472e-05,
    3.399999999942338e-05,
    3.700000000605996e-05,
    3.499999999689862e-05,
    3.699999999184911e-05
   ],
   "walk_s": 3.579119220376015e-05,
   "walk_s_per_realization": [
    3.579119220376015e-05,
    3.350013867020607e-05,
    3.829202614724636e-05,
    3.429199568927288e-05,
    3.7041958421468735e-05
   ]
  },
  "config|300|L4": {
   "L": 4,
   "build_join_s": 0.00011862511746585369,
   "build_join_s_per_realization": [
    0.00012037507258355618,
    0.00011000013910233974,
    0.00011862511746585369,
    0.00011358293704688549,
    0.00021591712720692158
   ],
   "direct_cpu_s": 0.01021200000000988,
   "direct_cpu_s_per_realization": [
    0.01021200000000988,
    0.00974499999999523,
    0.013074000000003139,
    0.008629999999996585,
    0.012467000000000894
   ],
   "direct_s": 0.011942042037844658,
   "direct_s_per_realization": [
    0.010824708035215735,
    0.011942042037844658,
    0.013321999926120043,
    0.008630292024463415,
    0.01576416683383286
   ],
   "direct_skipped": 0,
   "fam": "config",
   "loadavg_1min": [
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ],
    [
     162.00341796875,
     162.00341796875
    ]
   ],
   "local_cpu_s": 0.0013690000000110558,
   "local_cpu_s_per_realization": [
    0.0015360000000015361,
    0.0009639999999961901,
    0.0020719999999982974,
    0.0008839999999992187,
    0.0013690000000110558
   ],
   "local_s": 0.001368749886751175,
   "local_s_per_realization": [
    0.0018804159481078386,
    0.0009636669419705868,
    0.0020715000573545694,
    0.0008836660999804735,
    0.001368749886751175
   ],
   "n": 300,
   "realizations": 5,
   "walk_cpu_s": 4.500000000007276e-05,
   "walk_cpu_s_per_realization": [
    0.00010500000000490672,
    4.500000000007276e-05,
    4.5999999997548e-05,
    4.400000000259752e-05,
    4.500000000007276e-05
   ],
   "walk_s": 4.474981687963009e-05,
   "walk_s_per_realization": [
    0.00010462501086294651,
    4.474981687963009e-05,
    4.5625027269124985e-05,
    4.341593012213707e-05,
    4.4208019971847534e-05
   ]
  }
 },
 "load_end": [
  180.82470703125,
  107.35693359375,
  96.94384765625
 ],
 "load_start": [
  32.04443359375,
  73.21533203125,
  86.70751953125
 ],
 "machine": {
  "cpu": "Apple M3 Max",
  "cpu_count": 16,
  "memory_bytes": 51539607552,
  "networkx": "3.2.1",
  "numpy": "1.26.4",
  "platform": "macOS-14.1-arm64-arm-64bit",
  "processor": "arm",
  "python": "3.12.4",
  "scipy": "1.17.1"
 },
 "phase_seconds": {
  "main_large_s": 106.0186939239502,
  "main_small_s": 86.36122584342957,
  "timing_s": 172.85993766784668
 },
 "protocol": {
  "direct": "sparse BFS to depth L from every vertex of s1, s2 and the join, then set differences; skipped above the output cap",
  "interface": "one16",
  "load": "loadavg_1min: system 1-minute load average before and after each cell (the machine is shared; see load_start/load_end)",
  "local": "local_search from prebuilt CSR arrays (neighbor lists extracted lazily)",
  "parallel_workers": 4,
  "realizations": 5,
  "repeats": {
   "direct": 3,
   "local": 5,
   "walk": 5
  },
  "statistic": "per realization the median over repeats; the cell value is the median over realizations (realizations whose direct computation is skipped are left out of direct_s). *_s: wall-clock seconds (time.perf_counter); *_cpu_s: process CPU seconds (time.process_time)",
  "walk": "3L sparse matrix-vector products on prebuilt CSR matrices"
 }
}

==> anc/experiments/exp8_baselines.json <==
{
 "A": {
  "CG3": {
   "bound_violations": 0,
   "incremental_r2": {
    "baselines": [
     "cut",
     "degsum",
     "degprod",
     "betw"
    ],
    "increase": 0.021568252178007175,
    "increase_ci": [
     0.018218780239013754,
     0.025099618834663155
    ],
    "r2_N_alone": 0.8541892236285646,
    "r2_baselines": 0.8515330500359892,
    "r2_baselines_plus_N": 0.8731013022139964
   },
   "incremental_r2_with_reach": {
    "baselines": [
     "cut",
     "degsum",
     "degprod",
     "betw",
     "reach"
    ],
    "increase": 0.015014770073415784,
    "increase_ci": [
     0.012457963527875376,
     0.017951249482591716
    ],
    "r2_N_alone": 0.8541892236285646,
    "r2_baselines": 0.8581659689110641,
    "r2_baselines_plus_N": 0.8731807389844799
   },
   "mean_Eplus": 20.005034722222224,
   "mean_N": 69.1984375,
   "pooled": {
    "n": 5760,
    "r2_log": {
     "N": {
      "ci": [
       0.8456246263578213,
       0.8620257542620028
      ],
      "est": 0.8541892236285286
     },
     "N2": {
      "ci": [
       0.8463804769672237,
       0.8627294348433384
      ],
      "est": 0.8548311553660989
     },
     "betw": {
      "ci": [
       0.6909008924252704,
       0.7180886278445077
      ],
      "est": 0.7051814925526624
     },
     "cut": {
      "ci": [
       0.2172400270292379,
       0.2541670874376246
      ],
      "est": 0.2359085772378967
     },
     "cut_plus_degsum": {
      "ci": [
       0.725789528239206,
       0.7511023322837382
      ],
      "est": 0.7394254916522635
     },
     "degprod": {
      "ci": [
       0.7490492111093201,
       0.7700348071587959
      ],
      "est": 0.7598936539874677
     },
     "degsum": {
      "ci": [
       0.7606160011456935,
       0.783784686428393
      ],
      "est": 0.7728796714504027
     },
     "reach": {
      "ci": [
       0.8158494855608369,
       0.832289893732685
      ],
      "est": 0.8241301671868501
     }
    },
    "r2_log_diff": {
     "N2": {
      "ci": [
       -0.0017509996120364025,
       0.00047998236462797565
      ],
      "est": -0.0006419317375703226,
      "frac_ref_higher": 0.1395
     },
     "betw": {
      "ci": [
       0.13690596807222002,
       0.16222126698122286
      ],
      "est": 0.14900773107586618,
      "frac_ref_higher": 1.0
     },
     "cut": {
      "ci": [
       0.6011796995207711,
       0.6352798184890833
      ],
      "est": 0.6182806463906318,
      "frac_ref_higher": 1.0
     },
     "cut_plus_degsum": {
      "ci": [
       0.10773612608053042,
       0.12257024473991503
      ],
      "est": 0.1147637319762651,
      "frac_ref_higher": 1.0
     },
     "degprod": {
      "ci": [
       0.08603829728955271,
       0.10279899704195357
      ],
      "est": 0.0942955696410609,
      "frac_ref_higher": 1.0
     },
     "degsum": {
      "ci": [
       0.07519092431241403,
       0.08842717640903137
      ],
      "est": 0.08130955217812585,
      "frac_ref_higher": 1.0
     },
     "reach": {
      "ci": [
       0.024424443834496885,
       0.0355125911160198
      ],
      "est": 0.0300590564416785,
      "frac_ref_higher": 1.0
     }
    },
    "spearman": {
     "N": {
      "ci": [
       0.9276057086460445,
       0.9351457957594281
      ],
      "est": 0.931656300382279
     },
     "N2": {
      "ci": [
       0.9263288592370189,
       0.9340258034567714
      ],
      "est": 0.9304343793162373
     },
     "betw": {
      "ci": [
       0.8114333104975721,
       0.8311845060887461
      ],
      "est": 0.8217236119461708
     },
     "cut": {
      "ci": [
       0.47275790520804567,
       0.513213251204079
      ],
      "est": 0.4936875243048073
     },
     "cut_plus_degsum": {
      "ci": [
       0.863139836622733,
       0.8767882558879864
      ],
      "est": 0.8703663583362643
     },
     "degprod": {
      "ci": [
       0.8897686412962853,
       0.9002596154740967
      ],
      "est": 0.8951578345348036
     },
     "degsum": {
      "ci": [
       0.8819632078767375,
       0.894099018728801
      ],
      "est": 0.8883581351440016
     },
     "reach": {
      "ci": [
       0.9085439049538371,
       0.9177584584948646
      ],
      "est": 0.9133248212839137
     }
    },
    "spearman_diff": {
     "N2": {
      "ci": [
       0.000876730793869232,
       0.0015633413565275893
      ],
      "est": 0.0012219210660416868,
      "frac_ref_higher": 1.0
     },
     "betw": {
      "ci": [
       0.10098743371346525,
       0.11977301563964904
      ],
      "est": 0.10993268843610815,
      "frac_ref_higher": 1.0
     },
     "cut": {
      "ci": [
       0.4191253824997203,
       0.45766822584838085
      ],
      "est": 0.4379687760774717,
      "frac_ref_higher": 1.0
     },
     "cut_plus_degsum": {
      "ci": [
       0.05677964183506612,
       0.0663571695520051
      ],
      "est": 0.06128994204601468,
      "frac_ref_higher": 1.0
     },
     "degprod": {
      "ci": [
       0.033026895478093524,
       0.040171659855577
      ],
      "est": 0.0364984658474754,
      "frac_ref_higher": 1.0
     },
     "degsum": {
      "ci": [
       0.03972508378004802,
       0.04726342857057127
      ],
      "est": 0.04329816523827734,
      "frac_ref_higher": 1.0
     },
     "reach": {
      "ci": [
       0.01497932170490165,
       0.021846830059125175
      ],
      "est": 0.0183314790983653,
      "frac_ref_higher": 1.0
     }
    }
   },
   "pooled_synthetic": {
    "n": 4680,
    "r2_log": {
     "N": {
      "ci": [
       0.8614576014460418,
       0.8770280012153933
      ],
      "est": 0.8695019574204779
     },
     "N2": {
      "ci": [
       0.8620925040112629,
       0.8787861981509363
      ],
      "est": 0.8707191508592651
     },
     "betw": {
      "ci": [
       0.6554399261919409,
       0.6900165615369376
      ],
      "est": 0.6733781304709473
     },
     "cut": {
      "ci": [
       0.30865671581590365,
       0.3497805560261556
      ],
      "est": 0.3290761559388373
     },
     "cut_plus_degsum": {
      "ci": [
       0.7920131167386025,
       0.8127135481020492
      ],
      "est": 0.8027783801516138
     },
     "degprod": {
      "ci": [
       0.7596662098139536,
       0.7800646278041219
      ],
      "est": 0.7699866267472675
     },
     "degsum": {
      "ci": [
       0.8233328898009602,
       0.842930594239939
      ],
      "est": 0.8335216392374564
     },
     "reach": {
      "ci": [
       0.8321280192507364,
       0.8496518180188627
      ],
      "est": 0.8407646570706335
     }
    },
    "r2_log_diff": {
     "N2": {
      "ci": [
       -0.00291731907872938,
       0.00051463829395948
      ],
      "est": -0.001217193438787234,
      "frac_ref_higher": 0.091
     },
     "betw": {
      "ci": [
       0.18045396827851476,
       0.21177422543562782
      ],
      "est": 0.19612382694953057,
      "frac_ref_higher": 1.0
     },
     "cut": {
      "ci": [
       0.5203900510772107,
       0.5600101163358343
      ],
      "est": 0.5404258014816405,
      "frac_ref_higher": 1.0
     },
     "cut_plus_degsum": {
      "ci": [
       0.05967412737485775,
       0.07379470983818893
      ],
      "est": 0.06672357726886402,
      "frac_ref_higher": 1.0
     },
     "degprod": {
      "ci": [
       0.09041147691228692,
       0.10849885261644827
      ],
      "est": 0.09951533067321039,
      "frac_ref_higher": 1.0
     },
     "degsum": {
      "ci": [
       0.030302194576326675,
       0.04207103945004488
      ],
      "est": 0.0359803181830215,
      "frac_ref_higher": 1.0
     },
     "reach": {
      "ci": [
       0.0231487988180094,
       0.034561530689826515
      ],
      "est": 0.02873730034984434,
      "frac_ref_higher": 1.0
     }
    },
    "spearman": {
     "N": {
      "ci": [
       0.9303674445337781,
       0.9385899964933273
      ],
      "est": 0.934774536870449
     },
     "N2": {
      "ci": [
       0.9274774233951164,
       0.9359315754990517
      ],
      "est": 0.9319805148007219
     },
     "betw": {
      "ci": [
       0.770254780246704,
       0.7952757626588477
      ],
      "est": 0.7832293914832206
     },
     "cut": {
      "ci": [
       0.5526785604027206,
       0.5916097635294878
      ],
      "est": 0.5725329836489356
     },
     "cut_plus_degsum": {
      "ci": [
       0.8940295127390142,
       0.9063191347485855
      ],
      "est": 0.9004507576700017
     },
     "degprod": {
      "ci": [
       0.8900093524045853,
       0.902183463560383
      ],
      "est": 0.8964141712128414
     },
     "degsum": {
      "ci": [
       0.9088138834153683,
       0.9197222435055769
      ],
      "est": 0.9145573949637648
     },
     "reach": {
      "ci": [
       0.9030239716704802,
       0.9138911528505428
      ],
      "est": 0.9085309957888361
     }
    },
    "spearman_diff": {
     "N2": {
      "ci": [
       0.0024476102056441877,
       0.003175582290052525
      ],
      "est": 0.00279402206972712,
      "frac_ref_higher": 1.0
     },
     "betw": {
      "ci": [
       0.14069956254379665,
       0.1634703259689929
      ],
      "est": 0.1515451453872284,
      "frac_ref_higher": 1.0
     },
     "cut": {
      "ci": [
       0.34354536125957014,
       0.38129959173558264
      ],
      "est": 0.3622415532215134,
      "frac_ref_higher": 1.0
     },
     "cut_plus_degsum": {
      "ci": [
       0.029838797034289922,
       0.03890827504896759
      ],
      "est": 0.03432377920044727,
      "frac_ref_higher": 1.0
     },
     "degprod": {
      "ci": [
       0.03471818237296513,
       0.04228248440559341
      ],
      "est": 0.03836036565760759,
      "frac_ref_higher": 1.0
     },
     "degsum": {
      "ci": [
       0.01679597855067382,
       0.023776778405689675
      ],
      "est": 0.02021714190668422,
      "frac_ref_higher": 1.0
     },
     "reach": {
      "ci": [
       0.022327447618486082,
       0.03039587049033282
      ],
      "est": 0.026243541081612864,
      "frac_ref_higher": 1.0
     }
    }
   },
   "within_cells": {
    "cells": 168,
    "cells_N_higher": {
     "N2": {
      "defined": 168,
      "equal": 134,
      "higher": 25,
      "lower": 9
     },
     "betw": {
      "defined": 167,
      "equal": 0,
      "higher": 143,
      "lower": 24
     },
     "degprod": {
      "defined": 168,
      "equal": 0,
      "higher": 113,
      "lower": 55
     },
     "degsum": {
      "defined": 168,
      "equal": 0,
      "higher": 143,
      "lower": 25
     },
     "reach": {
      "defined": 168,
      "equal": 0,
      "higher": 90,
      "lower": 78
     }
    },
    "diff": {
     "N2": {
      "ci": [
       0.0002835589254722402,
       0.0010124991633296365
      ],
      "est": 0.0006208879300843424
     },
     "betw": {
      "ci": [
       0.16711292725157564,
       0.2345991895187587
      ],
      "est": 0.19848561334580303
     },
     "degprod": {
      "ci": [
       0.017095727067701363,
       0.04038712263036578
      ],
      "est": 0.028895440281916235
     },
     "degsum": {
      "ci": [
       0.04356330625038541,
       0.06370840939508311
      ],
      "est": 0.0535508791311255
     },
     "reach": {
      "ci": [
       -0.006082133973849209,
       0.017852546338675994
      ],
      "est": 0.005818364617457187
     }
    },
    "mean_rho": {
     "N": {
      "ci": [
       0.7128866151823523,
       0.7585171358573123
      ],
      "defined": 168,
      "est": 0.7363226128842743
     },
     "N2": {
      "ci": [
       0.7123067620744676,
       0.7579110031378594
      ],
      "defined": 168,
      "est": 0.73570172495419
     },
     "betw": {
      "ci": [
       0.5007846647830865,
       0.569490065144265
      ],
      "defined": 167,
      "est": 0.5378761549434196
     },
     "degprod": {
      "ci": [
       0.6828584483842212,
       0.7306421082928277
      ],
      "defined": 168,
      "est": 0.707427172602358
     },
     "degsum": {
      "ci": [
       0.658428871373393,
       0.7068990076444589
      ],
      "defined": 168,
      "est": 0.6827717337531487
     },
     "reach": {
      "ci": [
       0.7057786187901303,
       0.753490903684113
      ],
      "defined": 168,
      "est": 0.7305042482668171
     }
    }
   },
   "within_family": {
    "Bollobas": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.8542712864681682,
        0.9068036609769332
       ],
       "est": 0.8815313305450659
      },
      "N2": {
       "ci": [
        0.865454135439088,
        0.9187949426996249
       ],
       "est": 0.8935003953791207
      },
      "betw": {
       "ci": [
        0.6956082791039483,
        0.7978866845444975
       ],
       "est": 0.7508005571677902
      },
      "cut": {
       "ci": [
        0.2987811838766729,
        0.4494750043153866
       ],
       "est": 0.3801475523053408
      },
      "cut_plus_degsum": {
       "ci": [
        0.7585756566958602,
        0.8347982060444413
       ],
       "est": 0.799185879204706
      },
      "degprod": {
       "ci": [
        0.5878024572824002,
        0.6712785037417549
       ],
       "est": 0.6285696240951283
      },
      "degsum": {
       "ci": [
        0.7981243981099708,
        0.8686096238485462
       ],
       "est": 0.8346253633401225
      },
      "reach": {
       "ci": [
        0.8209772343146292,
        0.884680018939291
       ],
       "est": 0.8553163840624617
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.01958644527140454,
        -0.003732799231355275
       ],
       "est": -0.011969064834054799,
       "frac_ref_higher": 0.001
      },
      "betw": {
       "ci": [
        0.09182578375422337,
        0.1784327854953876
       ],
       "est": 0.1307307733772758,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.4297720547918845,
        0.5751930402592701
       ],
       "est": 0.5013837782397251,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.05815767971068275,
        0.10944844909927798
       ],
       "est": 0.08234545134035998,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.2072836999122907,
        0.2964217514236829
       ],
       "est": 0.25296170644993765,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.024714229424426047,
        0.06939713902377703
       ],
       "est": 0.046905967204943444,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.00552536337048985,
        0.049710898583154875
       ],
       "est": 0.02621494648260425,
       "frac_ref_higher": 0.995
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9051412151538524,
        0.9390738032132799
       ],
       "est": 0.9238039685136717
      },
      "N2": {
       "ci": [
        0.9008517897501811,
        0.9363798201644649
       ],
       "est": 0.9207010615905992
      },
      "betw": {
       "ci": [
        0.7562452950770219,
        0.8393940735331592
       ],
       "est": 0.8006697073753791
      },
      "cut": {
       "ci": [
        0.5653206136952899,
        0.7000073548484053
       ],
       "est": 0.6405346067943679
      },
      "cut_plus_degsum": {
       "ci": [
        0.8726501649703242,
        0.9169295011661797
       ],
       "est": 0.8968630515184222
      },
      "degprod": {
       "ci": [
        0.82650051328606,
        0.8833477652219937
       ],
       "est": 0.8580460305184492
      },
      "degsum": {
       "ci": [
        0.8765335819034465,
        0.9214640390270845
       ],
       "est": 0.9004871050227247
      },
      "reach": {
       "ci": [
        0.8649662133507214,
        0.9131449759543776
       ],
       "est": 0.891139541490496
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.0010000074344991227,
        0.005356619545043366
       ],
       "est": 0.003102906923072579,
       "frac_ref_higher": 0.998
      },
      "betw": {
       "ci": [
        0.08528444576224087,
        0.16718123162955256
       ],
       "est": 0.12313426113829262,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.22270343897112502,
        0.3564815316350995
       ],
       "est": 0.28326936171930384,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.00880176144776403,
        0.04794999012912493
       ],
       "est": 0.026940916995249586,
       "frac_ref_higher": 0.998
      },
      "degprod": {
       "ci": [
        0.04025844190926445,
        0.09360974501705711
       ],
       "est": 0.06575793799522256,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.007919475163535411,
        0.04059782056708919
       ],
       "est": 0.023316863490947082,
       "frac_ref_higher": 0.997
      },
      "reach": {
       "ci": [
        0.013959284241918635,
        0.0514141997310142
       ],
       "est": 0.032664427023175735,
       "frac_ref_higher": 1.0
      }
     }
    },
    "ER": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.8882036516193804,
        0.9315646161935498
       ],
       "est": 0.9128442334217318
      },
      "N2": {
       "ci": [
        0.8906063148000934,
        0.9370159964369321
       ],
       "est": 0.9177827176939737
      },
      "betw": {
       "ci": [
        0.7340958439299818,
        0.8232040944009509
       ],
       "est": 0.7834429670014994
      },
      "cut": {
       "ci": [
        0.21037811867228853,
        0.35393058349867107
       ],
       "est": 0.28269516821919116
      },
      "cut_plus_degsum": {
       "ci": [
        0.8121358108617764,
        0.8771644128897453
       ],
       "est": 0.8485148599593377
      },
      "degprod": {
       "ci": [
        0.7633517618684986,
        0.8274596648993834
       ],
       "est": 0.7944220914774217
      },
      "degsum": {
       "ci": [
        0.8657592660649369,
        0.9167316209841924
       ],
       "est": 0.895574007534032
      },
      "reach": {
       "ci": [
        0.8572193843538498,
        0.9047266559278744
       ],
       "est": 0.8831211191971365
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.012700941032872348,
        0.0026164917061407733
       ],
       "est": -0.004938484272241861,
       "frac_ref_higher": 0.1
      },
      "betw": {
       "ci": [
        0.09449737062331079,
        0.16935994276114213
       ],
       "est": 0.12940126642023242,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.5627572715437951,
        0.6973904757264964
       ],
       "est": 0.6301490652025407,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.04534139966024672,
        0.08698694613299464
       ],
       "est": 0.06432937346239409,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.08042515712047056,
        0.15096845011574064
       ],
       "est": 0.11842214194431011,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.005284373792517155,
        0.0321285887629392
       ],
       "est": 0.017270225887699775,
       "frac_ref_higher": 0.997
      },
      "reach": {
       "ci": [
        0.0149180311248386,
        0.04567672033471647
       ],
       "est": 0.029723114224595282,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9508278084735973,
        0.967004234111141
       ],
       "est": 0.9605565870655567
      },
      "N2": {
       "ci": [
        0.9474063399123674,
        0.965041466452083
       ],
       "est": 0.9582435050090079
      },
      "betw": {
       "ci": [
        0.8585416570869217,
        0.909773817324856
       ],
       "est": 0.8880519066543733
      },
      "cut": {
       "ci": [
        0.4570162115274324,
        0.6045611888386603
       ],
       "est": 0.536055159534935
      },
      "cut_plus_degsum": {
       "ci": [
        0.9041306391303299,
        0.9373712440513865
       ],
       "est": 0.9244981153101823
      },
      "degprod": {
       "ci": [
        0.9187850803525621,
        0.9423911237884105
       ],
       "est": 0.9324168483183118
      },
      "degsum": {
       "ci": [
        0.9337839552561156,
        0.9561393225613717
       ],
       "est": 0.9475282860320701
      },
      "reach": {
       "ci": [
        0.924950365437836,
        0.9507544190668294
       ],
       "est": 0.9398351197388138
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.0006843993135889848,
        0.004224185666941996
       ],
       "est": 0.0023130820565487875,
       "frac_ref_higher": 0.997
      },
      "betw": {
       "ci": [
        0.051934480717646114,
        0.09778372570910612
       ],
       "est": 0.07250468041118341,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.35718087048294817,
        0.5027798433125412
       ],
       "est": 0.4245014275306217,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.02353210833864538,
        0.05211153662164798
       ],
       "est": 0.036058471755374355,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.01836966888796611,
        0.0390126363511507
       ],
       "est": 0.028139738747244847,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.005294511581210829,
        0.02151069531974878
       ],
       "est": 0.013028301033486622,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.012065024890039489,
        0.030338870604064722
       ],
       "est": 0.02072146732674285,
       "frac_ref_higher": 1.0
      }
     }
    },
    "Florentine": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.40284196357714036,
        0.5619312651492542
       ],
       "est": 0.48091913908515116
      },
      "N2": {
       "ci": [
        0.40910118016964286,
        0.567936538378243
       ],
       "est": 0.4892548533462497
      },
      "betw": {
       "ci": [
        0.4179891181361382,
        0.5844463819435761
       ],
       "est": 0.49933450389091855
      },
      "cut": {
       "ci": [
        0.1799417435985825,
        0.32663186221501483
       ],
       "est": 0.246906698137206
      },
      "cut_plus_degsum": {
       "ci": [
        0.32776849652747647,
        0.49165783172937844
       ],
       "est": 0.406563842446483
      },
      "degprod": {
       "ci": [
        0.27048851987552675,
        0.4195787592110452
       ],
       "est": 0.3453322137150086
      },
      "degsum": {
       "ci": [
        0.339761372602905,
        0.5037925335434064
       ],
       "est": 0.42054056076863366
      },
      "reach": {
       "ci": [
        0.36092421948397074,
        0.5270100021536085
       ],
       "est": 0.4451321970910472
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.01811223058591264,
        0.002366377241288474
       ],
       "est": -0.008335714261098526,
       "frac_ref_higher": 0.054
      },
      "betw": {
       "ci": [
        -0.06201275115571881,
        0.02149702406453155
       ],
       "est": -0.018415364805767387,
       "frac_ref_higher": 0.207
      },
      "cut": {
       "ci": [
        0.17644887148117722,
        0.289988173343212
       ],
       "est": 0.23401244094794516,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.045217458206382136,
        0.10291806692959812
       ],
       "est": 0.07435529663866813,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.0760092419300491,
        0.19304385315209083
       ],
       "est": 0.13558692537014255,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.02624198188719742,
        0.09373306779505174
       ],
       "est": 0.060378578316517495,
       "frac_ref_higher": 0.999
      },
      "reach": {
       "ci": [
        0.004268721851583462,
        0.06763163531548852
       ],
       "est": 0.03578694199410398,
       "frac_ref_higher": 0.983
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.5597362276853199,
        0.694024981113201
       ],
       "est": 0.6290313250808008
      },
      "N2": {
       "ci": [
        0.5577759422174172,
        0.6926380026009196
       ],
       "est": 0.6290561572097859
      },
      "betw": {
       "ci": [
        0.5904762575498022,
        0.7261984655510024
       ],
       "est": 0.6619743701722115
      },
      "cut": {
       "ci": [
        0.3895168322588161,
        0.5572433544347901
       ],
       "est": 0.47382628841405194
      },
      "cut_plus_degsum": {
       "ci": [
        0.5109454593533397,
        0.6526331730226751
       ],
       "est": 0.585668122833577
      },
      "degprod": {
       "ci": [
        0.47163859711185463,
        0.6214077919051634
       ],
       "est": 0.5507002420931064
      },
      "degsum": {
       "ci": [
        0.5147594075887324,
        0.65410786751257
       ],
       "est": 0.5886949220487859
      },
      "reach": {
       "ci": [
        0.5219120243985632,
        0.668717926828595
       ],
       "est": 0.5988865260075226
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.007195484021791207,
        0.007025131211607587
       ],
       "est": -2.483212898507503e-05,
       "frac_ref_higher": 0.494
      },
      "betw": {
       "ci": [
        -0.07354538783294687,
        0.00826093756340964
       ],
       "est": -0.03294304509141066,
       "frac_ref_higher": 0.053
      },
      "cut": {
       "ci": [
        0.09939254731869612,
        0.2138274477426233
       ],
       "est": 0.1552050366667489,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.017145477828995243,
        0.070417966591404
       ],
       "est": 0.04336320224722379,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.027123084620605233,
        0.12645850366447747
       ],
       "est": 0.07833108298769442,
       "frac_ref_higher": 0.999
      },
      "degsum": {
       "ci": [
        0.014644687239175048,
        0.06609857036715873
       ],
       "est": 0.04033640303201491,
       "frac_ref_higher": 0.996
      },
      "reach": {
       "ci": [
        0.0019073140407459472,
        0.05823322417837366
       ],
       "est": 0.030144799073278272,
       "frac_ref_higher": 0.987
      }
     }
    },
    "Holme-Kim": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.8746587570366446,
        0.9187084841564153
       ],
       "est": 0.897972206569575
      },
      "N2": {
       "ci": [
        0.8780636221983856,
        0.9225784714934194
       ],
       "est": 0.9018837371285793
      },
      "betw": {
       "ci": [
        0.6399520329526056,
        0.7558200994815037
       ],
       "est": 0.6998815008192122
      },
      "cut": {
       "ci": [
        0.28798032500907395,
        0.4378676129473799
       ],
       "est": 0.35939194268253943
      },
      "cut_plus_degsum": {
       "ci": [
        0.7857983292541815,
        0.8446998454027297
       ],
       "est": 0.8167599103308257
      },
      "degprod": {
       "ci": [
        0.7367788946507856,
        0.8087022512646012
       ],
       "est": 0.7720133337407591
      },
      "degsum": {
       "ci": [
        0.8194822986678958,
        0.8705260745393368
       ],
       "est": 0.8475293962892895
      },
      "reach": {
       "ci": [
        0.846716726547006,
        0.8973180304346479
       ],
       "est": 0.8724704828223133
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.008392199985268009,
        0.0007343152252296662
       ],
       "est": -0.003911530559004284,
       "frac_ref_higher": 0.046
      },
      "betw": {
       "ci": [
        0.14524464662078965,
        0.25688395458895164
       ],
       "est": 0.1980907057503628,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.46732089139087846,
        0.6055730266520439
       ],
       "est": 0.5385802638870356,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.06078096658773853,
        0.10123826382944869
       ],
       "est": 0.08121229623874926,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.09554597764689174,
        0.15515032894152211
       ],
       "est": 0.1259588728288159,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.03210692144758838,
        0.07017030300109764
       ],
       "est": 0.05044281028028552,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.008536844633256352,
        0.04511454325271883
       ],
       "est": 0.025501723747261673,
       "frac_ref_higher": 0.999
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9315484779557927,
        0.956009229263622
       ],
       "est": 0.9458696204305683
      },
      "N2": {
       "ci": [
        0.9285203818825211,
        0.9543163405620961
       ],
       "est": 0.9435294407949096
      },
      "betw": {
       "ci": [
        0.786711671939099,
        0.8596713506813115
       ],
       "est": 0.8259730924725017
      },
      "cut": {
       "ci": [
        0.5404831274839054,
        0.6815441677182684
       ],
       "est": 0.6148952769069956
      },
      "cut_plus_degsum": {
       "ci": [
        0.8976919250450771,
        0.9310421339785734
       ],
       "est": 0.9170025590577031
      },
      "degprod": {
       "ci": [
        0.8748190175804451,
        0.9215777716525873
       ],
       "est": 0.901285850414794
      },
      "degsum": {
       "ci": [
        0.9074148469829285,
        0.939569903068647
       ],
       "est": 0.9262327437682953
      },
      "reach": {
       "ci": [
        0.9065139068484479,
        0.9399770187790957
       ],
       "est": 0.9253169350439838
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.0008972505451516066,
        0.003952082537255638
       ],
       "est": 0.00234017963565869,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.08765565563847183,
        0.15695376930413305
       ],
       "est": 0.1198965279580666,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.2661866785454825,
        0.40332318822763824
       ],
       "est": 0.3309743435235727,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.016816185087944847,
        0.041528015166446525
       ],
       "est": 0.02886706137286521,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.028620705266011518,
        0.06358032427214587
       ],
       "est": 0.04458377001577429,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.009462169433724873,
        0.03092466982800393
       ],
       "est": 0.019636876662272984,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.008614971556390951,
        0.03438483327752303
       ],
       "est": 0.0205526853865845,
       "frac_ref_higher": 1.0
      }
     }
    },
    "Kleinberg": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.8652410121672538,
        0.9113488498796143
       ],
       "est": 0.8908744988176522
      },
      "N2": {
       "ci": [
        0.8630764399979547,
        0.909856562992619
       ],
       "est": 0.8893319221866411
      },
      "betw": {
       "ci": [
        0.343979298403806,
        0.475651959077682
       ],
       "est": 0.40822853420270155
      },
      "cut": {
       "ci": [
        0.6136458959601812,
        0.7087796211534977
       ],
       "est": 0.6637393085785899
      },
      "cut_plus_degsum": {
       "ci": [
        0.8137740497724333,
        0.876708707131522
       ],
       "est": 0.8484024551432277
      },
      "degprod": {
       "ci": [
        0.8337347229846717,
        0.8902384290481012
       ],
       "est": 0.8663501082098048
      },
      "degsum": {
       "ci": [
        0.8286768282716661,
        0.8885530297137252
       ],
       "est": 0.8620103464135116
      },
      "reach": {
       "ci": [
        0.8372090952623013,
        0.8883853707241953
       ],
       "est": 0.8656388861369112
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        0.0005342054183248651,
        0.0026272554924338274
       ],
       "est": 0.0015425766310110944,
       "frac_ref_higher": 0.999
      },
      "betw": {
       "ci": [
        0.4170575988357051,
        0.5441315398224444
       ],
       "est": 0.4826459646149507,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.1877156228127153,
        0.26707514435061025
       ],
       "est": 0.22713519023906237,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.024688577311668396,
        0.060662357202709856
       ],
       "est": 0.04247204367442459,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.014852899780163298,
        0.03465893606828381
       ],
       "est": 0.02452439060784739,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.01405917076941338,
        0.04423332091941562
       ],
       "est": 0.02886415240414064,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.008400540740324189,
        0.04391078017025742
       ],
       "est": 0.025235612680741037,
       "frac_ref_higher": 0.998
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9263063982741337,
        0.95383130628894
       ],
       "est": 0.9424992199480046
      },
      "N2": {
       "ci": [
        0.9250478121427037,
        0.9528726515456275
       ],
       "est": 0.9415586618081166
      },
      "betw": {
       "ci": [
        0.5134666873208751,
        0.6381761209723185
       ],
       "est": 0.5816329324792696
      },
      "cut": {
       "ci": [
        0.7844742067218679,
        0.8490862391035354
       ],
       "est": 0.8209792125468918
      },
      "cut_plus_degsum": {
       "ci": [
        0.9075839444142337,
        0.9417539680776253
       ],
       "est": 0.9274023577688111
      },
      "degprod": {
       "ci": [
        0.9099404492893503,
        0.9431323187665587
       ],
       "est": 0.9297465348050373
      },
      "degsum": {
       "ci": [
        0.9145374180129034,
        0.9463418605496673
       ],
       "est": 0.9328567223414497
      },
      "reach": {
       "ci": [
        0.902358501308229,
        0.9367406918316049
       ],
       "est": 0.9230030940567278
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.00014985329433443996,
        0.0017525810669011903
       ],
       "est": 0.0009405581398879148,
       "frac_ref_higher": 0.995
      },
      "betw": {
       "ci": [
        0.3021700961422376,
        0.4254326592393834
       ],
       "est": 0.36086628746873495,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.09518230385662138,
        0.15160654878982835
       ],
       "est": 0.1215200074011128,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.004316199656468978,
        0.026270496339545268
       ],
       "est": 0.015096862179193482,
       "frac_ref_higher": 0.998
      },
      "degprod": {
       "ci": [
        0.006194453422699561,
        0.020625347039061125
       ],
       "est": 0.012752685142967235,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.00020029776078530395,
        0.01892735135286297
       ],
       "est": 0.00964249760655489,
       "frac_ref_higher": 0.975
      },
      "reach": {
       "ci": [
        0.009027339101943588,
        0.031430101455944576
       ],
       "est": 0.019496125891276805,
       "frac_ref_higher": 1.0
      }
     }
    },
    "Les Mis": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.8293597814772301,
        0.8903294276880116
       ],
       "est": 0.860029785761197
      },
      "N2": {
       "ci": [
        0.8283500563889313,
        0.8886867268537186
       ],
       "est": 0.8586062349767363
      },
      "betw": {
       "ci": [
        0.5167562537053197,
        0.6865576241532199
       ],
       "est": 0.6102596119700607
      },
      "cut": {
       "ci": [
        0.463296646719529,
        0.5968652285024199
       ],
       "est": 0.5279508595149869
      },
      "cut_plus_degsum": {
       "ci": [
        0.6962485402865457,
        0.7958431275494876
       ],
       "est": 0.7463744526388818
      },
      "degprod": {
       "ci": [
        0.8065442761861946,
        0.8671214285816725
       ],
       "est": 0.8393998653321226
      },
      "degsum": {
       "ci": [
        0.6921982810359657,
        0.794870276736237
       ],
       "est": 0.743085697511126
      },
      "reach": {
       "ci": [
        0.7763460713230437,
        0.8584974125539785
       ],
       "est": 0.8219088602092081
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        0.0005406777088568266,
        0.002334360791595108
       ],
       "est": 0.0014235507844607698,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.1690239524622512,
        0.3381278206292913
       ],
       "est": 0.2497701737911363,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.2639430628992326,
        0.39581382153458206
       ],
       "est": 0.33207892624621016,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.08415417771879356,
        0.14337568264616857
       ],
       "est": 0.11365533312231524,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        -0.015498886628308853,
        0.0528312865410226
       ],
       "est": 0.02062992042907441,
       "frac_ref_higher": 0.868
      },
      "degsum": {
       "ci": [
        0.08580234878164077,
        0.14751839582983498
       ],
       "est": 0.11694408825007108,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.003018249747886336,
        0.0829776772582776
       ],
       "est": 0.03812092555198898,
       "frac_ref_higher": 0.962
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.8812657526880826,
        0.928657524339851
       ],
       "est": 0.9092547813609714
      },
      "N2": {
       "ci": [
        0.8811360846323175,
        0.9285518916353074
       ],
       "est": 0.9091964202803662
      },
      "betw": {
       "ci": [
        0.5636071125127398,
        0.7070454522235802
       ],
       "est": 0.640373283744031
      },
      "cut": {
       "ci": [
        0.6710644793842617,
        0.7807795190544177
       ],
       "est": 0.7277720531170634
      },
      "cut_plus_degsum": {
       "ci": [
        0.8192234114943575,
        0.8843840342047061
       ],
       "est": 0.8551292206173197
      },
      "degprod": {
       "ci": [
        0.8671538216246295,
        0.9213330919120581
       ],
       "est": 0.8980274636378333
      },
      "degsum": {
       "ci": [
        0.8202673773855556,
        0.8845934014102359
       ],
       "est": 0.8555548719348136
      },
      "reach": {
       "ci": [
        0.7964102608051997,
        0.8695860035263595
       ],
       "est": 0.8368780185241346
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.00038280211584665325,
        0.0005265229391059887
       ],
       "est": 5.836108060519596e-05,
       "frac_ref_higher": 0.623
      },
      "betw": {
       "ci": [
        0.20136946554439705,
        0.3434075877802734
       ],
       "est": 0.26888149761694036,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.13150738737977097,
        0.23015890877309314
       ],
       "est": 0.181482728243908,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.034758963441185134,
        0.07437442029088519
       ],
       "est": 0.05412556074365171,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        -0.007618717042915693,
        0.03188325980744369
       ],
       "est": 0.01122731772313812,
       "frac_ref_higher": 0.882
      },
      "degsum": {
       "ci": [
        0.035199043295425184,
        0.07299272843566659
       ],
       "est": 0.053699909426157766,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.04198984121930261,
        0.10539222874159651
       ],
       "est": 0.0723767628368368,
       "frac_ref_higher": 1.0
      }
     }
    },
    "Price": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.8106739726029224,
        0.8751419199938854
       ],
       "est": 0.8460698127636969
      },
      "N2": {
       "ci": [
        0.811241731169539,
        0.877539070131862
       ],
       "est": 0.8476507619064347
      },
      "betw": {
       "ci": [
        0.8593114866498249,
        0.9031353370688977
       ],
       "est": 0.8821669415461083
      },
      "cut": {
       "ci": [
        0.219956125033208,
        0.3819052972054439
       ],
       "est": 0.2975399936202688
      },
      "cut_plus_degsum": {
       "ci": [
        0.7434031979881919,
        0.8238941231544291
       ],
       "est": 0.7857250825960748
      },
      "degprod": {
       "ci": [
        0.7243743038143671,
        0.8072005999638757
       ],
       "est": 0.7685991792545394
      },
      "degsum": {
       "ci": [
        0.7763691574362248,
        0.8490286063234206
       ],
       "est": 0.8156267736590266
      },
      "reach": {
       "ci": [
        0.862040581479809,
        0.9083162676830945
       ],
       "est": 0.8870712359512714
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.008161056558787816,
        0.005054911859652016
       ],
       "est": -0.0015809491427378752,
       "frac_ref_higher": 0.338
      },
      "betw": {
       "ci": [
        -0.0641936551081003,
        -0.011679064303415034
       ],
       "est": -0.03609712878241145,
       "frac_ref_higher": 0.001
      },
      "cut": {
       "ci": [
        0.4641733422372549,
        0.6253989425519351
       ],
       "est": 0.548529819143428,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.03971410864467897,
        0.08175625244912947
       ],
       "est": 0.060344730167622096,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.034325058990860476,
        0.12206303915297874
       ],
       "est": 0.0774706335091575,
       "frac_ref_higher": 0.999
      },
      "degsum": {
       "ci": [
        0.016256539825085358,
        0.046516992535046375
       ],
       "est": 0.030443039104670278,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.0622146787002519,
        -0.02165577008144125
       ],
       "est": -0.04100142318757449,
       "frac_ref_higher": 0.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9028411777468419,
        0.9387839203070665
       ],
       "est": 0.9237423506532588
      },
      "N2": {
       "ci": [
        0.900300359887125,
        0.9369715089942677
       ],
       "est": 0.9219979589017575
      },
      "betw": {
       "ci": [
        0.9365296336421365,
        0.9574965672058331
       ],
       "est": 0.9490070613183152
      },
      "cut": {
       "ci": [
        0.43397966811136685,
        0.5994504937393058
       ],
       "est": 0.5196496500374095
      },
      "cut_plus_degsum": {
       "ci": [
        0.8602746306110326,
        0.9100697263572245
       ],
       "est": 0.8887154385045165
      },
      "degprod": {
       "ci": [
        0.8795081808454093,
        0.9217458175019907
       ],
       "est": 0.904153204078053
      },
      "degsum": {
       "ci": [
        0.8803834860977523,
        0.9231510604235297
       ],
       "est": 0.9050539588070831
      },
      "reach": {
       "ci": [
        0.9358274294271982,
        0.9577850324266126
       ],
       "est": 0.9485018644193489
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.0010964792505138432,
        0.0050569564396186675
       ],
       "est": 0.0017443917515013174,
       "frac_ref_higher": 0.874
      },
      "betw": {
       "ci": [
        -0.04100197640142504,
        -0.011580232832420854
       ],
       "est": -0.025264710665056422,
       "frac_ref_higher": 0.0
      },
      "cut": {
       "ci": [
        0.32545218523603714,
        0.48586673902661887
       ],
       "est": 0.40409270061584934,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.021108960855079167,
        0.05001389244096604
       ],
       "est": 0.03502691214874232,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        -0.0015036304610414719,
        0.04205527048025713
       ],
       "est": 0.01958914657520583,
       "frac_ref_higher": 0.963
      },
      "degsum": {
       "ci": [
        0.009410638427145518,
        0.02961980404245503
       ],
       "est": 0.018688391846175767,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.03777020035524674,
        -0.013591164716520313
       ],
       "est": -0.02475951376609009,
       "frac_ref_higher": 0.0
      }
     }
    },
    "SBM": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.8746116964697527,
        0.917917863003576
       ],
       "est": 0.8978180176671331
      },
      "N2": {
       "ci": [
        0.8729793296783891,
        0.9201629262826921
       ],
       "est": 0.8987465085072379
      },
      "betw": {
       "ci": [
        0.6721741331898845,
        0.7829603543815047
       ],
       "est": 0.7317115386269851
      },
      "cut": {
       "ci": [
        0.27478942188451755,
        0.4150946679733614
       ],
       "est": 0.3410834930110646
      },
      "cut_plus_degsum": {
       "ci": [
        0.8263707655323868,
        0.8797577054867849
       ],
       "est": 0.8540501664906069
      },
      "degprod": {
       "ci": [
        0.7933304790843427,
        0.8566507013677769
       ],
       "est": 0.8261001400071151
      },
      "degsum": {
       "ci": [
        0.861921490508977,
        0.9066534813666005
       ],
       "est": 0.8856023458327982
      },
      "reach": {
       "ci": [
        0.8269005070312551,
        0.8928136936370042
       ],
       "est": 0.8629941592920147
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.005643073287383957,
        0.004457605368251848
       ],
       "est": -0.0009284908401048231,
       "frac_ref_higher": 0.391
      },
      "betw": {
       "ci": [
        0.12379948456592184,
        0.21202218021955754
       ],
       "est": 0.16610647904014797,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.4838484166251954,
        0.6280008541360415
       ],
       "est": 0.5567345246560684,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.021108881988663397,
        0.06562268738481943
       ],
       "est": 0.04376785117652615,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.04638558956796749,
        0.09496128185882069
       ],
       "est": 0.07171787766001803,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.0033030636399093314,
        0.027933930098625864
       ],
       "est": 0.012215671834334918,
       "frac_ref_higher": 0.933
      },
      "reach": {
       "ci": [
        0.017936804574512397,
        0.05445827251938528
       ],
       "est": 0.034823858375118366,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9266906571521053,
        0.9543943952627817
       ],
       "est": 0.942893608191735
      },
      "N2": {
       "ci": [
        0.9221318974946006,
        0.9523367836153538
       ],
       "est": 0.9397762740772139
      },
      "betw": {
       "ci": [
        0.8029455251692241,
        0.8693238228676531
       ],
       "est": 0.8386347332960992
      },
      "cut": {
       "ci": [
        0.5096046375094426,
        0.6443335863928045
       ],
       "est": 0.5810509461427991
      },
      "cut_plus_degsum": {
       "ci": [
        0.910175405802266,
        0.9408982525687534
       ],
       "est": 0.9281202368186189
      },
      "degprod": {
       "ci": [
        0.8932301405145486,
        0.93232877999109
       ],
       "est": 0.9161501777943555
      },
      "degsum": {
       "ci": [
        0.9280616401691976,
        0.9523591232001672
       ],
       "est": 0.9426349937370363
      },
      "reach": {
       "ci": [
        0.8938724512654661,
        0.936822889870061
       ],
       "est": 0.9175845721084436
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.0017318446679585237,
        0.004805842371385185
       ],
       "est": 0.0031173341145210864,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.07854904445101739,
        0.13077880290291616
       ],
       "est": 0.10425887489563579,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.29838945729988525,
        0.43115794846615685
       ],
       "est": 0.3618426620489359,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.0012355925683281866,
        0.029531433739780635
       ],
       "est": 0.014773371373116073,
       "frac_ref_higher": 0.982
      },
      "degprod": {
       "ci": [
        0.01750993788398913,
        0.03740683913799364
       ],
       "est": 0.026743430397379475,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.010643918474435438,
        0.010784570106521464
       ],
       "est": 0.00025861445469865796,
       "frac_ref_higher": 0.531
      },
      "reach": {
       "ci": [
        0.013884461533518059,
        0.03804564637299424
       ],
       "est": 0.02530903608329138,
       "frac_ref_higher": 1.0
      }
     }
    },
    "caveman": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.687933466636282,
        0.7843378621535729
       ],
       "est": 0.7403291498281732
      },
      "N2": {
       "ci": [
        0.6718445370299859,
        0.774141401721199
       ],
       "est": 0.7266679277780108
      },
      "betw": {
       "ci": [
        0.4895399212010681,
        0.6342329786549668
       ],
       "est": 0.5660945796329105
      },
      "cut": {
       "ci": [
        0.48226317820756176,
        0.6016996832128849
       ],
       "est": 0.5425480503531632
      },
      "cut_plus_degsum": {
       "ci": [
        0.7215629952006573,
        0.8005624253847146
       ],
       "est": 0.7650054267028457
      },
      "degprod": {
       "ci": [
        0.6044160061255779,
        0.7198139065602218
       ],
       "est": 0.6644598783964657
      },
      "degsum": {
       "ci": [
        0.7254420489626133,
        0.8061830033459996
       ],
       "est": 0.7692920842066343
      },
      "reach": {
       "ci": [
        0.6869609199658325,
        0.7828908859863715
       ],
       "est": 0.7387613451902151
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        0.008543051646735656,
        0.019283298533898895
       ],
       "est": 0.013661222050162403,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.11638902841336277,
        0.2335101171474246
       ],
       "est": 0.17423457019526267,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.13546004668605216,
        0.26398076849521873
       ],
       "est": 0.19778109947501,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.054942581860656446,
        0.0026564388197407108
       ],
       "est": -0.024676276874672443,
       "frac_ref_higher": 0.041
      },
      "degprod": {
       "ci": [
        0.044353824323055444,
        0.10801998220212715
       ],
       "est": 0.07586927143170752,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.05097360746016441,
        -0.007749181161890223
       ],
       "est": -0.02896293437846109,
       "frac_ref_higher": 0.004
      },
      "reach": {
       "ci": [
        -0.024970050120207303,
        0.029740052541645596
       ],
       "est": 0.0015678046379581367,
       "frac_ref_higher": 0.553
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.8119575190914675,
        0.8829750040347649
       ],
       "est": 0.8523870750824392
      },
      "N2": {
       "ci": [
        0.8009010891950364,
        0.8746546976111642
       ],
       "est": 0.8427693708698563
      },
      "betw": {
       "ci": [
        0.6687440295069481,
        0.7877323178179572
       ],
       "est": 0.7353294700577663
      },
      "cut": {
       "ci": [
        0.6837173926218324,
        0.780447540490009
       ],
       "est": 0.73572081509314
      },
      "cut_plus_degsum": {
       "ci": [
        0.8438215493287966,
        0.900696952465956
       ],
       "est": 0.8770114258704714
      },
      "degprod": {
       "ci": [
        0.7650094143957996,
        0.8526019529132934
       ],
       "est": 0.8124522783213782
      },
      "degsum": {
       "ci": [
        0.8432406705823271,
        0.9028931044346756
       ],
       "est": 0.8780002884983551
      },
      "reach": {
       "ci": [
        0.7992874157674078,
        0.8745923681112675
       ],
       "est": 0.8410649127028436
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.006388635651708183,
        0.013414076404978539
       ],
       "est": 0.0096177042125829,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.07378291525727905,
        0.1634380734820841
       ],
       "est": 0.11705760502467288,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.06677612576717158,
        0.16547006445689205
       ],
       "est": 0.11666625998929914,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.046139071095689606,
        -0.005926897169127718
       ],
       "est": -0.024624350788032268,
       "frac_ref_higher": 0.003
      },
      "degprod": {
       "ci": [
        0.025591050450076713,
        0.057568462628070555
       ],
       "est": 0.03993479676106093,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.04245025829194556,
        -0.010906345263040785
       ],
       "est": -0.025613213415915936,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        -0.007663007842381988,
        0.031154229399326945
       ],
       "est": 0.011322162379595602,
       "frac_ref_higher": 0.88
      }
     }
    },
    "configuration": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.8624176782441473,
        0.9049476544350262
       ],
       "est": 0.8856950772449191
      },
      "N2": {
       "ci": [
        0.8562897576467347,
        0.9000520594922015
       ],
       "est": 0.880287324504163
      },
      "betw": {
       "ci": [
        0.4410833944716015,
        0.5731190452944679
       ],
       "est": 0.5073762750575188
      },
      "cut": {
       "ci": [
        0.3343419062419137,
        0.4580368537902076
       ],
       "est": 0.3936952529469973
      },
      "cut_plus_degsum": {
       "ci": [
        0.8451831113168674,
        0.888452639188303
       ],
       "est": 0.8691476454121919
      },
      "degprod": {
       "ci": [
        0.7929069575674981,
        0.8491169682413842
       ],
       "est": 0.822810029014252
      },
      "degsum": {
       "ci": [
        0.8673179436988967,
        0.9051736631239627
       ],
       "est": 0.8881721723505717
      },
      "reach": {
       "ci": [
        0.7927223518653004,
        0.854100996787637
       ],
       "est": 0.8260513351682949
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        0.0035782308973757115,
        0.007665059437503554
       ],
       "est": 0.005407752740756111,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.3144997515673108,
        0.4409709027796855
       ],
       "est": 0.3783188021874003,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.4290699293893531,
        0.5522294322209783
       ],
       "est": 0.49199982429792183,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.00041469552813048414,
        0.03204045876040283
       ],
       "est": 0.016547431832727222,
       "frac_ref_higher": 0.972
      },
      "degprod": {
       "ci": [
        0.0483659430134919,
        0.078282278150055
       ],
       "est": 0.0628850482306671,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.015811898251190483,
        0.009065718205673215
       ],
       "est": -0.002477095105652527,
       "frac_ref_higher": 0.332
      },
      "reach": {
       "ci": [
        0.04334236709923796,
        0.07873227779488169
       ],
       "est": 0.05964374207662426,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.922552620220749,
        0.9502296860124674
       ],
       "est": 0.9392766564135934
      },
      "N2": {
       "ci": [
        0.9183297713484488,
        0.9473220126647274
       ],
       "est": 0.9357904163633048
      },
      "betw": {
       "ci": [
        0.6531569801305278,
        0.7679887192859417
       ],
       "est": 0.716177032591909
      },
      "cut": {
       "ci": [
        0.5506027966815251,
        0.6717305299009697
       ],
       "est": 0.6122914872330333
      },
      "cut_plus_degsum": {
       "ci": [
        0.9196235449468685,
        0.9449309990815689
       ],
       "est": 0.9347226590167613
      },
      "degprod": {
       "ci": [
        0.8887851688355027,
        0.9277328886089188
       ],
       "est": 0.9111205795589135
      },
      "degsum": {
       "ci": [
        0.9315625775359153,
        0.9556232386889746
       ],
       "est": 0.9462700907360082
      },
      "reach": {
       "ci": [
        0.8851624189709825,
        0.9239448043666779
       ],
       "est": 0.9062530194933933
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.002250736231844039,
        0.005185013232877705
       ],
       "est": 0.003486240050288525,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.17016996566631665,
        0.28373640053781984
       ],
       "est": 0.22309962382168436,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.2676325597472103,
        0.3875264118378546
       ],
       "est": 0.3269851691805601,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0058675795609992865,
        0.014834250179156915
       ],
       "est": 0.0045539973968320435,
       "frac_ref_higher": 0.777
      },
      "degprod": {
       "ci": [
        0.019005634756804626,
        0.038607091619810484
       ],
       "est": 0.028156076854679912,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.016051400831389923,
        0.0008107794708131898
       ],
       "est": -0.006993434322414838,
       "frac_ref_higher": 0.036
      },
      "reach": {
       "ci": [
        0.02256198899782794,
        0.045716215756249186
       ],
       "est": 0.03302363692020005,
       "frac_ref_higher": 1.0
      }
     }
    },
    "geometric": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.8168270094700659,
        0.8822278981121614
       ],
       "est": 0.8502716584538377
      },
      "N2": {
       "ci": [
        0.8132222968640879,
        0.8822297800582142
       ],
       "est": 0.8485654286058864
      },
      "betw": {
       "ci": [
        0.6382029546549784,
        0.7633297597354524
       ],
       "est": 0.7046383809076199
      },
      "cut": {
       "ci": [
        0.2775628298308407,
        0.4170760616003045
       ],
       "est": 0.3497594287105531
      },
      "cut_plus_degsum": {
       "ci": [
        0.7851919594191578,
        0.8470204158527029
       ],
       "est": 0.8167847569325605
      },
      "degprod": {
       "ci": [
        0.768702724992974,
        0.8367596346638211
       ],
       "est": 0.8032481771589356
      },
      "degsum": {
       "ci": [
        0.8127702519052333,
        0.8749378239410996
       ],
       "est": 0.8442269672222446
      },
      "reach": {
       "ci": [
        0.7629701313958549,
        0.8560294620734813
       ],
       "est": 0.8131342418316824
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.0036265900858140463,
        0.0066937334639786536
       ],
       "est": 0.0017062298479513238,
       "frac_ref_higher": 0.763
      },
      "betw": {
       "ci": [
        0.10125527645541355,
        0.1934653359295958
       ],
       "est": 0.1456332775462178,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.4254369323272571,
        0.5743405145623343
       ],
       "est": 0.5005122297432846,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.007884254064956608,
        0.05806056750414038
       ],
       "est": 0.0334869015212772,
       "frac_ref_higher": 0.993
      },
      "degprod": {
       "ci": [
        0.014472461228899126,
        0.07882625090949813
       ],
       "est": 0.04702348129490208,
       "frac_ref_higher": 0.999
      },
      "degsum": {
       "ci": [
        -0.014144186569064573,
        0.026983140158424557
       ],
       "est": 0.0060446912315931245,
       "frac_ref_higher": 0.734
      },
      "reach": {
       "ci": [
        0.009749923638870697,
        0.06663730246161334
       ],
       "est": 0.037137416622155306,
       "frac_ref_higher": 0.996
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.905772888406389,
        0.9382852063226454
       ],
       "est": 0.9239679181430908
      },
      "N2": {
       "ci": [
        0.9018944545550366,
        0.9358670035963601
       ],
       "est": 0.9209641263042635
      },
      "betw": {
       "ci": [
        0.7819555266216169,
        0.857743854399217
       ],
       "est": 0.8248758622043325
      },
      "cut": {
       "ci": [
        0.509850327171469,
        0.6471523596881937
       ],
       "est": 0.5858688216739084
      },
      "cut_plus_degsum": {
       "ci": [
        0.8850515165252754,
        0.9222980693674225
       ],
       "est": 0.9059037056052118
      },
      "degprod": {
       "ci": [
        0.8839499802456292,
        0.9229746830235019
       ],
       "est": 0.9054951803944133
      },
      "degsum": {
       "ci": [
        0.9035672358156888,
        0.9350675136756962
       ],
       "est": 0.920985449640134
      },
      "reach": {
       "ci": [
        0.8646808286263472,
        0.9145407624437827
       ],
       "est": 0.8921861077674462
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.0014637542646351448,
        0.004629183509576956
       ],
       "est": 0.0030037918388272633,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.06830081204661222,
        0.13443456236116452
       ],
       "est": 0.09909205593875825,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.27389768742487147,
        0.41035127642584934
       ],
       "est": 0.33809909646918235,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.0021761816275892134,
        0.037153052303917154
       ],
       "est": 0.018064212537878932,
       "frac_ref_higher": 0.984
      },
      "degprod": {
       "ci": [
        0.0057747110873771325,
        0.032346350630887866
       ],
       "est": 0.018472737748677415,
       "frac_ref_higher": 0.996
      },
      "degsum": {
       "ci": [
        -0.008684064678778258,
        0.016450728316304068
       ],
       "est": 0.002982468502956803,
       "frac_ref_higher": 0.706
      },
      "reach": {
       "ci": [
        0.015421167784262366,
        0.04836670405694167
       ],
       "est": 0.03178181037564454,
       "frac_ref_higher": 1.0
      }
     }
    },
    "k-out": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.8500732646326573,
        0.9178192935231738
       ],
       "est": 0.8844203056903996
      },
      "N2": {
       "ci": [
        0.8420974760522507,
        0.9152822749907554
       ],
       "est": 0.8794042931272145
      },
      "betw": {
       "ci": [
        0.7407353678938823,
        0.8215708979250074
       ],
       "est": 0.7824450704901657
      },
      "cut": {
       "ci": [
        0.31385578322231905,
        0.46873974233434446
       ],
       "est": 0.3876491853028057
      },
      "cut_plus_degsum": {
       "ci": [
        0.8211153323082789,
        0.8821737288201563
       ],
       "est": 0.8514076882876471
      },
      "degprod": {
       "ci": [
        0.8155033452065225,
        0.8676426874669398
       ],
       "est": 0.8408438057463405
      },
      "degsum": {
       "ci": [
        0.8482475748001663,
        0.9104192919691031
       ],
       "est": 0.8795837559429168
      },
      "reach": {
       "ci": [
        0.8468637567103848,
        0.906385161495027
       ],
       "est": 0.8762541387822231
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        0.0005854553292739235,
        0.009081955511196772
       ],
       "est": 0.005016012563185179,
       "frac_ref_higher": 0.993
      },
      "betw": {
       "ci": [
        0.06514412869511775,
        0.14160464816939472
       ],
       "est": 0.101975235200234,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.40954371175203724,
        0.5718299449823735
       ],
       "est": 0.49677112038759397,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.011573924073089274,
        0.054298083197643704
       ],
       "est": 0.03301261740275252,
       "frac_ref_higher": 0.999
      },
      "degprod": {
       "ci": [
        0.01713384556494326,
        0.07042985337139043
       ],
       "est": 0.0435764999440591,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.008353732469544484,
        0.018159211780481
       ],
       "est": 0.004836549747482821,
       "frac_ref_higher": 0.776
      },
      "reach": {
       "ci": [
        -0.005238128458224791,
        0.022309028652466315
       ],
       "est": 0.008166166908176509,
       "frac_ref_higher": 0.884
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9503759058235884,
        0.9673695069456963
       ],
       "est": 0.9600033196152998
      },
      "N2": {
       "ci": [
        0.9469227303302814,
        0.965406797334968
       ],
       "est": 0.9573951466561661
      },
      "betw": {
       "ci": [
        0.8347261479193993,
        0.8978683651634743
       ],
       "est": 0.8700844496589628
      },
      "cut": {
       "ci": [
        0.5231564398411935,
        0.6686786438394396
       ],
       "est": 0.5956872889262895
      },
      "cut_plus_degsum": {
       "ci": [
        0.9202578626495641,
        0.9498555757724951
       ],
       "est": 0.9371301878166248
      },
      "degprod": {
       "ci": [
        0.9256043910752566,
        0.949707336207735
       ],
       "est": 0.9398193277277993
      },
      "degsum": {
       "ci": [
        0.9426463927815473,
        0.9626544316502115
       ],
       "est": 0.9544861227895874
      },
      "reach": {
       "ci": [
        0.9320723848203781,
        0.9581118915219806
       ],
       "est": 0.9467112126821648
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.001181360989799879,
        0.0043557249650016195
       ],
       "est": 0.0026081729591337366,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.06190840928462733,
        0.11891007220780715
       ],
       "est": 0.08991886995633702,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.2953753826870938,
        0.4334529921700131
       ],
       "est": 0.3643160306890103,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.011332010727755587,
        0.03470112684647042
       ],
       "est": 0.022873131798675006,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.012243340467074195,
        0.02934881744204908
       ],
       "est": 0.02018399188750053,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.0010006004366672455,
        0.01322262651128911
       ],
       "est": 0.005517196825712389,
       "frac_ref_higher": 0.946
      },
      "reach": {
       "ci": [
        0.005618006588099781,
        0.022056931336736328
       ],
       "est": 0.013292106933134984,
       "frac_ref_higher": 1.0
      }
     }
    },
    "karate": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.6287238935382025,
        0.7682474784763651
       ],
       "est": 0.6984812756104792
      },
      "N2": {
       "ci": [
        0.6239552359668045,
        0.7688569433171779
       ],
       "est": 0.6966804550890557
      },
      "betw": {
       "ci": [
        0.5085229655965097,
        0.6629148184711222
       ],
       "est": 0.5887128579775889
      },
      "cut": {
       "ci": [
        0.4224925566355468,
        0.556954131884253
       ],
       "est": 0.48813879040471786
      },
      "cut_plus_degsum": {
       "ci": [
        0.528094878880409,
        0.6725112788571592
       ],
       "est": 0.5997201416398641
      },
      "degprod": {
       "ci": [
        0.578234794451997,
        0.7003278331588723
       ],
       "est": 0.6394373382494579
      },
      "degsum": {
       "ci": [
        0.5164486739837949,
        0.6695000285215695
       ],
       "est": 0.5915278747449814
      },
      "reach": {
       "ci": [
        0.6149129269750966,
        0.7394406402949476
       ],
       "est": 0.6793898596626884
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.002646709287324611,
        0.005691175419221956
       ],
       "est": 0.0018008205214234962,
       "frac_ref_higher": 0.821
      },
      "betw": {
       "ci": [
        0.030866431139103284,
        0.1985534944294114
       ],
       "est": 0.10976841763289036,
       "frac_ref_higher": 0.995
      },
      "cut": {
       "ci": [
        0.144415078818664,
        0.28908214708190333
       ],
       "est": 0.21034248520576138,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.063753442757653,
        0.12988123870151327
       ],
       "est": 0.09876113397061514,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        -0.019274899230171137,
        0.13473378979037295
       ],
       "est": 0.059043937361021315,
       "frac_ref_higher": 0.927
      },
      "degsum": {
       "ci": [
        0.0711420220756698,
        0.13928528261588524
       ],
       "est": 0.10695340086549787,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.03799359694375747,
        0.08033535117931995
       ],
       "est": 0.019091415947790846,
       "frac_ref_higher": 0.736
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.7900942927679933,
        0.8628358081459445
       ],
       "est": 0.8285936692189187
      },
      "N2": {
       "ci": [
        0.7889124971883165,
        0.8624765769169462
       ],
       "est": 0.8282722207760123
      },
      "betw": {
       "ci": [
        0.6637017812524986,
        0.7721588737277366
       ],
       "est": 0.7241639158283011
      },
      "cut": {
       "ci": [
        0.6495202320154719,
        0.7577936328706055
       ],
       "est": 0.7061584697608251
      },
      "cut_plus_degsum": {
       "ci": [
        0.7499695208219245,
        0.828490685516695
       ],
       "est": 0.7906812530532316
      },
      "degprod": {
       "ci": [
        0.7561850916844567,
        0.840870041633446
       ],
       "est": 0.8027174326284326
      },
      "degsum": {
       "ci": [
        0.7485011028930816,
        0.8280019488125895
       ],
       "est": 0.7890376276722239
      },
      "reach": {
       "ci": [
        0.7342554602469731,
        0.8254072959887925
       ],
       "est": 0.783932116457228
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.001052487085727294,
        0.0017592192578580212
       ],
       "est": 0.0003214484429064912,
       "frac_ref_higher": 0.673
      },
      "betw": {
       "ci": [
        0.046535446497938907,
        0.16373065472513254
       ],
       "est": 0.10442975339061766,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.08082150041167725,
        0.1647205844831962
       ],
       "est": 0.12243519945809367,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.015838332301335682,
        0.06080567746721621
       ],
       "est": 0.03791241616568719,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        -0.007127580286848107,
        0.06356656719483988
       ],
       "est": 0.0258762365904861,
       "frac_ref_higher": 0.929
      },
      "degsum": {
       "ci": [
        0.017735643871566044,
        0.06259665551695553
       ],
       "est": 0.0395560415466949,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.009608239908019634,
        0.08129674441265192
       ],
       "est": 0.044661552761690704,
       "frac_ref_higher": 0.998
      }
     }
    },
    "lattice": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.8607841110936277,
        0.9006325276678205
       ],
       "est": 0.8804233890561647
      },
      "N2": {
       "ci": [
        0.8587262866540766,
        0.8997380039653905
       ],
       "est": 0.8790353879762361
      },
      "betw": {
       "ci": [
        0.4651288599682651,
        0.5833421916419708
       ],
       "est": 0.5243787186121484
      },
      "cut": {
       "ci": [
        0.41839759563510587,
        0.5509087499718864
       ],
       "est": 0.4876263177727354
      },
      "cut_plus_degsum": {
       "ci": [
        0.7941729823615351,
        0.8564523158757037
       ],
       "est": 0.8265997717659982
      },
      "degprod": {
       "ci": [
        0.8145650117245422,
        0.8709808744730924
       ],
       "est": 0.8448169960832203
      },
      "degsum": {
       "ci": [
        0.8267335509208193,
        0.8775862064911213
       ],
       "est": 0.8529361759764752
      },
      "reach": {
       "ci": [
        0.8045618519327673,
        0.8643876723727297
       ],
       "est": 0.8352828738480021
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.0006128238539654524,
        0.0034580596551103374
       ],
       "est": 0.0013880010799285358,
       "frac_ref_higher": 0.911
      },
      "betw": {
       "ci": [
        0.29714957842900636,
        0.4140536614786207
       ],
       "est": 0.35604467044401633,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.33299034107953773,
        0.4573164186058183
       ],
       "est": 0.3927970712834293,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.03220808577415151,
        0.08042342710059854
       ],
       "est": 0.05382361729016649,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.01787102579420248,
        0.05424293689565237
       ],
       "est": 0.035606392972944434,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.011767505367559022,
        0.047115362829658614
       ],
       "est": 0.027487213079689488,
       "frac_ref_higher": 0.999
      },
      "reach": {
       "ci": [
        0.026599745920517316,
        0.06405595184060578
       ],
       "est": 0.045140515208162535,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9182858965431521,
        0.9513664481927265
       ],
       "est": 0.9370573747384772
      },
      "N2": {
       "ci": [
        0.916545122375385,
        0.95002279268926
       ],
       "est": 0.9356577705949286
      },
      "betw": {
       "ci": [
        0.6964218462262787,
        0.7891114902142661
       ],
       "est": 0.7487655444798121
      },
      "cut": {
       "ci": [
        0.6230131269587722,
        0.7387598504852669
       ],
       "est": 0.6840952088920212
      },
      "cut_plus_degsum": {
       "ci": [
        0.8776221330423419,
        0.9255641357091936
       ],
       "est": 0.9046663708143798
      },
      "degprod": {
       "ci": [
        0.891065098615916,
        0.9325277215560875
       ],
       "est": 0.9142971515616516
      },
      "degsum": {
       "ci": [
        0.8972113648205141,
        0.9378466215888525
       ],
       "est": 0.9201587945324188
      },
      "reach": {
       "ci": [
        0.8792716260237915,
        0.9250955531837082
       ],
       "est": 0.9045230340848958
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        4.5932545319213315e-05,
        0.002930449480567304
       ],
       "est": 0.0013996041435485607,
       "frac_ref_higher": 0.981
      },
      "betw": {
       "ci": [
        0.14764680976877,
        0.2357215930934102
       ],
       "est": 0.18829183025866503,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.2019121169314922,
        0.30751528196555145
       ],
       "est": 0.2529621658464559,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.015028648637785469,
        0.05212717547520846
       ],
       "est": 0.03239100392409733,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.013839728066700738,
        0.03286401177844614
       ],
       "est": 0.022760223176825578,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.0030242593555081837,
        0.032066228945696156
       ],
       "est": 0.01689858020605839,
       "frac_ref_higher": 0.993
      },
      "reach": {
       "ci": [
        0.01984874090651832,
        0.04758715679388526
       ],
       "est": 0.032534340653581406,
       "frac_ref_higher": 1.0
      }
     }
    },
    "scale-free": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.8426289719146247,
        0.9149268256499209
       ],
       "est": 0.8846765241475499
      },
      "N2": {
       "ci": [
        0.8388861140944205,
        0.9187540535980708
       ],
       "est": 0.8854028392937213
      },
      "betw": {
       "ci": [
        0.5872738442719119,
        0.7254057933819555
       ],
       "est": 0.6617971894474759
      },
      "cut": {
       "ci": [
        0.38385075800779755,
        0.4982447784239055
       ],
       "est": 0.438462448637029
      },
      "cut_plus_degsum": {
       "ci": [
        0.8146882527245416,
        0.8734012534524972
       ],
       "est": 0.8446112935045732
      },
      "degprod": {
       "ci": [
        0.739900422448048,
        0.8092868801466385
       ],
       "est": 0.7742782975555683
      },
      "degsum": {
       "ci": [
        0.8288148670913646,
        0.8921347910075429
       ],
       "est": 0.8634147673232963
      },
      "reach": {
       "ci": [
        0.7909797064838604,
        0.8705567039067587
       ],
       "est": 0.8347225343134439
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.0056894178435958455,
        0.005202176361666813
       ],
       "est": -0.0007263151461713857,
       "frac_ref_higher": 0.436
      },
      "betw": {
       "ci": [
        0.1621939039982437,
        0.29409327872820434
       ],
       "est": 0.22287933470007404,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.3853671546441123,
        0.5028298378831578
       ],
       "est": 0.44621407551052095,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.006939900974439198,
        0.06712662214854519
       ],
       "est": 0.040065230642976735,
       "frac_ref_higher": 0.987
      },
      "degprod": {
       "ci": [
        0.0718956598264596,
        0.1457668602227367
       ],
       "est": 0.11039822659198162,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.010497637462946617,
        0.04906731547309071
       ],
       "est": 0.021261756824253686,
       "frac_ref_higher": 0.911
      },
      "reach": {
       "ci": [
        0.029864564816521725,
        0.07302491354005798
       ],
       "est": 0.04995398983410604,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9282325302943747,
        0.9564919929218821
       ],
       "est": 0.9445216050872232
      },
      "N2": {
       "ci": [
        0.9232859813576234,
        0.9532424319852337
       ],
       "est": 0.9406446581857562
      },
      "betw": {
       "ci": [
        0.7281132600126069,
        0.81029205427302
       ],
       "est": 0.774147384701926
      },
      "cut": {
       "ci": [
        0.6159241938593091,
        0.7223309734957656
       ],
       "est": 0.6724823615094819
      },
      "cut_plus_degsum": {
       "ci": [
        0.9069240386549535,
        0.941356998951365
       ],
       "est": 0.9260223059854928
      },
      "degprod": {
       "ci": [
        0.8829963042458108,
        0.9245500473042647
       ],
       "est": 0.9065321474286492
      },
      "degsum": {
       "ci": [
        0.910456992714115,
        0.944735577706621
       ],
       "est": 0.9297532376800347
      },
      "reach": {
       "ci": [
        0.8726608929543148,
        0.9212326537191788
       ],
       "est": 0.9007720736861647
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.0022254963384895354,
        0.005917037089438495
       ],
       "est": 0.0038769469014670044,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.13632298385290034,
        0.21131446455424954
       ],
       "est": 0.17037422038529715,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.22202038265143145,
        0.32599269073459364
       ],
       "est": 0.27203924357774123,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.00510695329512785,
        0.033042708368158154
       ],
       "est": 0.018499299101730315,
       "frac_ref_higher": 0.995
      },
      "degprod": {
       "ci": [
        0.02531821204159137,
        0.05285297896344398
       ],
       "est": 0.03798945765857398,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.002508048605400637,
        0.027180109137365533
       ],
       "est": 0.014768367407188454,
       "frac_ref_higher": 0.995
      },
      "reach": {
       "ci": [
        0.030438688690168053,
        0.060277117128646855
       ],
       "est": 0.04374953140105842,
       "frac_ref_higher": 1.0
      }
     }
    },
    "small-world": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.8769076587501188,
        0.9128650590761245
       ],
       "est": 0.895343141983473
      },
      "N2": {
       "ci": [
        0.877355190168798,
        0.9140121015825831
       ],
       "est": 0.8962788097757065
      },
      "betw": {
       "ci": [
        0.6301792489501347,
        0.7368472801941877
       ],
       "est": 0.6890921808965431
      },
      "cut": {
       "ci": [
        0.21047025274811357,
        0.36088902623733227
       ],
       "est": 0.2839977908254153
      },
      "cut_plus_degsum": {
       "ci": [
        0.7697466279384432,
        0.8407602961469839
       ],
       "est": 0.8076036008155111
      },
      "degprod": {
       "ci": [
        0.8172095200257569,
        0.8685955510451461
       ],
       "est": 0.8429305475286027
      },
      "degsum": {
       "ci": [
        0.8241212270979993,
        0.8791519863352439
       ],
       "est": 0.8531622780182748
      },
      "reach": {
       "ci": [
        0.8368326717409901,
        0.8843026531736478
       ],
       "est": 0.8613752035332304
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.0037984783786319783,
        0.0019513179735761623
       ],
       "est": -0.0009356677922335299,
       "frac_ref_higher": 0.298
      },
      "betw": {
       "ci": [
        0.1620888840696059,
        0.26365486124736726
       ],
       "est": 0.20625096108692986,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.5429055867791598,
        0.6834692040988102
       ],
       "est": 0.6113453511580577,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.06374248965764821,
        0.11513992748662112
       ],
       "est": 0.0877395411679619,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.036027130581119296,
        0.06959893872194096
       ],
       "est": 0.05241259445487023,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.025315555118429256,
        0.061655799522609744
       ],
       "est": 0.042180863965198157,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.021453891301817737,
        0.04945107483591713
       ],
       "est": 0.033967938450242596,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9443303110524865,
        0.9626479010786774
       ],
       "est": 0.9550865214136292
      },
      "N2": {
       "ci": [
        0.9419389936893007,
        0.960960128006442
       ],
       "est": 0.9531841174722252
      },
      "betw": {
       "ci": [
        0.7969438514448184,
        0.8613659301862966
       ],
       "est": 0.834584799619344
      },
      "cut": {
       "ci": [
        0.4532247984841593,
        0.6072202048038271
       ],
       "est": 0.534688323378395
      },
      "cut_plus_degsum": {
       "ci": [
        0.8928545331069705,
        0.9302542061639316
       ],
       "est": 0.9140748013039907
      },
      "degprod": {
       "ci": [
        0.9268268889432646,
        0.9493844951453848
       ],
       "est": 0.9402448890814767
      },
      "degsum": {
       "ci": [
        0.920632557971661,
        0.9485726511293439
       ],
       "est": 0.93707085618395
      },
      "reach": {
       "ci": [
        0.9207533150494228,
        0.9472545490541825
       ],
       "est": 0.9363712458568261
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.0005621098506523537,
        0.0035922196120647203
       ],
       "est": 0.0019024039414039517,
       "frac_ref_higher": 0.995
      },
      "betw": {
       "ci": [
        0.0942776854595076,
        0.15397124162735815
       ],
       "est": 0.1205017217942852,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.34871375929003845,
        0.5003414626054202
       ],
       "est": 0.42039819803523415,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.027236466592059604,
        0.058651167482507545
       ],
       "est": 0.041011720109638494,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.008732065357012212,
        0.021961738470898464
       ],
       "est": 0.01484163233215241,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.008547251623511675,
        0.030452437228182118
       ],
       "est": 0.018015665229679123,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.011781600132142935,
        0.027675659706374298
       ],
       "est": 0.01871527555680308,
       "frac_ref_higher": 1.0
      }
     }
    }
   },
   "within_family_summary": {
    "N2": {
     "N_higher_ci_excludes_0": 12,
     "N_higher_point": 15,
     "N_lower_ci_excludes_0": 0
    },
    "betw": {
     "N_higher_ci_excludes_0": 14,
     "N_higher_point": 14,
     "N_lower_ci_excludes_0": 1
    },
    "cut": {
     "N_higher_ci_excludes_0": 16,
     "N_higher_point": 16,
     "N_lower_ci_excludes_0": 0
    },
    "cut_plus_degsum": {
     "N_higher_ci_excludes_0": 14,
     "N_higher_point": 15,
     "N_lower_ci_excludes_0": 1
    },
    "degprod": {
     "N_higher_ci_excludes_0": 13,
     "N_higher_point": 16,
     "N_lower_ci_excludes_0": 0
    },
    "degsum": {
     "N_higher_ci_excludes_0": 11,
     "N_higher_point": 14,
     "N_lower_ci_excludes_0": 1
    },
    "reach": {
     "N_higher_ci_excludes_0": 14,
     "N_higher_point": 15,
     "N_lower_ci_excludes_0": 1
    }
   },
   "zero_Eplus": 74
  },
  "G2": {
   "bound_violations": 0,
   "incremental_r2": {
    "baselines": [
     "cut",
     "degsum",
     "degprod",
     "betw"
    ],
    "increase": 0.0004409396584897918,
    "increase_ci": [
     0.0002756936919430852,
     0.0006727005074917053
    ],
    "r2_N_alone": 0.9794344183165418,
    "r2_baselines": 0.9961258117482631,
    "r2_baselines_plus_N": 0.9965667514067529
   },
   "incremental_r2_with_reach": {
    "baselines": [
     "cut",
     "degsum",
     "degprod",
     "betw",
     "reach"
    ],
    "increase": 0.00043759209355132,
    "increase_ci": [
     0.00027206371996504886,
     0.000658579548979668
    ],
    "r2_N_alone": 0.9794344183165418,
    "r2_baselines": 0.9961313919609008,
    "r2_baselines_plus_N": 0.9965689840544522
   },
   "mean_Eplus": 12.6625,
   "mean_N": 15.361805555555556,
   "pooled": {
    "n": 5760,
    "r2_log": {
     "N": {
      "ci": [
       0.977668751314024,
       0.9810040808071298
      ],
      "est": 0.9794344183162665
     },
     "N2": {
      "ci": [
       0.9966431428006127,
       0.9977956675995687
      ],
      "est": 0.9972696378936594
     },
     "betw": {
      "ci": [
       0.545839260611339,
       0.5824567201744293
      ],
      "est": 0.5646602196501229
     },
     "cut": {
      "ci": [
       0.40520930315116604,
       0.44202662230329237
      ],
      "est": 0.423427823650928
     },
     "cut_plus_degsum": {
      "ci": [
       0.9786530725947218,
       0.9819112781960759
      ],
      "est": 0.9803915009186479
     },
     "degprod": {
      "ci": [
       0.786474343709726,
       0.8122348011018544
      ],
      "est": 0.7999094847314915
     },
     "degsum": {
      "ci": [
       0.9953520568599644,
       0.9966818048296177
      ],
      "est": 0.9960339529056557
     },
     "reach": {
      "ci": [
       0.9410761505444298,
       0.9471809085075074
      ],
      "est": 0.9441994086471761
     }
    },
    "r2_log_diff": {
     "N2": {
      "ci": [
       -0.019328393037183998,
       -0.016481928085408434
      ],
      "est": -0.01783521957739287,
      "frac_ref_higher": 0.0
     },
     "betw": {
      "ci": [
       0.3968669895839354,
       0.4334014608395166
      ],
      "est": 0.4147741986661436,
      "frac_ref_higher": 1.0
     },
     "cut": {
      "ci": [
       0.5384788876544403,
       0.5732985090722117
      ],
      "est": 0.5560065946653385,
      "frac_ref_higher": 1.0
     },
     "cut_plus_degsum": {
      "ci": [
       -0.001222507338651399,
       -0.0007112422776318521
      ],
      "est": -0.000957082602381365,
      "frac_ref_higher": 0.0
     },
     "degprod": {
      "ci": [
       0.16744981734032657,
       0.19263780197215197
      ],
      "est": 0.17952493358477506,
      "frac_ref_higher": 1.0
     },
     "degsum": {
      "ci": [
       -0.018105321165419935,
       -0.015294174372790502
      ],
      "est": -0.01659953458938912,
      "frac_ref_higher": 0.0
     },
     "reach": {
      "ci": [
       0.03219163317365343,
       0.038343630390196
      ],
      "est": 0.035235009669090434,
      "frac_ref_higher": 1.0
     }
    },
    "spearman": {
     "N": {
      "ci": [
       0.9904145427905433,
       0.991791700399471
      ],
      "est": 0.9911505020108151
     },
     "N2": {
      "ci": [
       0.998216849876156,
       0.9988365993744891
      ],
      "est": 0.9985586335755166
     },
     "betw": {
      "ci": [
       0.7096565547563269,
       0.7361513842642495
      ],
      "est": 0.7227029216623275
     },
     "cut": {
      "ci": [
       0.6316524177868341,
       0.6636191106932648
      ],
      "est": 0.6479128541881768
     },
     "cut_plus_degsum": {
      "ci": [
       0.9910156935130884,
       0.9923485218943527
      ],
      "est": 0.9917368598244373
     },
     "degprod": {
      "ci": [
       0.9019628656739188,
       0.9151499036262025
      ],
      "est": 0.908894295765165
     },
     "degsum": {
      "ci": [
       0.9976726271500228,
       0.9983406065254856
      ],
      "est": 0.9980360156808039
     },
     "reach": {
      "ci": [
       0.9648505581916699,
       0.9690518906956939
      ],
      "est": 0.9669899668916399
     }
    },
    "spearman_diff": {
     "N2": {
      "ci": [
       -0.007998024899749642,
       -0.0068900643855766865
      ],
      "est": -0.007408131564701437,
      "frac_ref_higher": 0.0
     },
     "betw": {
      "ci": [
       0.25510334752803654,
       0.2814384715030132
      ],
      "est": 0.2684475803484876,
      "frac_ref_higher": 1.0
     },
     "cut": {
      "ci": [
       0.327995775673324,
       0.3588950507971033
      ],
      "est": 0.3432376478226383,
      "frac_ref_higher": 1.0
     },
     "cut_plus_degsum": {
      "ci": [
       -0.0007348706991772396,
       -0.0004385363501191453
      ],
      "est": -0.0005863578136221514,
      "frac_ref_higher": 0.0
     },
     "degprod": {
      "ci": [
       0.07619815482066007,
       0.08897995439599204
      ],
      "est": 0.08225620624565011,
      "frac_ref_higher": 1.0
     },
     "degsum": {
      "ci": [
       -0.007480129929164437,
       -0.006380466176870055
      ],
      "est": -0.0068855136699887964,
      "frac_ref_higher": 0.0
     },
     "reach": {
      "ci": [
       0.022192763988071497,
       0.026198368606016355
      ],
      "est": 0.024160535119175264,
      "frac_ref_higher": 1.0
     }
    }
   },
   "pooled_synthetic": {
    "n": 4680,
    "r2_log": {
     "N": {
      "ci": [
       0.9781335860748855,
       0.9813967721550001
      ],
      "est": 0.9798441484792456
     },
     "N2": {
      "ci": [
       0.9981687272489096,
       0.9987873340923767
      ],
      "est": 0.9984976171662193
     },
     "betw": {
      "ci": [
       0.5329826105101602,
       0.5734020192938029
      ],
      "est": 0.5538966506311346
     },
     "cut": {
      "ci": [
       0.4455438851239734,
       0.48405587514674825
      ],
      "est": 0.46494117395173645
     },
     "cut_plus_degsum": {
      "ci": [
       0.9788107688275509,
       0.9820797574418056
      ],
      "est": 0.9805385778512444
     },
     "degprod": {
      "ci": [
       0.810835542851905,
       0.8332738023241667
      ],
      "est": 0.8223228369963334
     },
     "degsum": {
      "ci": [
       0.996632638804973,
       0.9976437410255923
      ],
      "est": 0.9971753117887986
     },
     "reach": {
      "ci": [
       0.9470692556924714,
       0.9532261147033871
      ],
      "est": 0.9503186728068516
     }
    },
    "r2_log_diff": {
     "N2": {
      "ci": [
       -0.020277137030141168,
       -0.017154570743299513
      ],
      "est": -0.018653468686973707,
      "frac_ref_higher": 0.0
     },
     "betw": {
      "ci": [
       0.40574249072644747,
       0.44692282508117726
      ],
      "est": 0.42594749784811103,
      "frac_ref_higher": 1.0
     },
     "cut": {
      "ci": [
       0.4966221480324487,
       0.5335260296489289
      ],
      "est": 0.5149029745275091,
      "frac_ref_higher": 1.0
     },
     "cut_plus_degsum": {
      "ci": [
       -0.0009505713791050863,
       -0.0004568545627800042
      ],
      "est": -0.000694429371998817,
      "frac_ref_higher": 0.0
     },
     "degprod": {
      "ci": [
       0.14671273275861513,
       0.1689950920772104
      ],
      "est": 0.15752131148291226,
      "frac_ref_higher": 1.0
     },
     "degsum": {
      "ci": [
       -0.018995891648757673,
       -0.01584346008254102
      ],
      "est": -0.017331163309552977,
      "frac_ref_higher": 0.0
     },
     "reach": {
      "ci": [
       0.026507872944776543,
       0.03272416732475892
      ],
      "est": 0.029525475672394053,
      "frac_ref_higher": 1.0
     }
    },
    "spearman": {
     "N": {
      "ci": [
       0.9910222620673234,
       0.9923180199622533
      ],
      "est": 0.9917173297426267
     },
     "N2": {
      "ci": [
       0.999012066538023,
       0.9993207055796308
      ],
      "est": 0.9991750726250416
     },
     "betw": {
      "ci": [
       0.7039895735194358,
       0.7332198622202679
      ],
      "est": 0.7190470080083906
     },
     "cut": {
      "ci": [
       0.6654202730174503,
       0.6968538815667532
      ],
      "est": 0.6815076129180182
     },
     "cut_plus_degsum": {
      "ci": [
       0.9914756290310747,
       0.99270415294838
      ],
      "est": 0.9921143950270883
     },
     "degprod": {
      "ci": [
       0.9159855148878773,
       0.9272278678989264
      ],
      "est": 0.9220179386677952
     },
     "degsum": {
      "ci": [
       0.9983547803375976,
       0.9987842559056208
      ],
      "est": 0.9985808322696552
     },
     "reach": {
      "ci": [
       0.9675272013774892,
       0.9720344710741475
      ],
      "est": 0.9699434740574301
     }
    },
    "spearman_diff": {
     "N2": {
      "ci": [
       -0.00809752232055572,
       -0.006886367457996296
      ],
      "est": -0.007457742882414853,
      "frac_ref_higher": 0.0
     },
     "betw": {
      "ci": [
       0.258402358733033,
       0.28755647112300453
      ],
      "est": 0.2726703217342361,
      "frac_ref_higher": 1.0
     },
     "cut": {
      "ci": [
       0.29534919411422283,
       0.3257317410210965
      ],
      "est": 0.3102097168246085,
      "frac_ref_higher": 1.0
     },
     "cut_plus_degsum": {
      "ci": [
       -0.0005512539141656281,
       -0.00024909487086832445
      ],
      "est": -0.00039706528446159517,
      "frac_ref_higher": 0.0
     },
     "degprod": {
      "ci": [
       0.0647425796296726,
       0.07545542368374179
      ],
      "est": 0.06969939107483147,
      "frac_ref_higher": 1.0
     },
     "degsum": {
      "ci": [
       -0.007481968581824902,
       -0.006314902309016932
      ],
      "est": -0.006863502527028498,
      "frac_ref_higher": 0.0
     },
     "reach": {
      "ci": [
       0.01995795594734161,
       0.02399974589745738
      ],
      "est": 0.02177385568519663,
      "frac_ref_higher": 1.0
     }
    }
   },
   "within_cells": {
    "cells": 168,
    "cells_N_higher": {
     "N2": {
      "defined": 168,
      "equal": 168,
      "higher": 0,
      "lower": 0
     },
     "betw": {
      "defined": 167,
      "equal": 0,
      "higher": 167,
      "lower": 0
     },
     "degprod": {
      "defined": 168,
      "equal": 1,
      "higher": 166,
      "lower": 1
     },
     "degsum": {
      "defined": 168,
      "equal": 53,
      "higher": 88,
      "lower": 27
     },
     "reach": {
      "defined": 168,
      "equal": 2,
      "higher": 164,
      "lower": 2
     }
    },
    "diff": {
     "N2": {
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "betw": {
      "ci": [
       0.5496962867755789,
       0.6414672377491146
      ],
      "est": 0.5954377897412183
     },
     "degprod": {
      "ci": [
       0.0796625351688657,
       0.10878113998582557
      ],
      "est": 0.09377740616825518
     },
     "degsum": {
      "ci": [
       0.002335596659436799,
       0.005111439655636349
      ],
      "est": 0.003641691410611781
     },
     "reach": {
      "ci": [
       0.033825458692856344,
       0.04574465643446707
      ],
      "est": 0.039797067396505556
     }
    },
    "mean_rho": {
     "N": {
      "ci": [
       0.9883530857328812,
       0.9927560791663143
      ],
      "defined": 168,
      "est": 0.990768952331737
     },
     "N2": {
      "ci": [
       0.9883530857328812,
       0.9927560791663143
      ],
      "defined": 168,
      "est": 0.990768952331737
     },
     "betw": {
      "ci": [
       0.3488428486577228,
       0.44149675218438195
      ],
      "defined": 167,
      "est": 0.3952758868559783
     },
     "degprod": {
      "ci": [
       0.8821637302166833,
       0.9109859836613078
      ],
      "defined": 168,
      "est": 0.8969915461634818
     },
     "degsum": {
      "ci": [
       0.9843406572445501,
       0.9895355768653313
      ],
      "defined": 168,
      "est": 0.9871272609211252
     },
     "reach": {
      "ci": [
       0.9444614418222882,
       0.9571721748840574
      ],
      "defined": 168,
      "est": 0.9509718849352314
     }
    }
   },
   "within_family": {
    "Bollobas": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9614692286284172,
        0.9793356990470041
       ],
       "est": 0.9713610696856692
      },
      "N2": {
       "ci": [
        0.9989095889970635,
        0.9995822661009616
       ],
       "est": 0.9992884607632863
      },
      "betw": {
       "ci": [
        0.4795252629134944,
        0.6446948403625766
       ],
       "est": 0.5668014258625617
      },
      "cut": {
       "ci": [
        0.37314955941883593,
        0.5159029039214399
       ],
       "est": 0.4499025152441419
      },
      "cut_plus_degsum": {
       "ci": [
        0.9616652863727003,
        0.9795999508933033
       ],
       "est": 0.9715971405488397
      },
      "degprod": {
       "ci": [
        0.5848965329907069,
        0.6978530412677134
       ],
       "est": 0.6427869513040861
      },
      "degsum": {
       "ci": [
        0.9956615643240313,
        0.9983371401756226
       ],
       "est": 0.9972028719279488
      },
      "reach": {
       "ci": [
        0.9283143365775107,
        0.9514742141229965
       ],
       "est": 0.9411833120087092
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.03782168798614478,
        -0.02004322197674958
       ],
       "est": -0.027927391077617103,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.32639309152390134,
        0.4958202671031053
       ],
       "est": 0.4045596438231075,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.45949987140146864,
        0.5911503004111511
       ],
       "est": 0.5214585544415273,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0011813620272025037,
        0.0006696460796357134
       ],
       "est": -0.0002360708631705677,
       "frac_ref_higher": 0.288
      },
      "degprod": {
       "ci": [
        0.27341354461155243,
        0.38870562135063913
       ],
       "est": 0.328574118381583,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.03606150903964028,
        -0.018061678459880614
       ],
       "est": -0.02584180224227961,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.016332254208867438,
        0.04513991449514713
       ],
       "est": 0.03017775767695996,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9854772387373857,
        0.991185486139525
       ],
       "est": 0.989055234772585
      },
      "N2": {
       "ci": [
        0.9988733427941676,
        0.9996449956565396
       ],
       "est": 0.9993437348872095
      },
      "betw": {
       "ci": [
        0.5950612128431594,
        0.7295816649391179
       ],
       "est": 0.6662806625434028
      },
      "cut": {
       "ci": [
        0.6173548704248625,
        0.7326186780968423
       ],
       "est": 0.6807420962305312
      },
      "cut_plus_degsum": {
       "ci": [
        0.9861853213363087,
        0.9915019658964334
       ],
       "est": 0.9894636988580879
      },
      "degprod": {
       "ci": [
        0.7878327163521086,
        0.862720880185804
       ],
       "est": 0.8287987121836283
      },
      "degsum": {
       "ci": [
        0.9973429919735081,
        0.9987527943626672
       ],
       "est": 0.9981814403773424
      },
      "reach": {
       "ci": [
        0.9454902484915655,
        0.9678618307410757
       ],
       "est": 0.9587717983688926
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.013682276016729005,
        -0.008242224873637025
       ],
       "est": -0.010288500114624566,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.25940445632864534,
        0.39160058853110785
       ],
       "est": 0.32277457222918216,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.25810061978891574,
        0.3676562359315088
       ],
       "est": 0.3083131385420538,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0013048737844228915,
        0.0003568507175294554
       ],
       "est": -0.00040846408550299085,
       "frac_ref_higher": 0.135
      },
      "degprod": {
       "ci": [
        0.12677833233193445,
        0.19871359466409946
       ],
       "est": 0.16025652258895662,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.012334277356682627,
        -0.007054730485875119
       ],
       "est": -0.00912620560475741,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.02072563937552725,
        0.04250943982186783
       ],
       "est": 0.030283436403692354,
       "frac_ref_higher": 1.0
      }
     }
    },
    "ER": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9642035174123031,
        0.9778380776246892
       ],
       "est": 0.9716735907071706
      },
      "N2": {
       "ci": [
        0.9988149896959131,
        0.999641017858175
       ],
       "est": 0.9992973865565622
      },
      "betw": {
       "ci": [
        0.6590647617220554,
        0.7652892990745955
       ],
       "est": 0.7168296091887605
      },
      "cut": {
       "ci": [
        0.3243921082296674,
        0.4651016086406
       ],
       "est": 0.3973527923699274
      },
      "cut_plus_degsum": {
       "ci": [
        0.965068604137714,
        0.9785718926900442
       ],
       "est": 0.9725854239506391
      },
      "degprod": {
       "ci": [
        0.7491940775178919,
        0.8173530706135796
       ],
       "est": 0.7849659702599082
      },
      "degsum": {
       "ci": [
        0.9927560314543719,
        0.9985710766313121
       ],
       "est": 0.9963722329366781
      },
      "reach": {
       "ci": [
        0.940730262647934,
        0.9615098490767513
       ],
       "est": 0.9516329156959814
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.035033651155719894,
        -0.021639808552839493
       ],
       "est": -0.027623795849391564,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.20770910092741515,
        0.31072958883264895
       ],
       "est": 0.25484398151841015,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.5105746529806039,
        0.6412090818104543
       ],
       "est": 0.5743207983372433,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0023621201685328414,
        0.00012636395483784637
       ],
       "est": -0.0009118332434684406,
       "frac_ref_higher": 0.053
      },
      "degprod": {
       "ci": [
        0.1553101384763507,
        0.22060543716683995
       ],
       "est": 0.1867076204472624,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.03233022768350591,
        -0.0185667030053592
       ],
       "est": -0.02469864222950746,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.010949465165754124,
        0.030421983200527043
       ],
       "est": 0.020040675011189224,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9811653620616196,
        0.9905317914353546
       ],
       "est": 0.9868422092040863
      },
      "N2": {
       "ci": [
        0.9992214211567803,
        0.9998340084362245
       ],
       "est": 0.9996125081962925
      },
      "betw": {
       "ci": [
        0.8041823299062538,
        0.8734973300843916
       ],
       "est": 0.8427364918374532
      },
      "cut": {
       "ci": [
        0.5690361700993487,
        0.6962591447035185
       ],
       "est": 0.6383073708076538
      },
      "cut_plus_degsum": {
       "ci": [
        0.9824517649667648,
        0.991072439670033
       ],
       "est": 0.9876834790878412
      },
      "degprod": {
       "ci": [
        0.8979054175569674,
        0.9326839955442281
       ],
       "est": 0.917652672610178
      },
      "degsum": {
       "ci": [
        0.9973470722579472,
        0.9991689022034514
       ],
       "est": 0.9984764670691038
      },
      "reach": {
       "ci": [
        0.9625359664028948,
        0.9765014786488615
       ],
       "est": 0.970869585831931
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.018237723037718204,
        -0.009130227687168731
       ],
       "est": -0.012770298992206275,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.11433341089096016,
        0.18228863967426293
       ],
       "est": 0.14410571736663302,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.29380854412731267,
        0.4122133445672334
       ],
       "est": 0.3485348383964325,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.002279904276368372,
        4.7624231964474115e-05
       ],
       "est": -0.0008412698837548804,
       "frac_ref_higher": 0.034
      },
      "degprod": {
       "ci": [
        0.05506044915223786,
        0.08646949884322126
       ],
       "est": 0.06918953659390825,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.016954703227799593,
        -0.00806033213330806
       ],
       "est": -0.011634257865017483,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.01019144701830887,
        0.022800071928849707
       ],
       "est": 0.015972623372155326,
       "frac_ref_higher": 1.0
      }
     }
    },
    "Florentine": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9107605395081149,
        0.9527943270087911
       ],
       "est": 0.9333954520774669
      },
      "N2": {
       "ci": [
        0.966138428401609,
        0.9869835947832847
       ],
       "est": 0.9775737680226365
      },
      "betw": {
       "ci": [
        0.7064429865846683,
        0.7978792450789106
       ],
       "est": 0.7542250252106742
      },
      "cut": {
       "ci": [
        0.4807591193931926,
        0.6237520686831294
       ],
       "est": 0.5505945259991777
      },
      "cut_plus_degsum": {
       "ci": [
        0.9090134454831921,
        0.9524850914891715
       ],
       "est": 0.9324270614270779
      },
      "degprod": {
       "ci": [
        0.566376536939656,
        0.6802640078913892
       ],
       "est": 0.6232484685064758
      },
      "degsum": {
       "ci": [
        0.9547667355291966,
        0.9804015367620683
       ],
       "est": 0.9691555493849769
      },
      "reach": {
       "ci": [
        0.9059183051841145,
        0.9410664259031017
       ],
       "est": 0.9255238286058839
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.058121601520345546,
        -0.03115752211642265
       ],
       "est": -0.04417831594516963,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.13599130459810174,
        0.2293654746025114
       ],
       "est": 0.17917042686679263,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.3247840951129769,
        0.4366169008480672
       ],
       "est": 0.3828009260782892,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0028014480638945904,
        0.004541999737613262
       ],
       "est": 0.0009683906503890061,
       "frac_ref_higher": 0.71
      },
      "degprod": {
       "ci": [
        0.2552176821471283,
        0.36818306188096706
       ],
       "est": 0.31014698357099113,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.05011986558983028,
        -0.022261341390379604
       ],
       "est": -0.035760097307510064,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        -0.011587806090428325,
        0.028497946392608792
       ],
       "est": 0.00787162347158299,
       "frac_ref_higher": 0.817
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9583478374013598,
        0.9782756910094383
       ],
       "est": 0.9691513496962696
      },
      "N2": {
       "ci": [
        0.9770513716607887,
        0.9917611836237321
       ],
       "est": 0.9851909079434382
      },
      "betw": {
       "ci": [
        0.8046696871306549,
        0.8730103570735611
       ],
       "est": 0.8421026991957198
      },
      "cut": {
       "ci": [
        0.7180804138017425,
        0.8133254053743081
       ],
       "est": 0.7681099688970198
      },
      "cut_plus_degsum": {
       "ci": [
        0.9549109073600588,
        0.9766636982985687
       ],
       "est": 0.9668504796555643
      },
      "degprod": {
       "ci": [
        0.7694743891238421,
        0.8484922571725614
       ],
       "est": 0.8117390760760061
      },
      "degsum": {
       "ci": [
        0.9683984213053166,
        0.9870039254144565
       ],
       "est": 0.9790017776965618
      },
      "reach": {
       "ci": [
        0.9257782317493297,
        0.957799314130925
       ],
       "est": 0.9442126857357398
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.02311608274194602,
        -0.010941899539344217
       ],
       "est": -0.016039558247168628,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.0957060119103813,
        0.16424813758110066
       ],
       "est": 0.1270486505005498,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.16076394493959864,
        0.2466315056447169
       ],
       "est": 0.20104138079924982,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.00049366229770888,
        0.005065058850612661
       ],
       "est": 0.0023008700407053384,
       "frac_ref_higher": 0.948
      },
      "degprod": {
       "ci": [
        0.12266850235642611,
        0.1996835553584498
       ],
       "est": 0.15741227362026344,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.01806141655226298,
        -0.003255807928212512
       ],
       "est": -0.009850428000292233,
       "frac_ref_higher": 0.002
      },
      "reach": {
       "ci": [
        0.0117219926788829,
        0.040571705349752546
       ],
       "est": 0.024938663960529794,
       "frac_ref_higher": 1.0
      }
     }
    },
    "Holme-Kim": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9763856500835646,
        0.9845775144870091
       ],
       "est": 0.9807887395310754
      },
      "N2": {
       "ci": [
        0.9971786199215564,
        0.9989291949905487
       ],
       "est": 0.9981380542200988
      },
      "betw": {
       "ci": [
        0.461862253112687,
        0.6037034461509683
       ],
       "est": 0.5378447771269473
      },
      "cut": {
       "ci": [
        0.4122577529370163,
        0.5501596287122176
       ],
       "est": 0.48049313176436376
      },
      "cut_plus_degsum": {
       "ci": [
        0.9777893127671297,
        0.9856786418787808
       ],
       "est": 0.9820788122070013
      },
      "degprod": {
       "ci": [
        0.8043109663414659,
        0.8734563923676976
       ],
       "est": 0.8400704714469907
      },
      "degsum": {
       "ci": [
        0.9951431386997279,
        0.9981566006658592
       ],
       "est": 0.9968467132842385
      },
      "reach": {
       "ci": [
        0.9432381004091737,
        0.9629869576657277
       ],
       "est": 0.9535659558003253
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.021614300088053925,
        -0.013822309753285548
       ],
       "est": -0.017349314689023454,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.3772260213277,
        0.5164804408383418
       ],
       "est": 0.44294396240412803,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.43347444168993204,
        0.5647670419026328
       ],
       "est": 0.5002956077667116,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.002414493529746903,
        -0.0003071832930514301
       ],
       "est": -0.0012900726759259573,
       "frac_ref_higher": 0.003
      },
      "degprod": {
       "ci": [
        0.10895620022482863,
        0.17465514877787428
       ],
       "est": 0.14071826808408472,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.020256296780708935,
        -0.012374650430968043
       ],
       "est": -0.01605797375316309,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.019119608071977785,
        0.03645511778133661
       ],
       "est": 0.027222783730750044,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9884306909630597,
        0.9933069638816124
       ],
       "est": 0.991405090653378
      },
      "N2": {
       "ci": [
        0.997998488764278,
        0.9993519421883763
       ],
       "est": 0.9988199680255866
      },
      "betw": {
       "ci": [
        0.6915174644470236,
        0.7855461218190103
       ],
       "est": 0.7418429604616599
      },
      "cut": {
       "ci": [
        0.6310699427581539,
        0.7397681807626615
       ],
       "est": 0.6890804156304284
      },
      "cut_plus_degsum": {
       "ci": [
        0.9894674214364279,
        0.9939683418014832
       ],
       "est": 0.9922758638605897
      },
      "degprod": {
       "ci": [
        0.9069785838600857,
        0.940924484835286
       ],
       "est": 0.9260905659976888
      },
      "degsum": {
       "ci": [
        0.9970454134036217,
        0.9989200157164411
       ],
       "est": 0.9982118880728361
      },
      "reach": {
       "ci": [
        0.9642195431184022,
        0.9783231974442066
       ],
       "est": 0.9726723584121908
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.010085090667427452,
        -0.005562101202274069
       ],
       "est": -0.007414877372208584,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.20577730439594252,
        0.29853611019346155
       ],
       "est": 0.24956213019171813,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.25260208465438766,
        0.35777429347753914
       ],
       "est": 0.3023246750229496,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0017127293174388463,
        -0.0001474641675158539
       ],
       "est": -0.0008707732072117391,
       "frac_ref_higher": 0.01
      },
      "degprod": {
       "ci": [
        0.05120650702683492,
        0.08260188973583625
       ],
       "est": 0.06531452465568921,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.009393506183264164,
        -0.004911218483352331
       ],
       "est": -0.0068067974194581105,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.013655242197291431,
        0.02584916846835237
       ],
       "est": 0.01873273224118721,
       "frac_ref_higher": 1.0
      }
     }
    },
    "Kleinberg": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9950702831025438,
        0.9969635051370485
       ],
       "est": 0.996101078670317
      },
      "N2": {
       "ci": [
        0.9977153041205924,
        0.9988745466868812
       ],
       "est": 0.9983431539505239
      },
      "betw": {
       "ci": [
        0.3581622788053189,
        0.5007514674069328
       ],
       "est": 0.4277564499387155
      },
      "cut": {
       "ci": [
        0.8444426311530304,
        0.8848723172127136
       ],
       "est": 0.8663731209686442
      },
      "cut_plus_degsum": {
       "ci": [
        0.9948271328417777,
        0.9969066003477924
       ],
       "est": 0.9959675000482202
      },
      "degprod": {
       "ci": [
        0.904915320685402,
        0.936306733317091
       ],
       "est": 0.9215997638473578
      },
      "degsum": {
       "ci": [
        0.9972742740096522,
        0.9987217212136659
       ],
       "est": 0.9980237973832982
      },
      "reach": {
       "ci": [
        0.9564968728401274,
        0.9711732202579878
       ],
       "est": 0.9643388254201111
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.0028180468327908825,
        -0.0017378544908790595
       ],
       "est": -0.0022420752802068122,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.4953769558106207,
        0.6375633820540092
       ],
       "est": 0.5683446287316016,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.11168229662385222,
        0.15072689050891322
       ],
       "est": 0.1297279577016729,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.00021927593580960692,
        0.0004774586544123133
       ],
       "est": 0.00013357862209684157,
       "frac_ref_higher": 0.799
      },
      "degprod": {
       "ci": [
        0.06006643584224426,
        0.09085286956244419
       ],
       "est": 0.0745013148229593,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.0025893419416698734,
        -0.001325809696210073
       ],
       "est": -0.0019227187129811085,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.025349180873261545,
        0.03892138671211716
       ],
       "est": 0.031762253250205985,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9963088111435426,
        0.9984744279090688
       ],
       "est": 0.9977059598742329
      },
      "N2": {
       "ci": [
        0.9977219282262222,
        0.9992677724110987
       ],
       "est": 0.9987152042079203
      },
      "betw": {
       "ci": [
        0.5210104409513902,
        0.6498199157734207
       ],
       "est": 0.5877322798709606
      },
      "cut": {
       "ci": [
        0.9046614979765876,
        0.9353299571136885
       ],
       "est": 0.9224704435449935
      },
      "cut_plus_degsum": {
       "ci": [
        0.9960852759001222,
        0.9983928394602288
       ],
       "est": 0.9975742129746549
      },
      "degprod": {
       "ci": [
        0.9442711568473996,
        0.9675049695435871
       ],
       "est": 0.9577754202790125
      },
      "degsum": {
       "ci": [
        0.9973587422364684,
        0.9991168367075577
       ],
       "est": 0.9984750152579721
      },
      "reach": {
       "ci": [
        0.9722070651612068,
        0.9844516099395344
       ],
       "est": 0.9796917427149638
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.0016569608413595643,
        -0.0005881927439006813
       ],
       "est": -0.0010092443336873202,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.3483843829018498,
        0.4752237821109423
       ],
       "est": 0.4099736800032724,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.06282581851372325,
        0.09274921081250852
       ],
       "est": 0.07523551632923942,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0002071289319289543,
        0.0004903721551750589
       ],
       "est": 0.00013174689957806685,
       "frac_ref_higher": 0.787
      },
      "degprod": {
       "ci": [
        0.030519769706087472,
        0.05275209022377298
       ],
       "est": 0.039930539595220416,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.0014111739964024345,
        -0.00027972051558779193
       ],
       "est": -0.00076905538373917,
       "frac_ref_higher": 0.002
      },
      "reach": {
       "ci": [
        0.013400668754496095,
        0.025151814658209006
       ],
       "est": 0.018014217159269097,
       "frac_ref_higher": 1.0
      }
     }
    },
    "Les Mis": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9868100333949346,
        0.9935371431867427
       ],
       "est": 0.9903652290725148
      },
      "N2": {
       "ci": [
        0.9914405548046586,
        0.9967128100222573
       ],
       "est": 0.9943382559397398
      },
      "betw": {
       "ci": [
        0.2680191966528047,
        0.46546232139898897
       ],
       "est": 0.3648958040583131
      },
      "cut": {
       "ci": [
        0.5811363771726485,
        0.6846173784631315
       ],
       "est": 0.6308336730056401
      },
      "cut_plus_degsum": {
       "ci": [
        0.9873232559601046,
        0.9937228858745812
       ],
       "est": 0.9906713189512732
      },
      "degprod": {
       "ci": [
        0.5442744007652612,
        0.717760658538354
       ],
       "est": 0.6294856852144818
      },
      "degsum": {
       "ci": [
        0.9915433500339206,
        0.9966994602292932
       ],
       "est": 0.9944230084247524
      },
      "reach": {
       "ci": [
        0.8189384674642981,
        0.887702250854854
       ],
       "est": 0.8544850323691177
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.005062750581994185,
        -0.002767782103743255
       ],
       "est": -0.003973026867225005,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.5261791879148213,
        0.721206929409395
       ],
       "est": 0.6254694250142017,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.3067507801911802,
        0.4083051647570001
       ],
       "est": 0.3595315560668747,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0007978130385210391,
        2.0392130827656655e-05
       ],
       "est": -0.0003060898787584643,
       "frac_ref_higher": 0.036
      },
      "degprod": {
       "ci": [
        0.2731726258033836,
        0.4445951312793852
       ],
       "est": 0.360879543858033,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.005385657094602284,
        -0.002713750449273414
       ],
       "est": -0.0040577793522376115,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.10393844734411534,
        0.171404069265946
       ],
       "est": 0.13588019670339713,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9902414207080107,
        0.995648271295557
       ],
       "est": 0.9934517059180795
      },
      "N2": {
       "ci": [
        0.9921166579566271,
        0.9968911615164685
       ],
       "est": 0.9949463895894723
      },
      "betw": {
       "ci": [
        0.426680431808582,
        0.5859853496415423
       ],
       "est": 0.5102820597192124
      },
      "cut": {
       "ci": [
        0.7729594330172789,
        0.8437927153406751
       ],
       "est": 0.8114603636726002
      },
      "cut_plus_degsum": {
       "ci": [
        0.9904178387865546,
        0.9959238503303017
       ],
       "est": 0.9936621668880046
      },
      "degprod": {
       "ci": [
        0.7984774738112628,
        0.8693417129382446
       ],
       "est": 0.8351709963377373
      },
      "degsum": {
       "ci": [
        0.9920677000101146,
        0.997059192487901
       ],
       "est": 0.9950124484572077
      },
      "reach": {
       "ci": [
        0.880167195194968,
        0.9247567602666225
       ],
       "est": 0.904250794707189
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.0023806912931692765,
        -0.0008507918105075675
       ],
       "est": -0.0014946836713928269,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.4084062628200704,
        0.5654170550681651
       ],
       "est": 0.48316964619886715,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.1499101218389057,
        0.21891674857792934
       ],
       "est": 0.1819913422454793,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0005714245613553798,
        8.120881870590499e-05
       ],
       "est": -0.0002104609699250526,
       "frac_ref_higher": 0.081
      },
      "degprod": {
       "ci": [
        0.12517785886400576,
        0.1947230702810012
       ],
       "est": 0.15828070958034224,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.002587661412543818,
        -0.0008033932039190175
       ],
       "est": -0.0015607425391281904,
       "frac_ref_higher": 0.001
      },
      "reach": {
       "ci": [
        0.06891964608559355,
        0.1122843743368585
       ],
       "est": 0.08920091121089047,
       "frac_ref_higher": 1.0
      }
     }
    },
    "Price": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9657942151235602,
        0.9779312699264893
       ],
       "est": 0.9725296669608321
      },
      "N2": {
       "ci": [
        0.9924932775897648,
        0.9978865917142933
       ],
       "est": 0.9955773291264748
      },
      "betw": {
       "ci": [
        0.820597090820421,
        0.874369765548418
       ],
       "est": 0.8493803312217694
      },
      "cut": {
       "ci": [
        0.330867002094565,
        0.49591731589389026
       ],
       "est": 0.4170606467952542
      },
      "cut_plus_degsum": {
       "ci": [
        0.9655859720032391,
        0.9783095454395091
       ],
       "est": 0.9727779355166395
      },
      "degprod": {
       "ci": [
        0.6885693918174232,
        0.8008247562794566
       ],
       "est": 0.7454645972210219
      },
      "degsum": {
       "ci": [
        0.9900631561825106,
        0.9963908713005305
       ],
       "est": 0.9933965135844575
      },
      "reach": {
       "ci": [
        0.9454424630759509,
        0.9639118527315418
       ],
       "est": 0.9555877030655671
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.0283839371785532,
        -0.01884725316636337
       ],
       "est": -0.02304766216564269,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.09886183559109309,
        0.150782209975795
       ],
       "est": 0.12314933573906273,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.4784417886948422,
        0.6375184215869549
       ],
       "est": 0.5554690201655779,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0012862628845230844,
        0.0007358871538430977
       ],
       "est": -0.00024826855580739604,
       "frac_ref_higher": 0.326
      },
      "degprod": {
       "ci": [
        0.1732392995923415,
        0.2827477788510618
       ],
       "est": 0.22706506973981022,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.02638215254139336,
        -0.0162641190322905
       ],
       "est": -0.020866846623625368,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.0078120157274802786,
        0.025968361020318263
       ],
       "est": 0.016941963895265033,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9839881820701496,
        0.9900821647236348
       ],
       "est": 0.9878066782739041
      },
      "N2": {
       "ci": [
        0.9961749928057172,
        0.9988752694528521
       ],
       "est": 0.9978015638672353
      },
      "betw": {
       "ci": [
        0.9076398539862952,
        0.9395814067025232
       ],
       "est": 0.9267013334820801
      },
      "cut": {
       "ci": [
        0.5402375699218681,
        0.6857488297814943
       ],
       "est": 0.6185846322970282
      },
      "cut_plus_degsum": {
       "ci": [
        0.9840483943860087,
        0.9902224146011785
       ],
       "est": 0.9879007183883399
      },
      "degprod": {
       "ci": [
        0.8321605119901826,
        0.9079717280362376
       ],
       "est": 0.8748436165004994
      },
      "degsum": {
       "ci": [
        0.9945549812834789,
        0.9980975405738112
       ],
       "est": 0.9966785378856438
      },
      "reach": {
       "ci": [
        0.9718447950707535,
        0.9827915868247145
       ],
       "est": 0.9783953082580802
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.013205509841450644,
        -0.008047539104424392
       ],
       "est": -0.009994885593331171,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.047560724388298566,
        0.07887026747395011
       ],
       "est": 0.06110534479182406,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.3023695029822398,
        0.4453407188846941
       ],
       "est": 0.3692220459768759,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0008502033912139856,
        0.0005829959036040915
       ],
       "est": -9.404011443581162e-05,
       "frac_ref_higher": 0.416
      },
      "degprod": {
       "ci": [
        0.08059467333953267,
        0.15458246821963917
       ],
       "est": 0.11296306177340476,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.011993171652365695,
        -0.006758100167624141
       ],
       "est": -0.008871859611739641,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.004573590991571908,
        0.015181201033927652
       ],
       "est": 0.009411370015823928,
       "frac_ref_higher": 1.0
      }
     }
    },
    "SBM": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9805575666330214,
        0.9871890378596998
       ],
       "est": 0.9840840690092395
      },
      "N2": {
       "ci": [
        0.9980357203159785,
        0.9992573325452919
       ],
       "est": 0.9987232957770399
      },
      "betw": {
       "ci": [
        0.5551785410798097,
        0.6849177555071189
       ],
       "est": 0.6204989169473537
      },
      "cut": {
       "ci": [
        0.40067515140398074,
        0.5336470450305648
       ],
       "est": 0.46903778104761745
      },
      "cut_plus_degsum": {
       "ci": [
        0.9817692447697157,
        0.9880958163820295
       ],
       "est": 0.9851229799664781
      },
      "degprod": {
       "ci": [
        0.7863159130239361,
        0.8590756786224676
       ],
       "est": 0.8255412446406238
      },
      "degsum": {
       "ci": [
        0.9969831742805796,
        0.9987762397381464
       ],
       "est": 0.9980032824443502
      },
      "reach": {
       "ci": [
        0.9274740245334109,
        0.953154509607716
       ],
       "est": 0.9419817904734301
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.01801041798062618,
        -0.01164488489808336
       ],
       "est": -0.014639226767800384,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.2985132074964029,
        0.427981648696764
       ],
       "est": 0.3635851520618858,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.4533585527851025,
        0.5806664003769701
       ],
       "est": 0.515046287961622,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.001935927990801098,
        -0.0003468328436027374
       ],
       "est": -0.0010389109572386257,
       "frac_ref_higher": 0.001
      },
      "degprod": {
       "ci": [
        0.12644410216027302,
        0.19433490572384196
       ],
       "est": 0.15854282436861566,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.017054491016775367,
        -0.010925306169191932
       ],
       "est": -0.013919213435110711,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.03219037658348907,
        0.0548399442389036
       ],
       "est": 0.04210227853580939,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9897549729879606,
        0.994312721695699
       ],
       "est": 0.9926812755625688
      },
      "N2": {
       "ci": [
        0.9986752439290881,
        0.9995818308678606
       ],
       "est": 0.9992530343787281
      },
      "betw": {
       "ci": [
        0.7533907707588945,
        0.8315247286601131
       ],
       "est": 0.7968801472130113
      },
      "cut": {
       "ci": [
        0.6243644655317689,
        0.734964214435709
       ],
       "est": 0.6838198906746171
      },
      "cut_plus_degsum": {
       "ci": [
        0.9905994948096485,
        0.9948665962569689
       ],
       "est": 0.9933474073090713
      },
      "degprod": {
       "ci": [
        0.9021633417569626,
        0.938437468772236
       ],
       "est": 0.922543059409238
      },
      "degsum": {
       "ci": [
        0.9981030824958502,
        0.9992426964170258
       ],
       "est": 0.9988447260721709
      },
      "reach": {
       "ci": [
        0.9512523132746351,
        0.9712430565812072
       ],
       "est": 0.9629329954388008
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.009221595012503492,
        -0.005010885545936483
       ],
       "est": -0.006571758816159345,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.16154323310066027,
        0.23846608197095437
       ],
       "est": 0.19580112834955754,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.2588142641960756,
        0.3653634404305924
       ],
       "est": 0.3088613848879517,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.001268817656628013,
        -0.0002494906264397108
       ],
       "est": -0.0006661317465025407,
       "frac_ref_higher": 0.0
      },
      "degprod": {
       "ci": [
        0.05509075953310649,
        0.08890955548387718
       ],
       "est": 0.07013821615333082,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.008849165626572772,
        -0.004562725317842339
       ],
       "est": -0.0061634505096020975,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.022054295578283888,
        0.03968852075037504
       ],
       "est": 0.029748280123767956,
       "frac_ref_higher": 1.0
      }
     }
    },
    "caveman": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9799482779964701,
        0.98714821679512
       ],
       "est": 0.9841555064049349
      },
      "N2": {
       "ci": [
        0.9948219396807344,
        0.9991446538657778
       ],
       "est": 0.9974882962418752
      },
      "betw": {
       "ci": [
        0.5189454868961052,
        0.6589314786993692
       ],
       "est": 0.5896949312861451
      },
      "cut": {
       "ci": [
        0.6140646272039533,
        0.7086527895230416
       ],
       "est": 0.6652857868267542
      },
      "cut_plus_degsum": {
       "ci": [
        0.9790771498430716,
        0.9866093518387544
       ],
       "est": 0.9834110189267512
      },
      "degprod": {
       "ci": [
        0.7900743506377721,
        0.8797966108251772
       ],
       "est": 0.83811251621917
      },
      "degsum": {
       "ci": [
        0.9931972177638149,
        0.9979451997745117
       ],
       "est": 0.9959818646726188
      },
      "reach": {
       "ci": [
        0.9458373032350639,
        0.9652198372635469
       ],
       "est": 0.9559614319701505
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.016698665903125794,
        -0.010826970292348595
       ],
       "est": -0.013332789836940306,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.32644449698258915,
        0.46364691444658696
       ],
       "est": 0.39446057511878974,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.2778554668038489,
        0.36731326568201544
       ],
       "est": 0.31886971957818067,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.00010593498602548547,
        0.0014235492287440336
       ],
       "est": 0.0007444874781836752,
       "frac_ref_higher": 0.99
      },
      "degprod": {
       "ci": [
        0.10612654097818808,
        0.19316161209764404
       ],
       "est": 0.14604299018576483,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.015013528470317667,
        -0.009308620970985868
       ],
       "est": -0.011826358267683967,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.020741985499992278,
        0.03628895889228907
       ],
       "est": 0.02819407443478439,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9884766074664494,
        0.9937244310858591
       ],
       "est": 0.9917928505556146
      },
      "N2": {
       "ci": [
        0.9960563188076667,
        0.9994466746029707
       ],
       "est": 0.9981665955500448
      },
      "betw": {
       "ci": [
        0.7016638480656885,
        0.8022478463588057
       ],
       "est": 0.7557193542009385
      },
      "cut": {
       "ci": [
        0.7625945837667953,
        0.837959041017099
       ],
       "est": 0.8048614272073472
      },
      "cut_plus_degsum": {
       "ci": [
        0.9878654376186768,
        0.9934336890724579
       ],
       "est": 0.9913338526491497
      },
      "degprod": {
       "ci": [
        0.9050290190471145,
        0.9442637626228336
       ],
       "est": 0.9271316445542241
      },
      "degsum": {
       "ci": [
        0.9948711208011288,
        0.9986878679231722
       ],
       "est": 0.9973224104338172
      },
      "reach": {
       "ci": [
        0.9670521139300193,
        0.9813857854173318
       ],
       "est": 0.9755756580551996
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.008933562031738257,
        -0.004898486071801586
       ],
       "est": -0.006373744994430219,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.18873860438232623,
        0.2896513647532639
       ],
       "est": 0.23607349635467612,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.15428256401379792,
        0.22802100189364932
       ],
       "est": 0.1869314233482674,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -7.128066782060015e-05,
        0.0011112222499123857
       ],
       "est": 0.00045899790646486416,
       "frac_ref_higher": 0.954
      },
      "degprod": {
       "ci": [
        0.04842573935938069,
        0.08532474678414743
       ],
       "est": 0.06466120600139047,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.007985383521558278,
        -0.004110255540220251
       ],
       "est": -0.0055295598782025834,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.01105809896674822,
        0.023211816066166912
       ],
       "est": 0.01621719250041498,
       "frac_ref_higher": 1.0
      }
     }
    },
    "configuration": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9843148301934994,
        0.9895452513908739
       ],
       "est": 0.9871419905327948
      },
      "N2": {
       "ci": [
        0.9978285812212414,
        0.9991814991103009
       ],
       "est": 0.9985769811322404
      },
      "betw": {
       "ci": [
        0.3443163930817102,
        0.4812288237657857
       ],
       "est": 0.41036144419750104
      },
      "cut": {
       "ci": [
        0.4179601692100427,
        0.5429783909595827
       ],
       "est": 0.4844831904779032
      },
      "cut_plus_degsum": {
       "ci": [
        0.9848940313042739,
        0.9900066694736017
       ],
       "est": 0.9875849643647207
      },
      "degprod": {
       "ci": [
        0.8758226081877325,
        0.9133068805607047
       ],
       "est": 0.8951384278141374
      },
      "degsum": {
       "ci": [
        0.997137197905963,
        0.9988189047702402
       ],
       "est": 0.9980816009075087
      },
      "reach": {
       "ci": [
        0.9449872771309683,
        0.9633047969256965
       ],
       "est": 0.9545526357803903
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.013986013192373492,
        -0.009252165395454148
       ],
       "est": -0.011434990599445527,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.5070780242006554,
        0.6403904424289429
       ],
       "est": 0.5767805463352937,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.44545561088317676,
        0.567072386380606
       ],
       "est": 0.5026588000548916,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0010309267772866892,
        3.634709936506098e-05
       ],
       "est": -0.0004429738319258192,
       "frac_ref_higher": 0.041
      },
      "degprod": {
       "ci": [
        0.07561231736803921,
        0.1095853941166488
       ],
       "est": 0.0920035627186574,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.013678399227704682,
        -0.008627263064114724
       ],
       "est": -0.010939610374713915,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.024910330952491393,
        0.04056273076475587
       ],
       "est": 0.03258935475240454,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9905701318319462,
        0.9944348195804623
       ],
       "est": 0.9929809432792658
      },
      "N2": {
       "ci": [
        0.998591344515718,
        0.9996148961008714
       ],
       "est": 0.9992416152087895
      },
      "betw": {
       "ci": [
        0.5863764373984516,
        0.7034813312591559
       ],
       "est": 0.6465227037892827
      },
      "cut": {
       "ci": [
        0.6257208650083829,
        0.7320609036622513
       ],
       "est": 0.6825881232957306
      },
      "cut_plus_degsum": {
       "ci": [
        0.9906884107100251,
        0.9946313697197737
       ],
       "est": 0.9931623097956193
      },
      "degprod": {
       "ci": [
        0.9253290340360388,
        0.952742546011543
       ],
       "est": 0.9403486163918028
      },
      "degsum": {
       "ci": [
        0.998040835794719,
        0.9993201432227301
       ],
       "est": 0.9988478275958641
      },
      "reach": {
       "ci": [
        0.9648322758516099,
        0.9784720309009576
       ],
       "est": 0.9726174239837687
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.008639754422478486,
        -0.0048490786681751885
       ],
       "est": -0.006260671929523731,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.2897561390227402,
        0.4066034366415649
       ],
       "est": 0.3464582394899831,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.2617556365537394,
        0.3666305900183914
       ],
       "est": 0.3103928199835352,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0006744961926695463,
        0.00020440317995425446
       ],
       "est": -0.00018136651635347611,
       "frac_ref_higher": 0.187
      },
      "degprod": {
       "ci": [
        0.04102564073605923,
        0.06578817175315385
       ],
       "est": 0.052632326887463,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.008184095943611533,
        -0.004458982159319305
       ],
       "est": -0.00586688431659832,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.015136120481070802,
        0.02698153126876245
       ],
       "est": 0.020363519295497068,
       "frac_ref_higher": 1.0
      }
     }
    },
    "geometric": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.981027876749233,
        0.988040630692512
       ],
       "est": 0.9847405489453748
      },
      "N2": {
       "ci": [
        0.9983585116952959,
        0.9995266515052311
       ],
       "est": 0.999017274713928
      },
      "betw": {
       "ci": [
        0.5675339305329363,
        0.7036002836554006
       ],
       "est": 0.6397521003124549
      },
      "cut": {
       "ci": [
        0.4296272905859232,
        0.5603560762249167
       ],
       "est": 0.4950478504432373
      },
      "cut_plus_degsum": {
       "ci": [
        0.9812928438633728,
        0.9882422128699333
       ],
       "est": 0.9850839432478794
      },
      "degprod": {
       "ci": [
        0.7700803927275744,
        0.8525789176846104
       ],
       "est": 0.8128747668312835
      },
      "degsum": {
       "ci": [
        0.9976094421361987,
        0.999063113926068
       ],
       "est": 0.9984101357826609
      },
      "reach": {
       "ci": [
        0.9212157139041854,
        0.9509451596542515
       ],
       "est": 0.9380543390435316
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.01797452451111056,
        -0.011255471580997477
       ],
       "est": -0.014276725768553211,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.28064886078783424,
        0.4183593796012771
       ],
       "est": 0.3449884486329199,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.42711119614148085,
        0.5525603905867673
       ],
       "est": 0.4896926985021375,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0010724403651411446,
        0.0002512564645726356
       ],
       "est": -0.0003433943025046293,
       "frac_ref_higher": 0.137
      },
      "degprod": {
       "ci": [
        0.1335397286380935,
        0.2125630442089551
       ],
       "est": 0.17186578211409131,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.017399484965586708,
        -0.010521322214070294
       ],
       "est": -0.01366958683728614,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.03512371479706094,
        0.06242501721349189
       ],
       "est": 0.046686209901843134,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9899210365727275,
        0.9949222240780574
       ],
       "est": 0.9931408415245238
      },
      "N2": {
       "ci": [
        0.9990561521848842,
        0.999753340302616
       ],
       "est": 0.9995203744397577
      },
      "betw": {
       "ci": [
        0.7217670040935982,
        0.813098244039928
       ],
       "est": 0.7712899177556347
      },
      "cut": {
       "ci": [
        0.6499697649745902,
        0.7566551988073305
       ],
       "est": 0.7074995823364186
      },
      "cut_plus_degsum": {
       "ci": [
        0.9905382659509294,
        0.9950577542443269
       ],
       "est": 0.9934877051728901
      },
      "degprod": {
       "ci": [
        0.8915888335884704,
        0.9310144635413858
       ],
       "est": 0.9135525131981644
      },
      "degsum": {
       "ci": [
        0.9984796255694228,
        0.9994712676189268
       ],
       "est": 0.9991072157402319
      },
      "reach": {
       "ci": [
        0.9510368289426092,
        0.9697868042901584
       ],
       "est": 0.961976255381735
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.00961398829968595,
        -0.004543683211425196
       ],
       "est": -0.006379532915233965,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.18029049248317078,
        0.2702162370334966
       ],
       "est": 0.22185092376888904,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.23771445362292404,
        0.34057782953673726
       ],
       "est": 0.2856412591881051,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.001103494864545415,
        0.00020784937065350663
       ],
       "est": -0.00034686364836633565,
       "frac_ref_higher": 0.14
      },
      "degprod": {
       "ci": [
        0.06304067100022108,
        0.10052836581625833
       ],
       "est": 0.07958832832635931,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.008979125662081986,
        -0.00417630069934486
       ],
       "est": -0.0059663742157081145,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.024550565714674715,
        0.040663734430924886
       ],
       "est": 0.03116458614278872,
       "frac_ref_higher": 1.0
      }
     }
    },
    "k-out": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.973277691190714,
        0.9831617017433792
       ],
       "est": 0.9786517710385504
      },
      "N2": {
       "ci": [
        0.9981337227419743,
        0.9994646108863136
       ],
       "est": 0.9989186342282259
      },
      "betw": {
       "ci": [
        0.6416232977988,
        0.746739676465835
       ],
       "est": 0.6966538770572612
      },
      "cut": {
       "ci": [
        0.41484223416338917,
        0.5575254470394458
       ],
       "est": 0.48493522864072736
      },
      "cut_plus_degsum": {
       "ci": [
        0.9742187933610943,
        0.9838461244319183
       ],
       "est": 0.9794491077527666
      },
      "degprod": {
       "ci": [
        0.873199986214913,
        0.9111479070021993
       ],
       "est": 0.8926537174625553
      },
      "degsum": {
       "ci": [
        0.994824905173811,
        0.9984703353836795
       ],
       "est": 0.9968782995392901
      },
      "reach": {
       "ci": [
        0.9613392938621482,
        0.9750359759232051
       ],
       "est": 0.9687253516116977
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.02512797226257101,
        -0.015927456850955344
       ],
       "est": -0.02026686318967552,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.23325580295513645,
        0.33477530016722423
       ],
       "est": 0.28199789398128916,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.425699545876581,
        0.5595032756465397
       ],
       "est": 0.49371654239782303,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0016714779860478423,
        3.630943267257379e-05
       ],
       "est": -0.0007973367142162235,
       "frac_ref_higher": 0.035
      },
      "degprod": {
       "ci": [
        0.06940319020072404,
        0.10322105120714174
       ],
       "est": 0.0859980535759951,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.022911779517022217,
        -0.014109844294009364
       ],
       "est": -0.01822652850073969,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.004292202977365783,
        0.015617546357117366
       ],
       "est": 0.009926419426852684,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9856370748994069,
        0.9916739319962592
       ],
       "est": 0.9892122978007676
      },
      "N2": {
       "ci": [
        0.998884693333713,
        0.9997058564422483
       ],
       "est": 0.9993895934208302
      },
      "betw": {
       "ci": [
        0.7749320076296131,
        0.8546991779245064
       ],
       "est": 0.819926260835453
      },
      "cut": {
       "ci": [
        0.603794390851377,
        0.7288943287942657
       ],
       "est": 0.6695701952122306
      },
      "cut_plus_degsum": {
       "ci": [
        0.9863792230218734,
        0.9921826741408842
       ],
       "est": 0.9898997823804123
      },
      "degprod": {
       "ci": [
        0.9415512465636663,
        0.9620988757439883
       ],
       "est": 0.953443215408833
      },
      "degsum": {
       "ci": [
        0.9973342435583366,
        0.9992373646701493
       ],
       "est": 0.9985190012893314
      },
      "reach": {
       "ci": [
        0.9783407116151658,
        0.9873580466850086
       ],
       "est": 0.983794919378512
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.013738749871833742,
        -0.007820428881874238
       ],
       "est": -0.010177295620062643,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.1347360706839572,
        0.21302158169994376
       ],
       "est": 0.16928603696531463,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.26194698171452024,
        0.38258943745999957
       ],
       "est": 0.319642102588537,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.001475589828088006,
        -2.4978260238195448e-05
       ],
       "est": -0.0006874845796447371,
       "frac_ref_higher": 0.021
      },
      "degprod": {
       "ci": [
        0.028115130170989128,
        0.045725263681334775
       ],
       "est": 0.03576908239193455,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.012659266841168016,
        -0.007021318346597355
       ],
       "est": -0.009306703488563772,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.0019368846668102319,
        0.009367105470862818
       ],
       "est": 0.0054173784222555366,
       "frac_ref_higher": 0.999
      }
     }
    },
    "karate": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9791709699476111,
        0.9895144328167464
       ],
       "est": 0.9850226139685809
      },
      "N2": {
       "ci": [
        0.98666329732862,
        0.9958801615775112
       ],
       "est": 0.9921075945049848
      },
      "betw": {
       "ci": [
        0.25797711475537494,
        0.4421899726601338
       ],
       "est": 0.344178360126464
      },
      "cut": {
       "ci": [
        0.6323771582968993,
        0.7212965944193869
       ],
       "est": 0.6752577008669367
      },
      "cut_plus_degsum": {
       "ci": [
        0.9795352285961754,
        0.9903736667681764
       ],
       "est": 0.9856689007509657
      },
      "degprod": {
       "ci": [
        0.4100108570356091,
        0.5689651965192546
       ],
       "est": 0.49093425510920835
      },
      "degsum": {
       "ci": [
        0.9867788279250225,
        0.9960893717027354
       ],
       "est": 0.9921652539664197
      },
      "reach": {
       "ci": [
        0.8105113573182663,
        0.8788998683731704
       ],
       "est": 0.848118305455014
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.009189269010078289,
        -0.005306889621628605
       ],
       "est": -0.007084980536403829,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.5420968449459265,
        0.727008790987161
       ],
       "est": 0.6408442538421169,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.2658065579315794,
        0.35148560207961826
       ],
       "est": 0.3097649131016442,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0016702137293558295,
        0.00022438825360015222
       ],
       "est": -0.000646286782384764,
       "frac_ref_higher": 0.085
      },
      "degprod": {
       "ci": [
        0.41741453582117205,
        0.575055764844823
       ],
       "est": 0.4940883588593726,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.009505801181411819,
        -0.004980412787374686
       ],
       "est": -0.007142639997838818,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.10628206513762004,
        0.17253773285808463
       ],
       "est": 0.13690430851356694,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9877838974326012,
        0.9948367074970456
       ],
       "est": 0.9921965059969207
      },
      "N2": {
       "ci": [
        0.9901082950253959,
        0.9970870705140229
       ],
       "est": 0.9945511342721755
      },
      "betw": {
       "ci": [
        0.5284184429591592,
        0.6604588858595392
       ],
       "est": 0.5949668385510456
      },
      "cut": {
       "ci": [
        0.8131055191364072,
        0.8753324048612916
       ],
       "est": 0.8474417203860499
      },
      "cut_plus_degsum": {
       "ci": [
        0.9880032787519876,
        0.995236459114566
       ],
       "est": 0.992342756335075
      },
      "degprod": {
       "ci": [
        0.6830808239216319,
        0.7903386903022568
       ],
       "est": 0.7399129901618983
      },
      "degsum": {
       "ci": [
        0.9901491856231163,
        0.9970774179129005
       ],
       "est": 0.9944802928105838
      },
      "reach": {
       "ci": [
        0.8679118664689082,
        0.9169758317061907
       ],
       "est": 0.8952579838175472
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.003761059643434994,
        -0.0013607168968559655
       ],
       "est": -0.0023546282752547887,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.3297700039630228,
        0.4628293047036971
       ],
       "est": 0.39722966744587507,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.11873917807621011,
        0.17673530910358826
       ],
       "est": 0.14475478561087074,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0010718632164198384,
        0.0006164964621730523
       ],
       "est": -0.00014625033815429678,
       "frac_ref_higher": 0.363
      },
      "degprod": {
       "ci": [
        0.20266989113545963,
        0.309631667777515
       ],
       "est": 0.2522835158350224,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.0039881827144696985,
        -0.0010233910184929476
       ],
       "est": -0.0022837868136631467,
       "frac_ref_higher": 0.001
      },
      "reach": {
       "ci": [
        0.07619521366124773,
        0.12306460990292252
       ],
       "est": 0.09693852217937349,
       "frac_ref_higher": 1.0
      }
     }
    },
    "lattice": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9890486196215135,
        0.9931804686722232
       ],
       "est": 0.9912876698620097
      },
      "N2": {
       "ci": [
        0.9968128243809906,
        0.9985496731435962
       ],
       "est": 0.997772408657473
      },
      "betw": {
       "ci": [
        0.3896342420825033,
        0.503615805199419
       ],
       "est": 0.4442520828267472
      },
      "cut": {
       "ci": [
        0.6675080330507257,
        0.7507152509756948
       ],
       "est": 0.7101712349122772
      },
      "cut_plus_degsum": {
       "ci": [
        0.9895600162730974,
        0.9934397105096251
       ],
       "est": 0.9917246409941572
      },
      "degprod": {
       "ci": [
        0.8434874416032371,
        0.8971599250900149
       ],
       "est": 0.8727327092437691
      },
      "degsum": {
       "ci": [
        0.996441694599878,
        0.9983347944318824
       ],
       "est": 0.9974664768483866
      },
      "reach": {
       "ci": [
        0.9335756582531316,
        0.9561529847714809
       ],
       "est": 0.9462397684559393
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.008155234409155243,
        -0.005057351085418863
       ],
       "est": -0.006484738795463296,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.4876302449043818,
        0.6011804305497631
       ],
       "est": 0.5470355870352624,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.24255290612229677,
        0.3223903834269171
       ],
       "est": 0.2811164349497325,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0010966573800912038,
        0.00011177123752018615
       ],
       "est": -0.0004369711321475789,
       "frac_ref_higher": 0.076
      },
      "degprod": {
       "ci": [
        0.09500842177330508,
        0.14684710440070042
       ],
       "est": 0.11855496061824056,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.007998829158361203,
        -0.004669577668259964
       ],
       "est": -0.006178806986376961,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.0359056682985046,
        0.056339522130027644
       ],
       "est": 0.0450479014060704,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9933520194143802,
        0.996509360961157
       ],
       "est": 0.9953598325209688
      },
      "N2": {
       "ci": [
        0.9977715292738891,
        0.9991190478035935
       ],
       "est": 0.9986101650157858
      },
      "betw": {
       "ci": [
        0.6247382623360977,
        0.735876610671445
       ],
       "est": 0.685189982521941
      },
      "cut": {
       "ci": [
        0.8026947637076192,
        0.863867056225717
       ],
       "est": 0.8356056177222783
      },
      "cut_plus_degsum": {
       "ci": [
        0.9939342683171253,
        0.9966430551856096
       ],
       "est": 0.9956687729604393
      },
      "degprod": {
       "ci": [
        0.8990811125472413,
        0.9411667618689603
       ],
       "est": 0.92406364599959
      },
      "degsum": {
       "ci": [
        0.9975548889638605,
        0.9990259937536552
       ],
       "est": 0.9984617534030136
      },
      "reach": {
       "ci": [
        0.9546115608401208,
        0.9747398129412428
       ],
       "est": 0.9668231169385456
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.00477221621537324,
        -0.0022593966146609358
       ],
       "est": -0.0032503324948169876,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.2593208706058663,
        0.36918607176235035
       ],
       "est": 0.31016984999902786,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.1323916862961328,
        0.19120027984735732
       ],
       "est": 0.15975421479869056,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.001034124896264868,
        0.00022607989971508142
       ],
       "est": -0.0003089404394704953,
       "frac_ref_higher": 0.161
      },
      "degprod": {
       "ci": [
        0.05441310041929647,
        0.09463124276943922
       ],
       "est": 0.07129618652137881,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.004779643964338787,
        -0.002036594381295296
       ],
       "est": -0.003101920882044751,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.020540296358997005,
        0.039960547381185194
       ],
       "est": 0.02853671558242321,
       "frac_ref_higher": 1.0
      }
     }
    },
    "scale-free": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9803881039566705,
        0.9866329430427938
       ],
       "est": 0.9836973731543089
      },
      "N2": {
       "ci": [
        0.9987182208035851,
        0.9996011578475473
       ],
       "est": 0.9992134145443634
      },
      "betw": {
       "ci": [
        0.46439220288614874,
        0.6175632459261586
       ],
       "est": 0.5472433493381791
      },
      "cut": {
       "ci": [
        0.44408669559372316,
        0.5729183330192129
       ],
       "est": 0.511310674890325
      },
      "cut_plus_degsum": {
       "ci": [
        0.9808747311507878,
        0.9870348309054773
       ],
       "est": 0.9841468792051256
      },
      "degprod": {
       "ci": [
        0.8064140646468181,
        0.8797551258627717
       ],
       "est": 0.8451143679703605
      },
      "degsum": {
       "ci": [
        0.9979827346972898,
        0.9991874714876002
       ],
       "est": 0.9986532563451892
      },
      "reach": {
       "ci": [
        0.9501448883465594,
        0.9672387752291445
       ],
       "est": 0.9594936427740213
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.01858224504041162,
        -0.012642045980611416
       ],
       "est": -0.01551604139005447,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.367440157148585,
        0.5196425690936466
       ],
       "est": 0.43645402381612985,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.4124051456101302,
        0.5370549202148094
       ],
       "est": 0.47238669826398394,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0009378111519783405,
        5.286759669847802e-07
       ],
       "est": -0.0004495060508166171,
       "frac_ref_higher": 0.026
      },
      "degprod": {
       "ci": [
        0.10513131903084491,
        0.17657990390135828
       ],
       "est": 0.1385830051839484,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.017875820319807785,
        -0.012145926786727365
       ],
       "est": -0.01495588319088026,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.017394487344290478,
        0.03259613977447111
       ],
       "est": 0.02420373038028767,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9903993763327452,
        0.994418318130815
       ],
       "est": 0.9927688325888234
      },
      "N2": {
       "ci": [
        0.99887452521605,
        0.9997861967070755
       ],
       "est": 0.9994564634915172
      },
      "betw": {
       "ci": [
        0.6411369962493997,
        0.7468444785482202
       ],
       "est": 0.6976529654552325
      },
      "cut": {
       "ci": [
        0.6625365862317348,
        0.7633806007877835
       ],
       "est": 0.7161179993304406
      },
      "cut_plus_degsum": {
       "ci": [
        0.9907658500646123,
        0.994688017398554
       ],
       "est": 0.9930936255921449
      },
      "degprod": {
       "ci": [
        0.905071107416616,
        0.9438509560421943
       ],
       "est": 0.9275378194839455
      },
      "degsum": {
       "ci": [
        0.9983542166607522,
        0.9994874585690122
       ],
       "est": 0.9990668958757847
      },
      "reach": {
       "ci": [
        0.964774796142837,
        0.9796765959976762
       ],
       "est": 0.9737632737142297
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.008879783291166978,
        -0.005146493721007068
       ],
       "est": -0.006687630902693753,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.24602289597087085,
        0.3504578931347957
       ],
       "est": 0.29511586713359095,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.23111365229110187,
        0.3287561239235775
       ],
       "est": 0.2766508332583828,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0008683415480078699,
        8.674370139902793e-05
       ],
       "est": -0.0003247930033214441,
       "frac_ref_higher": 0.068
      },
      "degprod": {
       "ci": [
        0.049837416449522366,
        0.08644283272602725
       ],
       "est": 0.06523101310487789,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.00843312673533809,
        -0.00479365364635286
       ],
       "est": -0.006298063286961253,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.013807868228334356,
        0.026850392776936943
       ],
       "est": 0.019005558874593764,
       "frac_ref_higher": 1.0
      }
     }
    },
    "small-world": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.97964554972842,
        0.9875858071502158
       ],
       "est": 0.9840933967268016
      },
      "N2": {
       "ci": [
        0.9972422482480231,
        0.9991779983478754
       ],
       "est": 0.9983692253826963
      },
      "betw": {
       "ci": [
        0.5107295082369854,
        0.6373105533302185
       ],
       "est": 0.5730723627761972
      },
      "cut": {
       "ci": [
        0.4356005032622052,
        0.5644727306623663
       ],
       "est": 0.5009296733390999
      },
      "cut_plus_degsum": {
       "ci": [
        0.9807326549234793,
        0.9885813321378737
       ],
       "est": 0.9850589153021747
      },
      "degprod": {
       "ci": [
        0.8399454068401089,
        0.8901638346051436
       ],
       "est": 0.8675489922655492
      },
      "degsum": {
       "ci": [
        0.9938108171515027,
        0.9975094217420167
       ],
       "est": 0.9958932303743706
      },
      "reach": {
       "ci": [
        0.9355830300658706,
        0.9571643357793016
       ],
       "est": 0.9479685730438775
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.01789622712310838,
        -0.011249535612573382
       ],
       "est": -0.014275828655894718,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.3487744933962817,
        0.4725480700083032
       ],
       "est": 0.4110210339506044,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.423036853036652,
        0.5455265347170866
       ],
       "est": 0.48316372338770175,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0018651059328185671,
        -0.0002043707414578073
       ],
       "est": -0.0009655185753730811,
       "frac_ref_higher": 0.004
      },
      "degprod": {
       "ci": [
        0.0944503150544248,
        0.14295395269617628
       ],
       "est": 0.11654440446125247,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.015175716774849121,
        -0.00869869928441141
       ],
       "est": -0.01179983364756898,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.027527056175160432,
        0.04723189160557998
       ],
       "est": 0.036124823682924134,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9892591171854725,
        0.9941295127507709
       ],
       "est": 0.9922538156781017
      },
      "N2": {
       "ci": [
        0.9984334009454527,
        0.9995853121465049
       ],
       "est": 0.9991619519241525
      },
      "betw": {
       "ci": [
        0.7314593959340349,
        0.8110346821022022
       ],
       "est": 0.7750505718905951
      },
      "cut": {
       "ci": [
        0.6412986734447652,
        0.7482960742758392
       ],
       "est": 0.6973973430664703
      },
      "cut_plus_degsum": {
       "ci": [
        0.9897549026432746,
        0.994613844124157
       ],
       "est": 0.9927429215944352
      },
      "degprod": {
       "ci": [
        0.9174736507722775,
        0.9484165347763452
       ],
       "est": 0.935679122064632
      },
      "degsum": {
       "ci": [
        0.9964784523516176,
        0.9987967965323024
       ],
       "est": 0.9979443735942175
      },
      "reach": {
       "ci": [
        0.9623819856938425,
        0.977143963236469
       ],
       "est": 0.9715351603372671
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.009543414672234773,
        -0.005178100130881813
       ],
       "est": -0.0069081362460508,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.1813865111882677,
        0.25887286804035764
       ],
       "est": 0.21720324378750655,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.2454964579052494,
        0.3481454523080397
       ],
       "est": 0.2948564726116314,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        -0.0010866571116345592,
        1.3190012826651955e-06
       ],
       "est": -0.0004891059163335543,
       "frac_ref_higher": 0.026
      },
      "degprod": {
       "ci": [
        0.04477395620546069,
        0.07304125818768098
       ],
       "est": 0.05657469361346967,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.00804141460887758,
        -0.00395916314314759
       ],
       "est": -0.005690557916115835,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.015527665925954087,
        0.028083385441781097
       ],
       "est": 0.020718655340834613,
       "frac_ref_higher": 1.0
      }
     }
    }
   },
   "within_family_summary": {
    "N2": {
     "N_higher_ci_excludes_0": 0,
     "N_higher_point": 0,
     "N_lower_ci_excludes_0": 16
    },
    "betw": {
     "N_higher_ci_excludes_0": 16,
     "N_higher_point": 16,
     "N_lower_ci_excludes_0": 0
    },
    "cut": {
     "N_higher_ci_excludes_0": 16,
     "N_higher_point": 16,
     "N_lower_ci_excludes_0": 0
    },
    "cut_plus_degsum": {
     "N_higher_ci_excludes_0": 0,
     "N_higher_point": 3,
     "N_lower_ci_excludes_0": 3
    },
    "degprod": {
     "N_higher_ci_excludes_0": 16,
     "N_higher_point": 16,
     "N_lower_ci_excludes_0": 0
    },
    "degsum": {
     "N_higher_ci_excludes_0": 0,
     "N_higher_point": 0,
     "N_lower_ci_excludes_0": 16
    },
    "reach": {
     "N_higher_ci_excludes_0": 16,
     "N_higher_point": 16,
     "N_lower_ci_excludes_0": 0
    }
   },
   "zero_Eplus": 41
  },
  "G3": {
   "bound_violations": 0,
   "incremental_r2": {
    "baselines": [
     "cut",
     "degsum",
     "degprod",
     "betw"
    ],
    "increase": 0.014863289182365791,
    "increase_ci": [
     0.013194379317654516,
     0.01666690036011927
    ],
    "r2_N_alone": 0.9727799215905355,
    "r2_baselines": 0.9694072291674598,
    "r2_baselines_plus_N": 0.9842705183498256
   },
   "incremental_r2_with_reach": {
    "baselines": [
     "cut",
     "degsum",
     "degprod",
     "betw",
     "reach"
    ],
    "increase": 0.002927163331856497,
    "increase_ci": [
     0.002345910732941242,
     0.003552184783951795
    ],
    "r2_N_alone": 0.9727799215905355,
    "r2_baselines": 0.9862165324371756,
    "r2_baselines_plus_N": 0.989143695769032
   },
   "mean_Eplus": 48.7125,
   "mean_N": 69.72604166666666,
   "pooled": {
    "n": 5760,
    "r2_log": {
     "N": {
      "ci": [
       0.97103495231952,
       0.9744305159173307
      ],
      "est": 0.972779921590521
     },
     "N2": {
      "ci": [
       0.9758283384170799,
       0.9792270835087272
      ],
      "est": 0.9776144012615602
     },
     "betw": {
      "ci": [
       0.744105238536192,
       0.7679599313388231
      ],
      "est": 0.7562889573805947
     },
     "cut": {
      "ci": [
       0.2516873974487277,
       0.28823999711992215
      ],
      "est": 0.2702123236768231
     },
     "cut_plus_degsum": {
      "ci": [
       0.855455405363603,
       0.8684984781724786
      ],
      "est": 0.8622088916889112
     },
     "degprod": {
      "ci": [
       0.8678642556143827,
       0.8830552165190796
      ],
      "est": 0.8752180700731815
     },
     "degsum": {
      "ci": [
       0.901735536920965,
       0.9119102036633372
      ],
      "est": 0.9069938164948324
     },
     "reach": {
      "ci": [
       0.9465201731499022,
       0.9516483933800873
      ],
      "est": 0.9492034593385567
     }
    },
    "r2_log_diff": {
     "N2": {
      "ci": [
       -0.005737902679655885,
       -0.003926418001539126
      ],
      "est": -0.004834479671039227,
      "frac_ref_higher": 0.0
     },
     "betw": {
      "ci": [
       0.20500595654155182,
       0.22832292864777906
      ],
      "est": 0.2164909642099263,
      "frac_ref_higher": 1.0
     },
     "cut": {
      "ci": [
       0.685147682620907,
       0.720902282287842
      ],
      "est": 0.7025675979136978,
      "frac_ref_higher": 1.0
     },
     "cut_plus_degsum": {
      "ci": [
       0.10501209631219231,
       0.11657576264215364
      ],
      "est": 0.11057102990160972,
      "frac_ref_higher": 1.0
     },
     "degprod": {
      "ci": [
       0.09039395253371262,
       0.10430338909479861
      ],
      "est": 0.09756185151733943,
      "frac_ref_higher": 1.0
     },
     "degsum": {
      "ci": [
       0.06132574005079085,
       0.07042264267941654
      ],
      "est": 0.06578610509568861,
      "frac_ref_higher": 1.0
     },
     "reach": {
      "ci": [
       0.021029862549767554,
       0.026341532223654703
      ],
      "est": 0.023576462251964303,
      "frac_ref_higher": 1.0
     }
    },
    "spearman": {
     "N": {
      "ci": [
       0.9875088074227664,
       0.9894609756901503
      ],
      "est": 0.98857010023092
     },
     "N2": {
      "ci": [
       0.9871324311551744,
       0.9891726373784903
      ],
      "est": 0.9882469885653898
     },
     "betw": {
      "ci": [
       0.8318369296458386,
       0.8495555738625172
      ],
      "est": 0.8408116525816641
     },
     "cut": {
      "ci": [
       0.48833759542825594,
       0.5272212231472431
      ],
      "est": 0.5087156473433131
     },
     "cut_plus_degsum": {
      "ci": [
       0.9225444396320037,
       0.9308977105233994
      ],
      "est": 0.9268883352786229
     },
     "degprod": {
      "ci": [
       0.955095036674748,
       0.9606248669523747
      ],
      "est": 0.9580037004649231
     },
     "degsum": {
      "ci": [
       0.9467065698119543,
       0.9527589854362667
      ],
      "est": 0.9498017302255105
     },
     "reach": {
      "ci": [
       0.968659187680185,
       0.9723340413937259
      ],
      "est": 0.9706420817173687
     }
    },
    "spearman_diff": {
     "N2": {
      "ci": [
       0.0001969446038154743,
       0.0004439133085572089
      ],
      "est": 0.00032311166553011805,
      "frac_ref_higher": 1.0
     },
     "betw": {
      "ci": [
       0.13898065223845055,
       0.15633914575479402
      ],
      "est": 0.14775844764925583,
      "frac_ref_higher": 1.0
     },
     "cut": {
      "ci": [
       0.4614024404777854,
       0.5001049122566276
      ],
      "est": 0.47985445288760686,
      "frac_ref_higher": 1.0
     },
     "cut_plus_degsum": {
      "ci": [
       0.05800259558410362,
       0.06567786638262037
      ],
      "est": 0.06168176495229705,
      "frac_ref_higher": 1.0
     },
     "degprod": {
      "ci": [
       0.02824068954310511,
       0.03307978577008265
      ],
      "est": 0.030566399765996843,
      "frac_ref_higher": 1.0
     },
     "degsum": {
      "ci": [
       0.036157856792452134,
       0.04136624646138715
      ],
      "est": 0.03876837000540945,
      "frac_ref_higher": 1.0
     },
     "reach": {
      "ci": [
       0.016168269263931598,
       0.01973941891479731
      ],
      "est": 0.017928018513551303,
      "frac_ref_higher": 1.0
     }
    }
   },
   "pooled_synthetic": {
    "n": 4680,
    "r2_log": {
     "N": {
      "ci": [
       0.9774674259326557,
       0.9806052224739567
      ],
      "est": 0.9791295643569708
     },
     "N2": {
      "ci": [
       0.9818077165973684,
       0.9848565408142299
      ],
      "est": 0.9833963607187306
     },
     "betw": {
      "ci": [
       0.7243972129334089,
       0.7539161233223216
      ],
      "est": 0.7392100398770458
     },
     "cut": {
      "ci": [
       0.27540098965919513,
       0.315616866767288
      ],
      "est": 0.2958761683797211
     },
     "cut_plus_degsum": {
      "ci": [
       0.8578428148440977,
       0.8725558849548591
      ],
      "est": 0.8652622112147672
     },
     "degprod": {
      "ci": [
       0.8729495118999443,
       0.8877262048574753
      ],
      "est": 0.8804881753037073
     },
     "degsum": {
      "ci": [
       0.9092400634309664,
       0.9198407390440205
      ],
      "est": 0.9145648441800319
     },
     "reach": {
      "ci": [
       0.9483810036443462,
       0.9540191005812992
      ],
      "est": 0.9512561143149484
     }
    },
    "r2_log_diff": {
     "N2": {
      "ci": [
       -0.005242564917784789,
       -0.0033836406822944816
      ],
      "est": -0.00426679636175975,
      "frac_ref_higher": 0.0
     },
     "betw": {
      "ci": [
       0.22558643292841363,
       0.2544952236043555
      ],
      "est": 0.23991952447992504,
      "frac_ref_higher": 1.0
     },
     "cut": {
      "ci": [
       0.6635968962217731,
       0.7034442219764716
      ],
      "est": 0.6832533959772498,
      "frac_ref_higher": 1.0
     },
     "cut_plus_degsum": {
      "ci": [
       0.10709529749953875,
       0.12074044194051718
      ],
      "est": 0.11386735314220364,
      "frac_ref_higher": 1.0
     },
     "degprod": {
      "ci": [
       0.0915394475053407,
       0.10586923649764607
      ],
      "est": 0.09864138905326358,
      "frac_ref_higher": 1.0
     },
     "degsum": {
      "ci": [
       0.059761091874496707,
       0.06951827661434731
      ],
      "est": 0.06456472017693893,
      "frac_ref_higher": 1.0
     },
     "reach": {
      "ci": [
       0.025117007433506915,
       0.030735303541158693
      ],
      "est": 0.027873450042022463,
      "frac_ref_higher": 1.0
     }
    },
    "spearman": {
     "N": {
      "ci": [
       0.9905961419440211,
       0.9922120203967731
      ],
      "est": 0.9914735866313859
     },
     "N2": {
      "ci": [
       0.9903282297061312,
       0.9919922365528449
      ],
      "est": 0.991218993828343
     },
     "betw": {
      "ci": [
       0.8145712104272451,
       0.8361825736258978
      ],
      "est": 0.8251041508566982
     },
     "cut": {
      "ci": [
       0.5136459434455733,
       0.555293420975786
      ],
      "est": 0.5350968524220864
     },
     "cut_plus_degsum": {
      "ci": [
       0.9249391718571918,
       0.9341447602947379
      ],
      "est": 0.9296754926806601
     },
     "degprod": {
      "ci": [
       0.957551955298132,
       0.9628633883325699
      ],
      "est": 0.9604324328956151
     },
     "degsum": {
      "ci": [
       0.9513166294519186,
       0.9575919289694796
      ],
      "est": 0.9545039609728396
     },
     "reach": {
      "ci": [
       0.9674349776465841,
       0.9719782619696657
      ],
      "est": 0.9697614949460204
     }
    },
    "spearman_diff": {
     "N2": {
      "ci": [
       0.00013288429471690067,
       0.00039012028688421835
      ],
      "est": 0.00025459280304285237,
      "frac_ref_higher": 1.0
     },
     "betw": {
      "ci": [
       0.155530662464341,
       0.17671595021316835
      ],
      "est": 0.16636943577468766,
      "frac_ref_higher": 1.0
     },
     "cut": {
      "ci": [
       0.43642030839267265,
       0.4776493494107553
      ],
      "est": 0.4563767342092995,
      "frac_ref_higher": 1.0
     },
     "cut_plus_degsum": {
      "ci": [
       0.05760954145620917,
       0.06623332813672511
      ],
      "est": 0.061798093950725774,
      "frac_ref_higher": 1.0
     },
     "degprod": {
      "ci": [
       0.028737501870803234,
       0.0336362818047518
      ],
      "est": 0.031041153735770766,
      "frac_ref_higher": 1.0
     },
     "degsum": {
      "ci": [
       0.03424666137934985,
       0.03966308541921889
      ],
      "est": 0.036969625658546224,
      "frac_ref_higher": 1.0
     },
     "reach": {
      "ci": [
       0.019531597636889754,
       0.023847880306068537
      ],
      "est": 0.021712091685365476,
      "frac_ref_higher": 1.0
     }
    }
   },
   "within_cells": {
    "cells": 168,
    "cells_N_higher": {
     "N2": {
      "defined": 168,
      "equal": 168,
      "higher": 0,
      "lower": 0
     },
     "betw": {
      "defined": 167,
      "equal": 0,
      "higher": 163,
      "lower": 4
     },
     "degprod": {
      "defined": 168,
      "equal": 0,
      "higher": 137,
      "lower": 31
     },
     "degsum": {
      "defined": 168,
      "equal": 0,
      "higher": 157,
      "lower": 11
     },
     "reach": {
      "defined": 168,
      "equal": 0,
      "higher": 146,
      "lower": 22
     }
    },
    "diff": {
     "N2": {
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "betw": {
      "ci": [
       0.405458400765213,
       0.49391998153814937
      ],
      "est": 0.44964271760804564
     },
     "degprod": {
      "ci": [
       0.044055817567446434,
       0.06468360836056285
      ],
      "est": 0.05403024759222739
     },
     "degsum": {
      "ci": [
       0.05648887900732795,
       0.07682997920326447
      ],
      "est": 0.0661870118615396
     },
     "reach": {
      "ci": [
       0.037780580947941005,
       0.052658018788572764
      ],
      "est": 0.0448405814921789
     }
    },
    "mean_rho": {
     "N": {
      "ci": [
       0.950058470657819,
       0.9618774857645013
      ],
      "defined": 168,
      "est": 0.9563056721640331
     },
     "N2": {
      "ci": [
       0.950058470657819,
       0.9618774857645013
      ],
      "defined": 168,
      "est": 0.9563056721640331
     },
     "betw": {
      "ci": [
       0.46091140925640883,
       0.552540029904627
      ],
      "defined": 167,
      "est": 0.506863515820794
     },
     "degprod": {
      "ci": [
       0.8924313269869147,
       0.9108479799650009
      ],
      "defined": 168,
      "est": 0.9022754245718057
     },
     "degsum": {
      "ci": [
       0.8782631416642801,
       0.900029487909007
      ],
      "defined": 168,
      "est": 0.8901186603024934
     },
     "reach": {
      "ci": [
       0.9014508388176131,
       0.9206767450077326
      ],
      "defined": 168,
      "est": 0.9114650906718541
     }
    }
   },
   "within_family": {
    "Bollobas": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9566863161485626,
        0.9744582335769054
       ],
       "est": 0.9670342887743073
      },
      "N2": {
       "ci": [
        0.9725807961425101,
        0.986041843426834
       ],
       "est": 0.9806301563826025
      },
      "betw": {
       "ci": [
        0.7142938471603643,
        0.8153755515790228
       ],
       "est": 0.7697981456941935
      },
      "cut": {
       "ci": [
        0.291228083928191,
        0.43659232958929345
       ],
       "est": 0.36368075179034914
      },
      "cut_plus_degsum": {
       "ci": [
        0.8125693392240584,
        0.8706118201189941
       ],
       "est": 0.8445504733315027
      },
      "degprod": {
       "ci": [
        0.6360982615235592,
        0.7165888120180703
       ],
       "est": 0.6765527028029603
      },
      "degsum": {
       "ci": [
        0.8660757272012072,
        0.909824299548144
       ],
       "est": 0.8902699164154292
      },
      "reach": {
       "ci": [
        0.9084214657545341,
        0.9401742802287026
       ],
       "est": 0.9265103170216717
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.02069112406931631,
        -0.007650949669028507
       ],
       "est": -0.013595867608295231,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.15477810185624344,
        0.25101847208006417
       ],
       "est": 0.19723614308011383,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.5345919855996042,
        0.6722841513451505
       ],
       "est": 0.6033535369839582,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.09953147051305031,
        0.14824841075082276
       ],
       "est": 0.12248381544280462,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.25113174373425023,
        0.32888551880466477
       ],
       "est": 0.290481585971347,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.058053612156606,
        0.09997373901064145
       ],
       "est": 0.07676437235887812,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.027296049575516672,
        0.056968131921927644
       ],
       "est": 0.04052397175263556,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.976811122017267,
        0.9880774289066673
       ],
       "est": 0.9836640733320704
      },
      "N2": {
       "ci": [
        0.9761009160192088,
        0.9880545315008273
       ],
       "est": 0.9833556141492248
      },
      "betw": {
       "ci": [
        0.7731602963525352,
        0.8532583023746251
       ],
       "est": 0.8192437551606371
      },
      "cut": {
       "ci": [
        0.5421653786357298,
        0.6762269007150457
       ],
       "est": 0.6181982555498224
      },
      "cut_plus_degsum": {
       "ci": [
        0.9007942594947237,
        0.9346345641923224
       ],
       "est": 0.9198552560895131
      },
      "degprod": {
       "ci": [
        0.8680479664558055,
        0.9138978631643639
       ],
       "est": 0.8930428129182197
      },
      "degsum": {
       "ci": [
        0.9137134267212942,
        0.9450307745478778
       ],
       "est": 0.9320516079877013
      },
      "reach": {
       "ci": [
        0.9296047512724852,
        0.9556720966698299
       ],
       "est": 0.9451477038352355
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.0006727536697342523,
        0.0012932070064833655
       ],
       "est": 0.0003084591828456107,
       "frac_ref_higher": 0.746
      },
      "betw": {
       "ci": [
        0.1301882883810388,
        0.20856346917261412
       ],
       "est": 0.16442031817143332,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.30662036411394217,
        0.4384408765674542
       ],
       "est": 0.36546581778224796,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.050220732011454536,
        0.08170855958644993
       ],
       "est": 0.06380881724255727,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.06990850838519011,
        0.11480859987025296
       ],
       "est": 0.09062126041385066,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.040137710349926276,
        0.06630361999520074
       ],
       "est": 0.05161246534436914,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.02819987968414765,
        0.05216831599636371
       ],
       "est": 0.0385163694968349,
       "frac_ref_higher": 1.0
      }
     }
    },
    "ER": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9832695142662335,
        0.9894781617494782
       ],
       "est": 0.9865478158609681
      },
      "N2": {
       "ci": [
        0.9930060374158389,
        0.996079498927111
       ],
       "est": 0.9946792691648743
      },
      "betw": {
       "ci": [
        0.8215702259389929,
        0.8770440383789133
       ],
       "est": 0.8511707598396255
      },
      "cut": {
       "ci": [
        0.17678027293981474,
        0.31622715474254853
       ],
       "est": 0.2449047585015417
      },
      "cut_plus_degsum": {
       "ci": [
        0.8515512517790184,
        0.8999135833952637
       ],
       "est": 0.8785251616621393
      },
      "degprod": {
       "ci": [
        0.8232430534377816,
        0.8812884308000384
       ],
       "est": 0.8516261423736871
      },
      "degsum": {
       "ci": [
        0.9292555079072078,
        0.9545730500183179
       ],
       "est": 0.9436124284434018
      },
      "reach": {
       "ci": [
        0.9587379286841687,
        0.971446669683006
       ],
       "est": 0.9652258480618265
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.01152293744133707,
        -0.005070232373328237
       ],
       "est": -0.008131453303906189,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.11000534731864557,
        0.16459805651394918
       ],
       "est": 0.13537705602134253,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.6709932311663379,
        0.8091695629028949
       ],
       "est": 0.7416430573594264,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.08729300354266646,
        0.13476471455340466
       ],
       "est": 0.10802265419882873,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.1058541811098213,
        0.16247275120409815
       ],
       "est": 0.134921673487281,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.031805457570487985,
        0.057533651022531496
       ],
       "est": 0.042935387417566306,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.01437701877558992,
        0.02815983083181673
       ],
       "est": 0.021321967799141528,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9952053495725055,
        0.9971977445871134
       ],
       "est": 0.9966114473793252
      },
      "N2": {
       "ci": [
        0.99575654417275,
        0.9977545847254555
       ],
       "est": 0.9970917098711671
      },
      "betw": {
       "ci": [
        0.8913639082942925,
        0.9315071374493016
       ],
       "est": 0.9140669133257718
      },
      "cut": {
       "ci": [
        0.40678544353943485,
        0.5656958301569273
       ],
       "est": 0.4928441380675352
      },
      "cut_plus_degsum": {
       "ci": [
        0.9139464315070134,
        0.9470193526724248
       ],
       "est": 0.9328877750065184
      },
      "degprod": {
       "ci": [
        0.9536056917208151,
        0.9698466796403556
       ],
       "est": 0.9633102688212013
      },
      "degsum": {
       "ci": [
        0.9578920635055882,
        0.9738638070696437
       ],
       "est": 0.9673966186505646
      },
      "reach": {
       "ci": [
        0.9755937816777606,
        0.9855908354872619
       ],
       "est": 0.9818834891651584
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.0012438766616102576,
        7.393275066799014e-05
       ],
       "est": -0.0004802624918419651,
       "frac_ref_higher": 0.05
      },
      "betw": {
       "ci": [
        0.06475473649674746,
        0.10484927846275094
       ],
       "est": 0.08254453405355333,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.43066768525028326,
        0.5884699919497048
       ],
       "est": 0.50376730931179,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.04980007257897843,
        0.08198981366681263
       ],
       "est": 0.06372367237280674,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.02652381260779197,
        0.042269244675213515
       ],
       "est": 0.03330117855812387,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.022584667894571024,
        0.03791142073079089
       ],
       "est": 0.029214828728760578,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.010923369497296925,
        0.020525900467779672
       ],
       "est": 0.014727958214166725,
       "frac_ref_higher": 1.0
      }
     }
    },
    "Florentine": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9258918435753845,
        0.9562685390350992
       ],
       "est": 0.9423757284350914
      },
      "N2": {
       "ci": [
        0.9495451588285726,
        0.9737145315529061
       ],
       "est": 0.96350245210984
      },
      "betw": {
       "ci": [
        0.8550837599691412,
        0.8984793202285752
       ],
       "est": 0.8771442755858473
      },
      "cut": {
       "ci": [
        0.3770859156459277,
        0.5318371013784641
       ],
       "est": 0.45538639624383037
      },
      "cut_plus_degsum": {
       "ci": [
        0.8010584177817557,
        0.8698036532805397
       ],
       "est": 0.8366060614452209
      },
      "degprod": {
       "ci": [
        0.6158847902479249,
        0.7293394772095458
       ],
       "est": 0.6731203438465196
      },
      "degsum": {
       "ci": [
        0.8618566818963981,
        0.9153273298582926
       ],
       "est": 0.8903667567994139
      },
      "reach": {
       "ci": [
        0.9087013490831837,
        0.9434831808132519
       ],
       "est": 0.9276761158255487
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.028999430861255077,
        -0.013635111176509795
       ],
       "est": -0.02112672367474855,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.04318903879867941,
        0.08764491026578271
       ],
       "est": 0.06523145284924414,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.41812697743509974,
        0.5548298855249134
       ],
       "est": 0.48698933219126106,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.08406832022191768,
        0.1304045049886414
       ],
       "est": 0.10576966698987056,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.2103857030433773,
        0.32336981900809525
       ],
       "est": 0.2692553845885718,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.0340610883886763,
        0.07508025819197868
       ],
       "est": 0.052008971635677526,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.0003026865183392513,
        0.030456553705340995
       ],
       "est": 0.014699612609542778,
       "frac_ref_higher": 0.972
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9586182779094768,
        0.9778074947502801
       ],
       "est": 0.9698171204397606
      },
      "N2": {
       "ci": [
        0.9636037866371681,
        0.9819587264527565
       ],
       "est": 0.9742870022990804
      },
      "betw": {
       "ci": [
        0.9047449380964587,
        0.9413319790839669
       ],
       "est": 0.925010066331127
      },
      "cut": {
       "ci": [
        0.637159514399988,
        0.7514180958056238
       ],
       "est": 0.6958995693670273
      },
      "cut_plus_degsum": {
       "ci": [
        0.8880155923229185,
        0.9279485897436963
       ],
       "est": 0.910396881961888
      },
      "degprod": {
       "ci": [
        0.818404883352928,
        0.8842566183272068
       ],
       "est": 0.854429722212001
      },
      "degsum": {
       "ci": [
        0.9120449088798354,
        0.9458116263411549
       ],
       "est": 0.9309235611561668
      },
      "reach": {
       "ci": [
        0.9293583974643459,
        0.9609523422844672
       ],
       "est": 0.9476561393354482
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.007219028733911207,
        -0.002023943198437362
       ],
       "est": -0.004469881859319735,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.027822660440050037,
        0.06408900862522772
       ],
       "est": 0.044807054108633615,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.22120890862064502,
        0.3304677152555692
       ],
       "est": 0.2739175510727333,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.04534217367647319,
        0.07514302838950955
       ],
       "est": 0.0594202384778727,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.08684707833369786,
        0.1478610838580797
       ],
       "est": 0.11538739822775967,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.027417825402117086,
        0.05168571811847654
       ],
       "est": 0.03889355928359384,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.010421548595079235,
        0.035294877346781724
       ],
       "est": 0.022160981104312416,
       "frac_ref_higher": 1.0
      }
     }
    },
    "Holme-Kim": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9847857305385911,
        0.9900108863682939
       ],
       "est": 0.9874875975109524
      },
      "N2": {
       "ci": [
        0.9876613500298234,
        0.9926878053617585
       ],
       "est": 0.9904346665407979
      },
      "betw": {
       "ci": [
        0.6440115899436829,
        0.7646583646506713
       ],
       "est": 0.7090946923529525
      },
      "cut": {
       "ci": [
        0.287747505031887,
        0.42823100403969566
       ],
       "est": 0.36014539488259734
      },
      "cut_plus_degsum": {
       "ci": [
        0.8540745690892034,
        0.8958482910409112
       ],
       "est": 0.8769219014455201
      },
      "degprod": {
       "ci": [
        0.8297951393839895,
        0.8815490785580711
       ],
       "est": 0.8551216877174256
      },
      "degsum": {
       "ci": [
        0.8957325916676138,
        0.9271071666863034
       ],
       "est": 0.9119938583876744
      },
      "reach": {
       "ci": [
        0.932342830203177,
        0.955020585430334
       ],
       "est": 0.9446520367286502
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.004855693465227459,
        -0.0008103704067936536
       ],
       "est": -0.0029470690298455393,
       "frac_ref_higher": 0.001
      },
      "betw": {
       "ci": [
        0.22307713195402998,
        0.34331020437941145
       ],
       "est": 0.27839290515799986,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.5602570494015674,
        0.6989085209316573
       ],
       "est": 0.627342202628355,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.0920453972198308,
        0.1325267257538916
       ],
       "est": 0.11056569606543232,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.10690001822648139,
        0.15680903616017572
       ],
       "est": 0.1323659097935268,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.06090770841341986,
        0.09159532030902606
       ],
       "est": 0.07549373912327795,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.03295070412394359,
        0.05483201206607608
       ],
       "est": 0.04283556078230222,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9918794546417827,
        0.9958126848001166
       ],
       "est": 0.9945607951149863
      },
      "N2": {
       "ci": [
        0.9908063298056108,
        0.9951356947613952
       ],
       "est": 0.9937573605650143
      },
      "betw": {
       "ci": [
        0.7849502573833098,
        0.8569368688109964
       ],
       "est": 0.8241923695269769
      },
      "cut": {
       "ci": [
        0.5345757853749477,
        0.6666480415663046
       ],
       "est": 0.6050799371583864
      },
      "cut_plus_degsum": {
       "ci": [
        0.9315878326752487,
        0.9576150552581298
       ],
       "est": 0.9469572866208649
      },
      "degprod": {
       "ci": [
        0.933796371974163,
        0.9551556481432008
       ],
       "est": 0.9463723290518165
      },
      "degsum": {
       "ci": [
        0.9518874359147419,
        0.9695873669595536
       ],
       "est": 0.9623665732127681
      },
      "reach": {
       "ci": [
        0.9604400051960744,
        0.9746242591460773
       ],
       "est": 0.9692654822392961
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.00035578032050383456,
        0.0014863135596961893
       ],
       "est": 0.0008034345499720041,
       "frac_ref_higher": 0.999
      },
      "betw": {
       "ci": [
        0.13744046435098928,
        0.20965337036172763
       ],
       "est": 0.17036842558800935,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.32666544735964614,
        0.45950626000636147
       ],
       "est": 0.3894808579565999,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.03652096530895005,
        0.062110671929580766
       ],
       "est": 0.04760350849412143,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.03923962694715559,
        0.059739851511663805
       ],
       "est": 0.048188466063169844,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.024531188756136496,
        0.04168015653111836
       ],
       "est": 0.03219422190221821,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.01931050338921865,
        0.033730962026422055
       ],
       "est": 0.0252953128756902,
       "frac_ref_higher": 1.0
      }
     }
    },
    "Kleinberg": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9830627871084028,
        0.9883214332054939
       ],
       "est": 0.9857941989935801
      },
      "N2": {
       "ci": [
        0.9810087632314037,
        0.9869187412710668
       ],
       "est": 0.984064463536167
      },
      "betw": {
       "ci": [
        0.30899980710615077,
        0.44739123321128266
       ],
       "est": 0.3751546114375532
      },
      "cut": {
       "ci": [
        0.7009166841302948,
        0.7698590823199598
       ],
       "est": 0.7350148186791468
      },
      "cut_plus_degsum": {
       "ci": [
        0.9320250498639807,
        0.9514106476886204
       ],
       "est": 0.94239001475198
      },
      "degprod": {
       "ci": [
        0.9586031835133255,
        0.9713667704981035
       ],
       "est": 0.9654733069870574
      },
      "degsum": {
       "ci": [
        0.9501407359164312,
        0.964311377844344
       ],
       "est": 0.957756918322268
      },
      "reach": {
       "ci": [
        0.9254015158597882,
        0.9483268674140385
       ],
       "est": 0.9376242125632865
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        0.001310817348068452,
        0.0022165743739092497
       ],
       "est": 0.001729735457413173,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.5395845484475609,
        0.6765614017020423
       ],
       "est": 0.6106395875560269,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.21697325785898594,
        0.2846182337189362
       ],
       "est": 0.25077938031443336,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.03538551592539456,
        0.052889219680327046
       ],
       "est": 0.043404184241600086,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.015467451286367095,
        0.025960435826300216
       ],
       "est": 0.02032089200652276,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.022273045297019848,
        0.03472972837042819
       ],
       "est": 0.02803728067131217,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.03862591753402316,
        0.05890301876963041
       ],
       "est": 0.048169986430293577,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9884650593059018,
        0.9937365844969717
       ],
       "est": 0.9919344464556281
      },
      "N2": {
       "ci": [
        0.9872561161684397,
        0.99286907794206
       ],
       "est": 0.9910189108797923
      },
      "betw": {
       "ci": [
        0.46032905002571645,
        0.6021348092367815
       ],
       "est": 0.5345288770418816
      },
      "cut": {
       "ci": [
        0.8161196919403998,
        0.8751127050708054
       ],
       "est": 0.8492474201701676
      },
      "cut_plus_degsum": {
       "ci": [
        0.9607549552064014,
        0.9772334154067203
       ],
       "est": 0.970621614803912
      },
      "degprod": {
       "ci": [
        0.9755936700275517,
        0.9846471429929219
       ],
       "est": 0.9809874630377153
      },
      "degsum": {
       "ci": [
        0.9701527105883215,
        0.9827269342132072
       ],
       "est": 0.9777817912866493
      },
      "reach": {
       "ci": [
        0.9556116775498164,
        0.972054987307072
       ],
       "est": 0.9656492677888623
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.0005689964335328896,
        0.0013811769777397204
       ],
       "est": 0.0009155355758357908,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.39078544870546683,
        0.5301400022027029
       ],
       "est": 0.45740556941374655,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.11752310710350249,
        0.17392758372130857
       ],
       "est": 0.14268702628546048,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.015299480845014543,
        0.02938992339128558
       ],
       "est": 0.021312831651716158,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.007741212013256488,
        0.015069743866306039
       ],
       "est": 0.010946983417912781,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.009831195306427851,
        0.02034327655082303
       ],
       "est": 0.01415265516897879,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.01987095959793115,
        0.03467494853038543
       ],
       "est": 0.02628517866676583,
       "frac_ref_higher": 1.0
      }
     }
    },
    "Les Mis": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9114309146992045,
        0.9429907608454148
       ],
       "est": 0.9282459004040926
      },
      "N2": {
       "ci": [
        0.9109396247476635,
        0.9425322562074575
       ],
       "est": 0.9275917192984443
      },
      "betw": {
       "ci": [
        0.45102369982954005,
        0.622964677391551
       ],
       "est": 0.541641807389801
      },
      "cut": {
       "ci": [
        0.4362925238071156,
        0.5817882097426562
       ],
       "est": 0.5121985335841408
      },
      "cut_plus_degsum": {
       "ci": [
        0.7882172938554656,
        0.8558128631505244
       ],
       "est": 0.824738186852363
      },
      "degprod": {
       "ci": [
        0.8068635466805751,
        0.8627488881164932
       ],
       "est": 0.8352364902179333
      },
      "degsum": {
       "ci": [
        0.7905800845565691,
        0.8575330347030147
       ],
       "est": 0.8265380410124018
      },
      "reach": {
       "ci": [
        0.8208228297327453,
        0.8827458251134487
       ],
       "est": 0.8552312633195892
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -2.664710772589673e-05,
        0.0013336584056962333
       ],
       "est": 0.0006541811056482993,
       "frac_ref_higher": 0.967
      },
      "betw": {
       "ci": [
        0.31018982890374597,
        0.4718730295281121
       ],
       "est": 0.38660409301429155,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.3437105482418808,
        0.48770343457235044
       ],
       "est": 0.4160473668199518,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.07673882190841819,
        0.13250228499881792
       ],
       "est": 0.10350771355172961,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.0690839603611375,
        0.11610307249191437
       ],
       "est": 0.09300941018615927,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.07459512575536348,
        0.1294396588693864
       ],
       "est": 0.1017078593916908,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.05064685922189746,
        0.09971551623389825
       ],
       "est": 0.0730146370845034,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9367503833554663,
        0.962079615721623
       ],
       "est": 0.952097575463936
      },
      "N2": {
       "ci": [
        0.9370991194579094,
        0.9622095652008914
       ],
       "est": 0.952394131522932
      },
      "betw": {
       "ci": [
        0.5104517172328739,
        0.6561718355908475
       ],
       "est": 0.5881104104303791
      },
      "cut": {
       "ci": [
        0.6479407414186455,
        0.7631697395316335
       ],
       "est": 0.709982399751494
      },
      "cut_plus_degsum": {
       "ci": [
        0.8740568604318477,
        0.9196209991659974
       ],
       "est": 0.900518592546958
      },
      "degprod": {
       "ci": [
        0.9291802572694453,
        0.9565236974873873
       ],
       "est": 0.944640305916802
      },
      "degsum": {
       "ci": [
        0.8787207581651874,
        0.9231789010369132
       ],
       "est": 0.9046729270988315
      },
      "reach": {
       "ci": [
        0.865077099719046,
        0.9147904410421703
       ],
       "est": 0.8926840536681554
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.0007353823990124714,
        4.226527618651487e-05
       ],
       "est": -0.00029655605899592263,
       "frac_ref_higher": 0.044
      },
      "betw": {
       "ci": [
        0.29623602217189127,
        0.43712941912798076
       ],
       "est": 0.3639871650335569,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.19112543952739547,
        0.2987621588589586
       ],
       "est": 0.242115175712442,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.03708482959282684,
        0.07034993237412904
       ],
       "est": 0.051578982916978044,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        -0.0073746582192121685,
        0.02050954979680662
       ],
       "est": 0.007457269547133993,
       "frac_ref_higher": 0.847
      },
      "degsum": {
       "ci": [
        0.03374799083292675,
        0.06427263721825119
       ],
       "est": 0.047424648365104516,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.03846244058422923,
        0.08256556766018867
       ],
       "est": 0.05941352179578063,
       "frac_ref_higher": 1.0
      }
     }
    },
    "Price": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9589635469498913,
        0.9737496459779147
       ],
       "est": 0.967227818854951
      },
      "N2": {
       "ci": [
        0.9585705239755027,
        0.9741858020323579
       ],
       "est": 0.9671207333614442
      },
      "betw": {
       "ci": [
        0.9349622022098149,
        0.9550760809879326
       ],
       "est": 0.9457251947135707
      },
      "cut": {
       "ci": [
        0.23427168126266337,
        0.3953449501504224
       ],
       "est": 0.3122687675686316
      },
      "cut_plus_degsum": {
       "ci": [
        0.8796878801123575,
        0.9169893313163664
       ],
       "est": 0.899101442584379
      },
      "degprod": {
       "ci": [
        0.8069624236160013,
        0.8821526571568205
       ],
       "est": 0.8455079461095839
      },
      "degsum": {
       "ci": [
        0.9242014550939252,
        0.9505262353634296
       ],
       "est": 0.9383359360122083
      },
      "reach": {
       "ci": [
        0.9725387793181057,
        0.9810880735121081
       ],
       "est": 0.9772615156001986
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.002218541493479986,
        0.0026216214498262667
       ],
       "est": 0.00010708549350679775,
       "frac_ref_higher": 0.546
      },
      "betw": {
       "ci": [
        0.011329730933079776,
        0.03188128549404777
       ],
       "est": 0.021502624141380267,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.5735531981288017,
        0.7318964637038932
       ],
       "est": 0.6549590512863195,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.053640143631928185,
        0.0845539088701017
       ],
       "est": 0.06812637627057205,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.0860460991397857,
        0.15843947916668327
       ],
       "est": 0.12171987274536711,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.02026636286141773,
        0.03886774992442861
       ],
       "est": 0.02889188284274269,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.01615263913113852,
        -0.00433900504634168
       ],
       "est": -0.010033696745247567,
       "frac_ref_higher": 0.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9771969900698432,
        0.986885604613646
       ],
       "est": 0.9832325265096521
      },
      "N2": {
       "ci": [
        0.9761917853042584,
        0.9863633685213213
       ],
       "est": 0.9825254759874211
      },
      "betw": {
       "ci": [
        0.9673295634853211,
        0.9799358146898057
       ],
       "est": 0.9748012379811013
      },
      "cut": {
       "ci": [
        0.4543274291047414,
        0.6137098182244227
       ],
       "est": 0.5382881166676063
      },
      "cut_plus_degsum": {
       "ci": [
        0.9370404576651814,
        0.9587672966793124
       ],
       "est": 0.9494586248743179
      },
      "degprod": {
       "ci": [
        0.9039807248747024,
        0.950524707146468
       ],
       "est": 0.9288926308652625
      },
      "degsum": {
       "ci": [
        0.9592986204298753,
        0.9748084141477744
       ],
       "est": 0.9684278326575997
      },
      "reach": {
       "ci": [
        0.9858310990233062,
        0.9912280452794107
       ],
       "est": 0.9891245629250958
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.0007420495212972306,
        0.0024417417173380057
       ],
       "est": 0.0007070505222309675,
       "frac_ref_higher": 0.803
      },
      "betw": {
       "ci": [
        0.0009657370674551416,
        0.01643235071556445
       ],
       "est": 0.008431288528550795,
       "frac_ref_higher": 0.987
      },
      "cut": {
       "ci": [
        0.3689908580232848,
        0.5239144113134769
       ],
       "est": 0.44494440984204575,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.025511122715626416,
        0.04373579663638114
       ],
       "est": 0.033773901635334225,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.03262856686859464,
        0.07775345315099587
       ],
       "est": 0.05433989564438957,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.009680228538332055,
        0.0209422499143693
       ],
       "est": 0.014804693852052409,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.01086413825042496,
        -0.001512821495752276
       ],
       "est": -0.005892036415443669,
       "frac_ref_higher": 0.003
      }
     }
    },
    "SBM": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9834203740147853,
        0.9887662510057832
       ],
       "est": 0.9859357326534034
      },
      "N2": {
       "ci": [
        0.9864821703025233,
        0.991420858508266
       ],
       "est": 0.9892539435004862
      },
      "betw": {
       "ci": [
        0.7163555691139224,
        0.8116332642653442
       ],
       "est": 0.7681806550622495
      },
      "cut": {
       "ci": [
        0.21876954636507048,
        0.36165797635204705
       ],
       "est": 0.2875545952912398
      },
      "cut_plus_degsum": {
       "ci": [
        0.8616973517599477,
        0.9059713828541281
       ],
       "est": 0.8867681875280028
      },
      "degprod": {
       "ci": [
        0.8834048219934593,
        0.9307500528917226
       ],
       "est": 0.9061255950467275
      },
      "degsum": {
       "ci": [
        0.9205474111494586,
        0.9482476326173607
       ],
       "est": 0.9363162531531742
      },
      "reach": {
       "ci": [
        0.9497123492720876,
        0.967014308706597
       ],
       "est": 0.9593603889784125
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.005677136551805684,
        -0.0005255618571672922
       ],
       "est": -0.0033182108470828364,
       "frac_ref_higher": 0.004
      },
      "betw": {
       "ci": [
        0.17418400781743487,
        0.2697117018819452
       ],
       "est": 0.21775507759115387,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.6257225810830871,
        0.7660158541524914
       ],
       "est": 0.6983811373621636,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.08058833713036627,
        0.12354951583458004
       ],
       "est": 0.0991675451254006,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.05759893107724977,
        0.10163671685218637
       ],
       "est": 0.07981013760667588,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.038267515377170165,
        0.06431855881619261
       ],
       "est": 0.04961947950022916,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.019112330517621047,
        0.0357394147552915
       ],
       "est": 0.026575343674990926,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9920584845935799,
        0.9955890596399776
       ],
       "est": 0.9944701404403518
      },
      "N2": {
       "ci": [
        0.9911663806675649,
        0.9951022464668127
       ],
       "est": 0.9938329932320378
      },
      "betw": {
       "ci": [
        0.8292337953087383,
        0.8895900852621724
       ],
       "est": 0.8648688864889219
      },
      "cut": {
       "ci": [
        0.44287679703643146,
        0.5967160578821817
       ],
       "est": 0.5217304193973848
      },
      "cut_plus_degsum": {
       "ci": [
        0.9218646971148211,
        0.9531492061087049
       ],
       "est": 0.9400772669770189
      },
      "degprod": {
       "ci": [
        0.9657256773157231,
        0.978029816289601
       ],
       "est": 0.9733628621107053
      },
      "degsum": {
       "ci": [
        0.9543157385274211,
        0.9732588194538143
       ],
       "est": 0.9660326615018386
      },
      "reach": {
       "ci": [
        0.9700581194198564,
        0.9825146689240208
       ],
       "est": 0.9778236451511682
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.00021126959600084594,
        0.0011738306532876942
       ],
       "est": 0.0006371472083139817,
       "frac_ref_higher": 0.997
      },
      "betw": {
       "ci": [
        0.10483348477773896,
        0.1643380231414533
       ],
       "est": 0.12960125395142985,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.39800985567216396,
        0.5512906639438245
       ],
       "est": 0.4727397210429669,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.04155459721941972,
        0.07118800166650921
       ],
       "est": 0.05439287346333288,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.016635730026318706,
        0.027987729252559174
       ],
       "est": 0.02110727832964643,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.021102373405353578,
        0.039086037731993775
       ],
       "est": 0.028437478938513117,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.012138917110025741,
        0.02325899283239787
       ],
       "est": 0.016646495289183605,
       "frac_ref_higher": 1.0
      }
     }
    },
    "caveman": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.970058378037512,
        0.9830204491703349
       ],
       "est": 0.9772332906843808
      },
      "N2": {
       "ci": [
        0.9665896251358114,
        0.9807821265114061
       ],
       "est": 0.9745466608537445
      },
      "betw": {
       "ci": [
        0.7048284838022221,
        0.8038886656345348
       ],
       "est": 0.7564997197767023
      },
      "cut": {
       "ci": [
        0.42446721867574694,
        0.5529689454170252
       ],
       "est": 0.4893694572547453
      },
      "cut_plus_degsum": {
       "ci": [
        0.8601802981889994,
        0.907261008992054
       ],
       "est": 0.8858528794876628
      },
      "degprod": {
       "ci": [
        0.8825076139125615,
        0.9257143703428039
       ],
       "est": 0.9067793230819666
      },
      "degsum": {
       "ci": [
        0.9134777291432274,
        0.9441240468927309
       ],
       "est": 0.9306276851457039
      },
      "reach": {
       "ci": [
        0.9406438758336164,
        0.9608183569487612
       ],
       "est": 0.9516608143505902
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        0.0010456187280328516,
        0.0043703409171240905
       ],
       "est": 0.002686629830636278,
       "frac_ref_higher": 0.999
      },
      "betw": {
       "ci": [
        0.1737606158794399,
        0.27192763795579883
       ],
       "est": 0.22073357090767853,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.42743263426968925,
        0.5516336143936287
       ],
       "est": 0.4878638334296355,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.07122607772590497,
        0.1136851936003949
       ],
       "est": 0.09138041119671803,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.05344598526957338,
        0.09280883574096359
       ],
       "est": 0.07045396760241418,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.035803076908004286,
        0.059367582854047155
       ],
       "est": 0.046605605538676875,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.01587863872882992,
        0.03564090510524496
       ],
       "est": 0.02557247633379056,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9851160855924458,
        0.991684581735515
       ],
       "est": 0.9892743689663429
      },
      "N2": {
       "ci": [
        0.9832217891886424,
        0.9902494249145927
       ],
       "est": 0.9876582903488992
      },
      "betw": {
       "ci": [
        0.8175761579708664,
        0.8870617593152293
       ],
       "est": 0.8548019384895978
      },
      "cut": {
       "ci": [
        0.6260010546766376,
        0.734214693960588
       ],
       "est": 0.6842306261513581
      },
      "cut_plus_degsum": {
       "ci": [
        0.9243783660233781,
        0.9539426050923022
       ],
       "est": 0.9416934532471036
      },
      "degprod": {
       "ci": [
        0.9534973439922557,
        0.971688026215005
       ],
       "est": 0.9645251023422111
      },
      "degsum": {
       "ci": [
        0.9533401514636783,
        0.9725697640222657
       ],
       "est": 0.9649499795786001
      },
      "reach": {
       "ci": [
        0.9589324440597983,
        0.9760603208834125
       ],
       "est": 0.9689704876183423
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.000540561475560053,
        0.0028396674254511753
       ],
       "est": 0.001616078617443728,
       "frac_ref_higher": 0.997
      },
      "betw": {
       "ci": [
        0.10247778980108538,
        0.1710136432115087
       ],
       "est": 0.13447243047674506,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.25575931166525717,
        0.3616823420602682
       ],
       "est": 0.3050437428149848,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.03615261095171534,
        0.062287611550917464
       ],
       "est": 0.04758091571923928,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.018082471163165137,
        0.03491373973673324
       ],
       "est": 0.024749266624131794,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.01756431503658002,
        0.033313703902525076
       ],
       "est": 0.02432438938774284,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.012996067181222088,
        0.02925671304078769
       ],
       "est": 0.020303881348000652,
       "frac_ref_higher": 1.0
      }
     }
    },
    "configuration": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9897700881056911,
        0.9933991228340606
       ],
       "est": 0.991720803486233
      },
      "N2": {
       "ci": [
        0.9892939326838569,
        0.9931677678213026
       ],
       "est": 0.9914298684457709
      },
      "betw": {
       "ci": [
        0.41093767288650995,
        0.5471421403639969
       ],
       "est": 0.48385236432288603
      },
      "cut": {
       "ci": [
        0.22643854737089103,
        0.377700980629701
       ],
       "est": 0.30507181334220623
      },
      "cut_plus_degsum": {
       "ci": [
        0.8722176054364822,
        0.9117808667548201
       ],
       "est": 0.8945324710188914
      },
      "degprod": {
       "ci": [
        0.9389346709951175,
        0.9573622612058508
       ],
       "est": 0.9484289002743319
      },
      "degsum": {
       "ci": [
        0.9269845647704852,
        0.9498623684570211
       ],
       "est": 0.9398059492577093
      },
      "reach": {
       "ci": [
        0.9516595530683803,
        0.967313288099352
       ],
       "est": 0.9601244087043724
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.0001538136260219619,
        0.0008002828907569869
       ],
       "est": 0.0002909350404621813,
       "frac_ref_higher": 0.909
      },
      "betw": {
       "ci": [
        0.4454997484383273,
        0.5808312146869099
       ],
       "est": 0.507868439163347,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.61522718947936,
        0.7645133543228068
       ],
       "est": 0.6866489901440268,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.08043059272463933,
        0.11901086001911088
       ],
       "est": 0.0971883324673416,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.03483411441221268,
        0.05207556965214756
       ],
       "est": 0.04329190321190113,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.04231826297084892,
        0.0638614345400091
       ],
       "est": 0.05191485422852371,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.024818307622837404,
        0.03962009482461008
       ],
       "est": 0.031596394781860604,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9942009607967732,
        0.9970568395650901
       ],
       "est": 0.9961226786719553
      },
      "N2": {
       "ci": [
        0.9933722278925622,
        0.9964952097283318
       ],
       "est": 0.9954962270963457
      },
      "betw": {
       "ci": [
        0.5924559563664293,
        0.7266184016558751
       ],
       "est": 0.6666053482199612
      },
      "cut": {
       "ci": [
        0.44385285217249865,
        0.6011970909273459
       ],
       "est": 0.5296992727242856
      },
      "cut_plus_degsum": {
       "ci": [
        0.9234515283015908,
        0.9546193041804684
       ],
       "est": 0.9424196841554275
      },
      "degprod": {
       "ci": [
        0.9702582111911902,
        0.9816054736089493
       ],
       "est": 0.9774737295816897
      },
      "degsum": {
       "ci": [
        0.9576865452464955,
        0.9747911566771348
       ],
       "est": 0.9679770647270414
      },
      "reach": {
       "ci": [
        0.9745259338038558,
        0.984298479502759
       ],
       "est": 0.9809540928434339
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.0003267763988094391,
        0.0010568994691727506
       ],
       "est": 0.0006264515756095879,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.26978239506811497,
        0.4021559383821407
       ],
       "est": 0.32951733045199405,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.39558687047462265,
        0.5515152917182015
       ],
       "est": 0.4664234059476696,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.0407208195853904,
        0.0730561637428751
       ],
       "est": 0.05370299451652771,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.014463450556374088,
        0.02502852141195567
       ],
       "est": 0.0186489490902656,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.02067298792960476,
        0.03811275503968598
       ],
       "est": 0.028145613944913883,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.011390225080196752,
        0.020839438699165724
       ],
       "est": 0.01516858582852132,
       "frac_ref_higher": 1.0
      }
     }
    },
    "geometric": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9669556506639545,
        0.9814904745777262
       ],
       "est": 0.9753714891339745
      },
      "N2": {
       "ci": [
        0.9663941735393419,
        0.9826926742459162
       ],
       "est": 0.9760503343804598
      },
      "betw": {
       "ci": [
        0.7543527587598149,
        0.8379790715034519
       ],
       "est": 0.8011084058269207
      },
      "cut": {
       "ci": [
        0.2350037534166849,
        0.38678381008194895
       ],
       "est": 0.3086378825361566
      },
      "cut_plus_degsum": {
       "ci": [
        0.8529637540898025,
        0.900431404508287
       ],
       "est": 0.8784971342588647
      },
      "degprod": {
       "ci": [
        0.880937203671832,
        0.9238742710721908
       ],
       "est": 0.9029706184332352
      },
      "degsum": {
       "ci": [
        0.9086036052268237,
        0.9395114706623963
       ],
       "est": 0.9258800639470717
      },
      "reach": {
       "ci": [
        0.9345134449131552,
        0.9586844269799738
       ],
       "est": 0.9480203964047925
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.003311068341485107,
        0.001943333914030673
       ],
       "est": -0.0006788452464853156,
       "frac_ref_higher": 0.36
      },
      "betw": {
       "ci": [
        0.13717257670627284,
        0.21952331073283085
       ],
       "est": 0.17426308330705387,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.5882552224877805,
        0.7372886931985011
       ],
       "est": 0.666733606597818,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.07600840963447218,
        0.12029616998852223
       ],
       "est": 0.09687435487510987,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.053679971942571916,
        0.09321739043172814
       ],
       "est": 0.0724008707007393,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.03679048577326653,
        0.0644031026618672
       ],
       "est": 0.04949142518690286,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.016408756885977774,
        0.039552045880837904
       ],
       "est": 0.027351092729182014,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9814428527154067,
        0.9907967544011584
       ],
       "est": 0.9875909443298707
      },
      "N2": {
       "ci": [
        0.9798897848948845,
        0.9900002106890522
       ],
       "est": 0.9864780204610841
      },
      "betw": {
       "ci": [
        0.8370806039017914,
        0.893949722838616
       ],
       "est": 0.8698156099312874
      },
      "cut": {
       "ci": [
        0.47126485240813126,
        0.6185455554803002
       ],
       "est": 0.5477997519768706
      },
      "cut_plus_degsum": {
       "ci": [
        0.9113011830007206,
        0.9467799180847564
       ],
       "est": 0.9318642722135414
      },
      "degprod": {
       "ci": [
        0.957040105003365,
        0.9710510641697464
       ],
       "est": 0.9655492217042251
      },
      "degsum": {
       "ci": [
        0.9448942128890111,
        0.9664969495922575
       ],
       "est": 0.9577040298709556
      },
      "reach": {
       "ci": [
        0.9569524394371345,
        0.973932622477006
       ],
       "est": 0.9667597661147699
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.0005639763969795931,
        0.0019310254097910317
       ],
       "est": 0.0011129238687865861,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.09188344437007775,
        0.14978315393003053
       ],
       "est": 0.11777533439858334,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.3677516653976036,
        0.5134244110167435
       ],
       "est": 0.4397911923530001,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.04079903943901976,
        0.07439180445038907
       ],
       "est": 0.05572667211632931,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.015046336149332873,
        0.02925741999025152
       ],
       "est": 0.022041722625645632,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.021233516014104288,
        0.04100478095270281
       ],
       "est": 0.029886914458915115,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.012922473830844997,
        0.030176152289131057
       ],
       "est": 0.020831178215100832,
       "frac_ref_higher": 1.0
      }
     }
    },
    "k-out": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9867696552064894,
        0.9909808987980948
       ],
       "est": 0.9889439996881741
      },
      "N2": {
       "ci": [
        0.9869604079678123,
        0.9924521457873278
       ],
       "est": 0.9898549341295882
      },
      "betw": {
       "ci": [
        0.774139799700367,
        0.8431835464779287
       ],
       "est": 0.8091691986691407
      },
      "cut": {
       "ci": [
        0.2736165629284969,
        0.42562905678732244
       ],
       "est": 0.35028100945553264
      },
      "cut_plus_degsum": {
       "ci": [
        0.882897275840506,
        0.9198272249055366
       ],
       "est": 0.903398536669329
      },
      "degprod": {
       "ci": [
        0.9023681280572053,
        0.9321034772813928
       ],
       "est": 0.9170179082457013
      },
      "degsum": {
       "ci": [
        0.9439377259508546,
        0.9616818744709845
       ],
       "est": 0.9537406460099064
      },
      "reach": {
       "ci": [
        0.9667360041618108,
        0.9779229858911876
       ],
       "est": 0.9725692550805375
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.0022328110308471177,
        0.0004908322918522249
       ],
       "est": -0.0009109344414141018,
       "frac_ref_higher": 0.091
      },
      "betw": {
       "ci": [
        0.14605797982111565,
        0.21408654377254902
       ],
       "est": 0.17977480101903343,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.5638510129979205,
        0.7153425172715218
       ],
       "est": 0.6386629902326415,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.06995246230251596,
        0.10500803536257039
       ],
       "est": 0.08554546301884514,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.05736831702658913,
        0.08660839246509254
       ],
       "est": 0.07192609144247286,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.027845100744775635,
        0.044616216539667436
       ],
       "est": 0.03520335367826777,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.011348872119399916,
        0.022259774814116746
       ],
       "est": 0.01637474460763666,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9943740115369607,
        0.9964895767512703
       ],
       "est": 0.9958476971023291
      },
      "N2": {
       "ci": [
        0.9942049311797603,
        0.9965848104837508
       ],
       "est": 0.9957639028631234
      },
      "betw": {
       "ci": [
        0.8496830592105535,
        0.9055151524349455
       ],
       "est": 0.8802842190184608
      },
      "cut": {
       "ci": [
        0.4851491415721435,
        0.6324117560316637
       ],
       "est": 0.5628084171616237
      },
      "cut_plus_degsum": {
       "ci": [
        0.9372082682826507,
        0.9606628891893335
       ],
       "est": 0.9507843747252284
      },
      "degprod": {
       "ci": [
        0.9624273562733218,
        0.9749522897396246
       ],
       "est": 0.9700299673544376
      },
      "degsum": {
       "ci": [
        0.9701792542380625,
        0.981121575357424
       ],
       "est": 0.9768169195908883
      },
      "reach": {
       "ci": [
        0.9812765735368713,
        0.988630089784472
       ],
       "est": 0.9858664178617086
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.0005698569564722616,
        0.0007134014645820584
       ],
       "est": 8.379423920568119e-05,
       "frac_ref_higher": 0.587
      },
      "betw": {
       "ci": [
        0.09010243206268646,
        0.1453446112822861
       ],
       "est": 0.11556347808386835,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.3632443098848246,
        0.5105661701973939
       ],
       "est": 0.43303927994070546,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.03502017752027835,
        0.05803077394685992
       ],
       "est": 0.045063322377100756,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.02066760725033225,
        0.03301726149818471
       ],
       "est": 0.025817729747891538,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.014555172470469039,
        0.025026686766017384
       ],
       "est": 0.019030777511440777,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.006779534477330734,
        0.014362972523154304
       ],
       "est": 0.009981279240620533,
       "frac_ref_higher": 1.0
      }
     }
    },
    "karate": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.8804770613604797,
        0.9284127269320972
       ],
       "est": 0.9073802323760423
      },
      "N2": {
       "ci": [
        0.8803209876482372,
        0.9277475638780979
       ],
       "est": 0.9066451143422462
      },
      "betw": {
       "ci": [
        0.5859933145754783,
        0.7196113249216632
       ],
       "est": 0.6586998562428062
      },
      "cut": {
       "ci": [
        0.5314778948226506,
        0.655327521310623
       ],
       "est": 0.5928009181673382
      },
      "cut_plus_degsum": {
       "ci": [
        0.7258836276534326,
        0.8124657705484976
       ],
       "est": 0.7737189911365142
      },
      "degprod": {
       "ci": [
        0.7381730019402226,
        0.8329143238284016
       ],
       "est": 0.7872396000401537
      },
      "degsum": {
       "ci": [
        0.7178275352459396,
        0.8084442786735612
       ],
       "est": 0.7678667333055338
      },
      "reach": {
       "ci": [
        0.8143400930384718,
        0.8801533986131568
       ],
       "est": 0.8517829019360872
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.0006094152024221949,
        0.0020042545020092866
       ],
       "est": 0.0007351180337961116,
       "frac_ref_higher": 0.854
      },
      "betw": {
       "ci": [
        0.18925777432634205,
        0.32088669373119566
       ],
       "est": 0.24868037613323601,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.25205008050582345,
        0.377792149963935
       ],
       "est": 0.3145793142087041,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.1072692999495496,
        0.16114091854635584
       ],
       "est": 0.13366124123952805,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.06837223460369268,
        0.16925288892473045
       ],
       "est": 0.12014063233588856,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.11134513270108173,
        0.16957319176475766
       ],
       "est": 0.13951349907050847,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.025843507882609702,
        0.08972609809238646
       ],
       "est": 0.05559733043995507,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9409938422711509,
        0.963644808763677
       ],
       "est": 0.9545079943108934
      },
      "N2": {
       "ci": [
        0.9414609912331359,
        0.9640919304084249
       ],
       "est": 0.955008829490398
      },
      "betw": {
       "ci": [
        0.6996954226745905,
        0.8033284695095448
       ],
       "est": 0.7576257396625676
      },
      "cut": {
       "ci": [
        0.7269122523910021,
        0.8162094203634596
       ],
       "est": 0.7768066896942314
      },
      "cut_plus_degsum": {
       "ci": [
        0.8674279939954228,
        0.9134327724318279
       ],
       "est": 0.8937964419111468
      },
      "degprod": {
       "ci": [
        0.8814578191473594,
        0.9235180995099243
       ],
       "est": 0.9055702494605289
      },
      "degsum": {
       "ci": [
        0.8682855979420087,
        0.9137178198799404
       ],
       "est": 0.8942054743818101
      },
      "reach": {
       "ci": [
        0.8825902517795361,
        0.9224093782676832
       ],
       "est": 0.9068173362389375
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.0013156581337172319,
        0.0002350802091124287
       ],
       "est": -0.0005008351795046107,
       "frac_ref_higher": 0.093
      },
      "betw": {
       "ci": [
        0.14978667780015195,
        0.25025579252854596
       ],
       "est": 0.19688225464832576,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.13927306020058322,
        0.22030109214128657
       ],
       "est": 0.177701304616662,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.046215960824377324,
        0.07894280677880704
       ],
       "est": 0.06071155239974657,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.03160279086752778,
        0.07047925046234846
       ],
       "est": 0.048937744850364506,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.04601731482296326,
        0.07873700654471896
       ],
       "est": 0.06030251992908331,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.03047410245077803,
        0.06927845678605954
       ],
       "est": 0.04769065807195594,
       "frac_ref_higher": 1.0
      }
     }
    },
    "lattice": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9880115062377863,
        0.9924201904924264
       ],
       "est": 0.9903871463358566
      },
      "N2": {
       "ci": [
        0.9869370297145206,
        0.9917058250456866
       ],
       "est": 0.9895521527432922
      },
      "betw": {
       "ci": [
        0.42474210452363836,
        0.5470060449853124
       ],
       "est": 0.4845868396470032
      },
      "cut": {
       "ci": [
        0.44806078270562416,
        0.5665844744889177
       ],
       "est": 0.5067285428232768
      },
      "cut_plus_degsum": {
       "ci": [
        0.8877189235310187,
        0.9230455850055447
       ],
       "est": 0.9065928143724318
      },
      "degprod": {
       "ci": [
        0.945090795829074,
        0.9636934917652143
       ],
       "est": 0.9555316910144556
      },
      "degsum": {
       "ci": [
        0.9279497522909455,
        0.9510944486732141
       ],
       "est": 0.9403310815007835
      },
      "reach": {
       "ci": [
        0.9321907158964428,
        0.9543253386815923
       ],
       "est": 0.9443443928082337
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        0.0003126869814533112,
        0.0014460105908710495
       ],
       "est": 0.000834993592564337,
       "frac_ref_higher": 0.999
      },
      "betw": {
       "ci": [
        0.4432485794154351,
        0.5660389050536382
       ],
       "est": 0.5058003066888533,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.42438020828406237,
        0.541676426356831
       ],
       "est": 0.4836586035125797,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.06844899212405538,
        0.10210161549961562
       ],
       "est": 0.08379433196342478,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.027108598483162865,
        0.044913188610471076
       ],
       "est": 0.034855455321401,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.04042084686039492,
        0.062013592253888486
       ],
       "est": 0.05005606483507308,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.03671417175508981,
        0.057935613611325966
       ],
       "est": 0.04604275352762288,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9923681128997126,
        0.9958661939890764
       ],
       "est": 0.9947229805418407
      },
      "N2": {
       "ci": [
        0.9906623924375562,
        0.9949781660163087
       ],
       "est": 0.9935024228213623
      },
      "betw": {
       "ci": [
        0.6520981849338384,
        0.7640786112425191
       ],
       "est": 0.7104065435893995
      },
      "cut": {
       "ci": [
        0.640370652999462,
        0.7414189486792188
       ],
       "est": 0.6951421682774255
      },
      "cut_plus_degsum": {
       "ci": [
        0.9323682977207756,
        0.9582637917021047
       ],
       "est": 0.9472864582056816
      },
      "degprod": {
       "ci": [
        0.9682918749343309,
        0.9813961677352745
       ],
       "est": 0.9761455954357365
      },
      "degsum": {
       "ci": [
        0.9549936054413527,
        0.9728686505806357
       ],
       "est": 0.9654413279274714
      },
      "reach": {
       "ci": [
        0.9482780207200373,
        0.9714609306526587
       ],
       "est": 0.9621846516097451
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.0006601035155361617,
        0.002066079772503454
       ],
       "est": 0.0012205577204784657,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.23021284350401716,
        0.3426792629193693
       ],
       "est": 0.28431643695244124,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.25354675057440534,
        0.3537826540403357
       ],
       "est": 0.29958081226441524,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.03672300488006264,
        0.06133592693197183
       ],
       "est": 0.04743652233615914,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.013869728723526797,
        0.025174077285377197
       ],
       "est": 0.018577385106104183,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.021958500362888024,
        0.03886278746090193
       ],
       "est": 0.029281652614369325,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.02362378867617195,
        0.04548550522497138
       ],
       "est": 0.03253832893209563,
       "frac_ref_higher": 1.0
      }
     }
    },
    "scale-free": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9850616241790005,
        0.990412837756337
       ],
       "est": 0.9874867467875809
      },
      "N2": {
       "ci": [
        0.9903127511632609,
        0.993858624529888
       ],
       "est": 0.9922370535358134
      },
      "betw": {
       "ci": [
        0.6464373450521179,
        0.7685355456046137
       ],
       "est": 0.7116552292311684
      },
      "cut": {
       "ci": [
        0.31530089822874074,
        0.44069562401356316
       ],
       "est": 0.3780958440254467
      },
      "cut_plus_degsum": {
       "ci": [
        0.8524580850758949,
        0.8963416713494416
       ],
       "est": 0.8757073508486221
      },
      "degprod": {
       "ci": [
        0.8386905069363844,
        0.8979147685024532
       ],
       "est": 0.8689510221042629
      },
      "degsum": {
       "ci": [
        0.895847847172756,
        0.9300934232132694
       ],
       "est": 0.9142007682616329
      },
      "reach": {
       "ci": [
        0.9311745316730797,
        0.955933985242158
       ],
       "est": 0.9444204708052614
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.0072197963764677135,
        -0.001381789627675739
       ],
       "est": -0.004750306748232513,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.21942930349954506,
        0.34332377192527525
       ],
       "est": 0.27583151755641244,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.5472450449206513,
        0.6724369716975308
       ],
       "est": 0.6093909027621341,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.09178222242640231,
        0.13487294317496423
       ],
       "est": 0.1117793959389588,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.09180195461337608,
        0.14780344965381798
       ],
       "est": 0.11853572468331797,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.05747066380230285,
        0.0919588351392653
       ],
       "est": 0.07328597852594798,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.03198078380572325,
        0.057449294331039326
       ],
       "est": 0.04306627598231949,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.993315446860008,
        0.9968057226526726
       ],
       "est": 0.9957019633731627
      },
      "N2": {
       "ci": [
        0.9922123917390733,
        0.9963251876552803
       ],
       "est": 0.9948876748396811
      },
      "betw": {
       "ci": [
        0.7532869494953827,
        0.8281203009453175
       ],
       "est": 0.7939689056278293
      },
      "cut": {
       "ci": [
        0.555540302475463,
        0.6771234175975626
       ],
       "est": 0.6214517653135821
      },
      "cut_plus_degsum": {
       "ci": [
        0.9264365890611872,
        0.9552861757330635
       ],
       "est": 0.9426865863231535
      },
      "degprod": {
       "ci": [
        0.9479208321198148,
        0.9671418369222127
       ],
       "est": 0.9588511316277022
      },
      "degsum": {
       "ci": [
        0.9456653383597371,
        0.9681084457819205
       ],
       "est": 0.9585428171843976
      },
      "reach": {
       "ci": [
        0.9537770874739998,
        0.9732010469864852
       ],
       "est": 0.965248973413107
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.00032327085924028224,
        0.0014689619883553324
       ],
       "est": 0.0008142885334816441,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.1678586822897974,
        0.24191037515298633
       ],
       "est": 0.20173305774533346,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.319215071936774,
        0.4399904147304901
       ],
       "est": 0.3742501980595806,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.04051722159413729,
        0.06899203334888167
       ],
       "est": 0.05301537705000925,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.028470807464277763,
        0.04673415093763507
       ],
       "est": 0.036850831745460555,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.027540965896445654,
        0.049442339966344416
       ],
       "est": 0.037159146188765146,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.02281291042273102,
        0.04125758327246104
       ],
       "est": 0.030452989960055743,
       "frac_ref_higher": 1.0
      }
     }
    },
    "small-world": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9905310456860273,
        0.9937063968055397
       ],
       "est": 0.9922936345324701
      },
      "N2": {
       "ci": [
        0.9917297647395532,
        0.9944038554498118
       ],
       "est": 0.993153951035275
      },
      "betw": {
       "ci": [
        0.6853344280734925,
        0.7788168415385001
       ],
       "est": 0.732711896447359
      },
      "cut": {
       "ci": [
        0.20871107427040206,
        0.3558305080212753
       ],
       "est": 0.28412668404967306
      },
      "cut_plus_degsum": {
       "ci": [
        0.8515848266006628,
        0.8982143384276138
       ],
       "est": 0.8772436496511157
      },
      "degprod": {
       "ci": [
        0.9365234379104548,
        0.9587645061304675
       ],
       "est": 0.9479240319000659
      },
      "degsum": {
       "ci": [
        0.9168368429716726,
        0.9441908353238834
       ],
       "est": 0.9315565046485422
      },
      "reach": {
       "ci": [
        0.9448137102372106,
        0.9621696479724734
       ],
       "est": 0.9541766933996634
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.0017144330106360988,
        -1.2306462227129619e-05
       ],
       "est": -0.0008603165028049364,
       "frac_ref_higher": 0.024
      },
      "betw": {
       "ci": [
        0.21380987247086122,
        0.30649462205711125
       ],
       "est": 0.2595817380851111,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.6369779149715306,
        0.7823668225108233
       ],
       "est": 0.708166950482797,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.0945569306944894,
        0.13947794782299325
       ],
       "est": 0.11504998488135443,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.03358247906223511,
        0.054785652524722915
       ],
       "est": 0.04436960263240419,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.04894913344647107,
        0.07483144953627463
       ],
       "est": 0.060737129883927876,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.03037121514974201,
        0.04719991525056653
       ],
       "est": 0.038116941132806725,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9959831943988544,
        0.9975894841499753
       ],
       "est": 0.9971617086265172
      },
      "N2": {
       "ci": [
        0.9953251818852591,
        0.9973075726361444
       ],
       "est": 0.9967381361886103
      },
      "betw": {
       "ci": [
        0.8069340702491726,
        0.8762161870757806
       ],
       "est": 0.8448456160466166
      },
      "cut": {
       "ci": [
        0.4300711609719984,
        0.5872399051957673
       ],
       "est": 0.5151500526617492
      },
      "cut_plus_degsum": {
       "ci": [
        0.91218480544185,
        0.9485064172642022
       ],
       "est": 0.9340905044226518
      },
      "degprod": {
       "ci": [
        0.9787280738021316,
        0.9868396920880502
       ],
       "est": 0.9839836907900459
      },
      "degsum": {
       "ci": [
        0.950036258153112,
        0.9717009304742673
       ],
       "est": 0.9631522038205383
      },
      "reach": {
       "ci": [
        0.9716505181382018,
        0.9820945702830267
       ],
       "est": 0.9781647223422693
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -6.407345802939834e-05,
        0.0009964609561125821
       ],
       "est": 0.0004235724379069161,
       "frac_ref_higher": 0.953
      },
      "betw": {
       "ci": [
        0.12077027853481175,
        0.18997862458130227
       ],
       "est": 0.15231609257990064,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.4096451910495277,
        0.5663280249049927
       ],
       "est": 0.482011655964768,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.048387903755661966,
        0.08448608382016386
       ],
       "est": 0.06307120420386536,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.010129174032146268,
        0.01777652199786373
       ],
       "est": 0.013178017836471323,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.025425137748381496,
        0.04646675214823884
       ],
       "est": 0.03400950480597886,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.014865288890305533,
        0.025038545502458466
       ],
       "est": 0.018996986284247952,
       "frac_ref_higher": 1.0
      }
     }
    }
   },
   "within_family_summary": {
    "N2": {
     "N_higher_ci_excludes_0": 8,
     "N_higher_point": 12,
     "N_lower_ci_excludes_0": 1
    },
    "betw": {
     "N_higher_ci_excludes_0": 16,
     "N_higher_point": 16,
     "N_lower_ci_excludes_0": 0
    },
    "cut": {
     "N_higher_ci_excludes_0": 16,
     "N_higher_point": 16,
     "N_lower_ci_excludes_0": 0
    },
    "cut_plus_degsum": {
     "N_higher_ci_excludes_0": 16,
     "N_higher_point": 16,
     "N_lower_ci_excludes_0": 0
    },
    "degprod": {
     "N_higher_ci_excludes_0": 15,
     "N_higher_point": 16,
     "N_lower_ci_excludes_0": 0
    },
    "degsum": {
     "N_higher_ci_excludes_0": 16,
     "N_higher_point": 16,
     "N_lower_ci_excludes_0": 0
    },
    "reach": {
     "N_higher_ci_excludes_0": 15,
     "N_higher_point": 15,
     "N_lower_ci_excludes_0": 1
    }
   },
   "zero_Eplus": 41
  },
  "G4": {
   "bound_violations": 0,
   "incremental_r2": {
    "baselines": [
     "cut",
     "degsum",
     "degprod",
     "betw"
    ],
    "increase": 0.015262128320371549,
    "increase_ci": [
     0.013682938548133152,
     0.01691752116093713
    ],
    "r2_N_alone": 0.9370655711144824,
    "r2_baselines": 0.9615084836254357,
    "r2_baselines_plus_N": 0.9767706119458073
   },
   "incremental_r2_with_reach": {
    "baselines": [
     "cut",
     "degsum",
     "degprod",
     "betw",
     "reach"
    ],
    "increase": 0.0028711635108273903,
    "increase_ci": [
     0.0023218334807966006,
     0.0034526709356147017
    ],
    "r2_N_alone": 0.9370655711144824,
    "r2_baselines": 0.98196047572685,
    "r2_baselines_plus_N": 0.9848316392376774
   },
   "mean_Eplus": 114.28003472222223,
   "mean_N": 295.01961805555555,
   "pooled": {
    "n": 5760,
    "r2_log": {
     "N": {
      "ci": [
       0.9332140553619462,
       0.9406613889634495
      ],
      "est": 0.9370655711146088
     },
     "N2": {
      "ci": [
       0.9392696581869716,
       0.9469061673920559
      ],
      "est": 0.9432934711745589
     },
     "betw": {
      "ci": [
       0.8462722063152656,
       0.862232794836331
      ],
      "est": 0.854309523605212
     },
     "cut": {
      "ci": [
       0.16991229465234026,
       0.20479404808553106
      ],
      "est": 0.18727557984562315
     },
     "cut_plus_degsum": {
      "ci": [
       0.7390419341868985,
       0.7610502432104417
      ],
      "est": 0.7500167958135691
     },
     "degprod": {
      "ci": [
       0.8479557907906624,
       0.8606519999064427
      ],
      "est": 0.8544327445320656
     },
     "degsum": {
      "ci": [
       0.7971195595953171,
       0.815987138801903
      ],
      "est": 0.8068288398962166
     },
     "reach": {
      "ci": [
       0.9540638457038537,
       0.9586347424462945
      ],
      "est": 0.9564754206483844
     }
    },
    "r2_log_diff": {
     "N2": {
      "ci": [
       -0.0071609380553498,
       -0.005349939113412752
      ],
      "est": -0.006227900059950109,
      "frac_ref_higher": 0.0
     },
     "betw": {
      "ci": [
       0.07472962492546935,
       0.09071591902237335
      ],
      "est": 0.0827560475093968,
      "frac_ref_higher": 1.0
     },
     "cut": {
      "ci": [
       0.7329289343392023,
       0.7670240587943499
      ],
      "est": 0.7497899912689856,
      "frac_ref_higher": 1.0
     },
     "cut_plus_degsum": {
      "ci": [
       0.17715553406031498,
       0.19702359872850117
      ],
      "est": 0.1870487753010397,
      "frac_ref_higher": 1.0
     },
     "degprod": {
      "ci": [
       0.0766057884622693,
       0.08885939986106553
      ],
      "est": 0.08263282658254312,
      "frac_ref_higher": 1.0
     },
     "degsum": {
      "ci": [
       0.1222169230750628,
       0.13879554133565403
      ],
      "est": 0.1302367312183922,
      "frac_ref_higher": 1.0
     },
     "reach": {
      "ci": [
       -0.023212337261485798,
       -0.015849452024446944
      ],
      "est": -0.01940984953377567,
      "frac_ref_higher": 0.0
     }
    },
    "spearman": {
     "N": {
      "ci": [
       0.9687945208303671,
       0.9734889496975212
      ],
      "est": 0.9712391111594717
     },
     "N2": {
      "ci": [
       0.9684311345796195,
       0.9731560085509041
      ],
      "est": 0.9709191102687543
     },
     "betw": {
      "ci": [
       0.8868439883589475,
       0.9001987925495106
      ],
      "est": 0.8936015876425486
     },
     "cut": {
      "ci": [
       0.39526075982667985,
       0.4375703575089482
      ],
      "est": 0.41698337120094225
     },
     "cut_plus_degsum": {
      "ci": [
       0.8529236594485642,
       0.8676089121431652
      ],
      "est": 0.8603028259884423
     },
     "degprod": {
      "ci": [
       0.9395822950213072,
       0.9457126658435692
      ],
      "est": 0.9428185844563681
     },
     "degsum": {
      "ci": [
       0.8852147937387629,
       0.8971327477940801
      ],
      "est": 0.8913906641759632
     },
     "reach": {
      "ci": [
       0.9722996145827593,
       0.9756984266806449
      ],
      "est": 0.9741410297719338
     }
    },
    "spearman_diff": {
     "N2": {
      "ci": [
       0.0002632088734599497,
       0.0003773491054363226
      ],
      "est": 0.0003200008907173757,
      "frac_ref_higher": 1.0
     },
     "betw": {
      "ci": [
       0.07113046735227316,
       0.08426172576447144
      ],
      "est": 0.0776375235169231,
      "frac_ref_higher": 1.0
     },
     "cut": {
      "ci": [
       0.5336246752223262,
       0.5757243522493452
      ],
      "est": 0.5542557399585295,
      "frac_ref_higher": 1.0
     },
     "cut_plus_degsum": {
      "ci": [
       0.1042700741071293,
       0.11745887243041368
      ],
      "est": 0.11093628517102938,
      "frac_ref_higher": 1.0
     },
     "degprod": {
      "ci": [
       0.025373765671539875,
       0.031431812207874235
      ],
      "est": 0.028420526703103577,
      "frac_ref_higher": 1.0
     },
     "degsum": {
      "ci": [
       0.07470086134531809,
       0.08504848873679731
      ],
      "est": 0.07984844698350846,
      "frac_ref_higher": 1.0
     },
     "reach": {
      "ci": [
       -0.005455800880184092,
       -0.0004383982299259145
      ],
      "est": -0.00290191861246214,
      "frac_ref_higher": 0.0115
     }
    }
   },
   "pooled_synthetic": {
    "n": 4680,
    "r2_log": {
     "N": {
      "ci": [
       0.9469419891791183,
       0.9530478987752045
      ],
      "est": 0.9500448428611667
     },
     "N2": {
      "ci": [
       0.9522369041920425,
       0.9584883200593486
      ],
      "est": 0.9554839231407699
     },
     "betw": {
      "ci": [
       0.8296795982567435,
       0.8491461484765288
      ],
      "est": 0.8402655900344709
     },
     "cut": {
      "ci": [
       0.1835351714269176,
       0.22193803256689107
      ],
      "est": 0.20218269225667707
     },
     "cut_plus_degsum": {
      "ci": [
       0.7368765044875926,
       0.7619338820075663
      ],
      "est": 0.7494758824037705
     },
     "degprod": {
      "ci": [
       0.8469293041228094,
       0.8607326990203316
      ],
      "est": 0.853882730495797
     },
     "degsum": {
      "ci": [
       0.8017515787219954,
       0.8222136067952933
      ],
      "est": 0.8121520879339608
     },
     "reach": {
      "ci": [
       0.9576290227017997,
       0.9621531929823762
      ],
      "est": 0.9600987063843506
     }
    },
    "r2_log_diff": {
     "N2": {
      "ci": [
       -0.00642565026101318,
       -0.004497013198274419
      ],
      "est": -0.005439080279603159,
      "frac_ref_higher": 0.0
     },
     "betw": {
      "ci": [
       0.10092277051326261,
       0.11927864664234535
      ],
      "est": 0.10977925282669587,
      "frac_ref_higher": 1.0
     },
     "cut": {
      "ci": [
       0.7287945434595429,
       0.7666941022294799
      ],
      "est": 0.7478621506044897,
      "frac_ref_higher": 1.0
     },
     "cut_plus_degsum": {
      "ci": [
       0.18889812991544416,
       0.21246808533120753
      ],
      "est": 0.20056896045739625,
      "frac_ref_higher": 1.0
     },
     "degprod": {
      "ci": [
       0.08953155646193971,
       0.10283001871127725
      ],
      "est": 0.09616211236536976,
      "frac_ref_higher": 1.0
     },
     "degsum": {
      "ci": [
       0.1287141693299785,
       0.14740623583905296
      ],
      "est": 0.13789275492720598,
      "frac_ref_higher": 1.0
     },
     "reach": {
      "ci": [
       -0.013346003385098906,
       -0.006982574873903905
      ],
      "est": -0.010053863523183826,
      "frac_ref_higher": 0.0
     }
    },
    "spearman": {
     "N": {
      "ci": [
       0.9755599666421773,
       0.9791909864596308
      ],
      "est": 0.977523950592838
     },
     "N2": {
      "ci": [
       0.9752037644801367,
       0.9788575057886619
      ],
      "est": 0.9771764219689668
     },
     "betw": {
      "ci": [
       0.8693965860614531,
       0.8862229727335723
      ],
      "est": 0.8783175211855779
     },
     "cut": {
      "ci": [
       0.4131241726413672,
       0.4594959449995441
      ],
      "est": 0.4366921758117263
     },
     "cut_plus_degsum": {
      "ci": [
       0.8530225728080211,
       0.8694894052066029
      ],
      "est": 0.8614379802280563
     },
     "degprod": {
      "ci": [
       0.9375278290171143,
       0.9448909189872741
      ],
      "est": 0.9413071312295511
     },
     "degsum": {
      "ci": [
       0.8884284741839621,
       0.9015333017570016
      ],
      "est": 0.8953240315527337
     },
     "reach": {
      "ci": [
       0.973395716488939,
       0.9771053521801913
      ],
      "est": 0.975426157319774
     }
    },
    "spearman_diff": {
     "N2": {
      "ci": [
       0.0002860310621661449,
       0.0004087684596818102
      ],
      "est": 0.0003475286238712183,
      "frac_ref_higher": 1.0
     },
     "betw": {
      "ci": [
       0.09144711101556413,
       0.10758060863819813
      ],
      "est": 0.0992064294072601,
      "frac_ref_higher": 1.0
     },
     "cut": {
      "ci": [
       0.5184746437253711,
       0.5644384605762411
      ],
      "est": 0.5408317747811118,
      "frac_ref_higher": 1.0
     },
     "cut_plus_degsum": {
      "ci": [
       0.10848865381448766,
       0.12396935037100457
      ],
      "est": 0.11608597036478174,
      "frac_ref_higher": 1.0
     },
     "degprod": {
      "ci": [
       0.032692993157556915,
       0.039543935831316046
      ],
      "est": 0.03621681936328691,
      "frac_ref_higher": 1.0
     },
     "degsum": {
      "ci": [
       0.07654458864461852,
       0.08833509263263752
      ],
      "est": 0.08219991904010437,
      "frac_ref_higher": 1.0
     },
     "reach": {
      "ci": [
       1.5376697347985194e-05,
       0.004275572176639713
      ],
      "est": 0.0020977932730640303,
      "frac_ref_higher": 0.976
     }
    }
   },
   "within_cells": {
    "cells": 168,
    "cells_N_higher": {
     "N2": {
      "defined": 168,
      "equal": 168,
      "higher": 0,
      "lower": 0
     },
     "betw": {
      "defined": 167,
      "equal": 0,
      "higher": 147,
      "lower": 20
     },
     "degprod": {
      "defined": 168,
      "equal": 0,
      "higher": 144,
      "lower": 24
     },
     "degsum": {
      "defined": 168,
      "equal": 0,
      "higher": 157,
      "lower": 11
     },
     "reach": {
      "defined": 168,
      "equal": 0,
      "higher": 120,
      "lower": 48
     }
    },
    "diff": {
     "N2": {
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "betw": {
      "ci": [
       0.2511931844078825,
       0.3329889184214254
      ],
      "est": 0.29214342209205596
     },
     "degprod": {
      "ci": [
       0.06306603621970873,
       0.09124705682702502
      ],
      "est": 0.07660249673680812
     },
     "degsum": {
      "ci": [
       0.10152103067210905,
       0.1296121359823269
      ],
      "est": 0.11539479450398778
     },
     "reach": {
      "ci": [
       0.03601762516165966,
       0.06857876445272336
      ],
      "est": 0.05319769626131097
     }
    },
    "mean_rho": {
     "N": {
      "ci": [
       0.8899717674016643,
       0.9174047801865148
      ],
      "defined": 168,
      "est": 0.9040054137498631
     },
     "N2": {
      "ci": [
       0.8899717674016643,
       0.9174047801865148
      ],
      "defined": 168,
      "est": 0.9040054137498631
     },
     "betw": {
      "ci": [
       0.565883029208986,
       0.6563571941746706
      ],
      "defined": 167,
      "est": 0.6119318876384641
     },
     "degprod": {
      "ci": [
       0.8121481141047355,
       0.841935000606579
      ],
      "defined": 168,
      "est": 0.8274029170130549
     },
     "degsum": {
      "ci": [
       0.7707707696947772,
       0.805758953938369
      ],
      "defined": 168,
      "est": 0.7886106192458753
     },
     "reach": {
      "ci": [
       0.8302554761713627,
       0.8716620843941403
      ],
      "defined": 168,
      "est": 0.850807717488552
     }
    }
   },
   "within_family": {
    "Bollobas": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9133120330993907,
        0.9470543073959882
       ],
       "est": 0.9324758173649854
      },
      "N2": {
       "ci": [
        0.9277486031973287,
        0.961541424608341
       ],
       "est": 0.9465910647839284
      },
      "betw": {
       "ci": [
        0.8491245314308683,
        0.8982626641387492
       ],
       "est": 0.8773569719202428
      },
      "cut": {
       "ci": [
        0.2154363858778532,
        0.3699785546876995
       ],
       "est": 0.29216417494978447
      },
      "cut_plus_degsum": {
       "ci": [
        0.6801338788307826,
        0.7760582579937818
       ],
       "est": 0.732849918006571
      },
      "degprod": {
       "ci": [
        0.6378172743406244,
        0.7096004212804888
       ],
       "est": 0.6716438790251106
      },
      "degsum": {
       "ci": [
        0.7309728461158728,
        0.8232790637999258
       ],
       "est": 0.7844217081832843
      },
      "reach": {
       "ci": [
        0.9221734726529055,
        0.9493948379418727
       ],
       "est": 0.9378584654100947
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.019561813963379127,
        -0.008715397679455643
       ],
       "est": -0.014115247418942989,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.035676330774502205,
        0.07919030978271709
       ],
       "est": 0.05511884544474266,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.5627321442956519,
        0.7095853601172495
       ],
       "est": 0.6403116424152009,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.1603335512050822,
        0.24784372998896004
       ],
       "est": 0.19962589935841446,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.2147140872611053,
        0.29782090998062805
       ],
       "est": 0.26083193833987484,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.1140136062677663,
        0.19211397199581756
       ],
       "est": 0.14805410918170114,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.021891678499750634,
        0.01045138304250081
       ],
       "est": -0.0053826480451092396,
       "frac_ref_higher": 0.252
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.943955597226083,
        0.9697304329106954
       ],
       "est": 0.9588664673434403
      },
      "N2": {
       "ci": [
        0.9432079540609177,
        0.9691364084119305
       ],
       "est": 0.9581942920383462
      },
      "betw": {
       "ci": [
        0.8744580278492912,
        0.9227249953910418
       ],
       "est": 0.9024291027608647
      },
      "cut": {
       "ci": [
        0.4550478413414806,
        0.6112317041337146
       ],
       "est": 0.5354190777784412
      },
      "cut_plus_degsum": {
       "ci": [
        0.7979748288800947,
        0.8650830709261815
       ],
       "est": 0.836369700405477
      },
      "degprod": {
       "ci": [
        0.8695990587550065,
        0.9135457750169199
       ],
       "est": 0.8947201401417261
      },
      "degsum": {
       "ci": [
        0.8176098797005014,
        0.8793481171699357
       ],
       "est": 0.8533903484286416
      },
      "reach": {
       "ci": [
        0.9378313066619416,
        0.9625364200439684
       ],
       "est": 0.9523692851004092
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        8.537398248852357e-05,
        0.0014277097950892489
       ],
       "est": 0.0006721753050941137,
       "frac_ref_higher": 0.989
      },
      "betw": {
       "ci": [
        0.03173457063237917,
        0.08481139384590156
       ],
       "est": 0.05643736458257553,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.34729780866709814,
        0.5034951268559927
       ],
       "est": 0.42344738956499905,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.09466563218596288,
        0.15664405672891574
       ],
       "est": 0.1224967669379633,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.042543871435362604,
        0.08830112911330698
       ],
       "est": 0.0641463272017142,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.08080590157246681,
        0.1365841194366639
       ],
       "est": 0.10547611891479869,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.009841531666450645,
        0.022711973635911244
       ],
       "est": 0.0064971822430310855,
       "frac_ref_higher": 0.805
      }
     }
    },
    "ER": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9728656360117744,
        0.9809665089373909
       ],
       "est": 0.976978554398454
      },
      "N2": {
       "ci": [
        0.9811330232687008,
        0.9886664967056279
       ],
       "est": 0.9853357588757342
      },
      "betw": {
       "ci": [
        0.8921746394569422,
        0.9282885324585999
       ],
       "est": 0.9116855965498046
      },
      "cut": {
       "ci": [
        0.11381561763284644,
        0.2472933065339969
       ],
       "est": 0.17582026412902663
      },
      "cut_plus_degsum": {
       "ci": [
        0.7574094985151103,
        0.8363431718363548
       ],
       "est": 0.8004607994933604
      },
      "degprod": {
       "ci": [
        0.837533687352712,
        0.8837735009226305
       ],
       "est": 0.8587049239302547
      },
      "degsum": {
       "ci": [
        0.8552717739761947,
        0.902974592983381
       ],
       "est": 0.8809830498355706
      },
      "reach": {
       "ci": [
        0.9694268878103526,
        0.9788371952401993
       ],
       "est": 0.9744241049985225
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.011330807752036126,
        -0.0050727767523088335
       ],
       "est": -0.008357204477280167,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.04956862903576745,
        0.08389584689795924
       ],
       "est": 0.06529295784864941,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.7310480156573872,
        0.8620807810595773
       ],
       "est": 0.8011582902694274,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.14221957866159082,
        0.2166821164029767
       ],
       "est": 0.1765177549050937,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.09469822841148479,
        0.13887892441293997
       ],
       "est": 0.11827363046819939,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.07400212301232238,
        0.12284267606565175
       ],
       "est": 0.09599550456288342,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.00229684219764168,
        0.007977662426998182
       ],
       "est": 0.0025544493999315465,
       "frac_ref_higher": 0.847
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9896035345650775,
        0.994001119077997
       ],
       "est": 0.9924043139954827
      },
      "N2": {
       "ci": [
        0.9894414541670886,
        0.9939918191271189
       ],
       "est": 0.992335830831555
      },
      "betw": {
       "ci": [
        0.9156634310914531,
        0.9535911759741661
       ],
       "est": 0.9381559834578329
      },
      "cut": {
       "ci": [
        0.33436007604865076,
        0.49658545094632134
       ],
       "est": 0.41925895559322107
      },
      "cut_plus_degsum": {
       "ci": [
        0.8604633238100119,
        0.9111585683927484
       ],
       "est": 0.889859544105434
      },
      "degprod": {
       "ci": [
        0.9537943996892585,
        0.969706596386106
       ],
       "est": 0.963266815866636
      },
      "degsum": {
       "ci": [
        0.9158024642987216,
        0.9466163740771751
       ],
       "est": 0.9337472984900943
      },
      "reach": {
       "ci": [
        0.9796000505849672,
        0.9886369757876767
       ],
       "est": 0.985420042929231
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.0002587673203178292,
        0.00037258354108721524
       ],
       "est": 6.848316392771281e-05,
       "frac_ref_higher": 0.646
      },
      "betw": {
       "ci": [
        0.03927158512686604,
        0.07454417565337305
       ],
       "est": 0.05424833053764977,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.4944448356357477,
        0.6557277605343602
       ],
       "est": 0.5731453584022617,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.08076386390651093,
        0.1306554611928006
       ],
       "est": 0.10254476989004868,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.02270625720035429,
        0.03761314316463189
       ],
       "est": 0.029137498128846695,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.045835366573425046,
        0.07603175719686998
       ],
       "est": 0.05865701550538838,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.0034047563667967185,
        0.011389949547949007
       ],
       "est": 0.006984271066251657,
       "frac_ref_higher": 1.0
      }
     }
    },
    "Florentine": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.904525532739694,
        0.9383200366113479
       ],
       "est": 0.9225830534495216
      },
      "N2": {
       "ci": [
        0.9222952973195245,
        0.9549749605506614
       ],
       "est": 0.9400788408327032
      },
      "betw": {
       "ci": [
        0.9293534064424075,
        0.9498882215213506
       ],
       "est": 0.9405832206103151
      },
      "cut": {
       "ci": [
        0.30682660103835624,
        0.4635140208389556
       ],
       "est": 0.384161610568296
      },
      "cut_plus_degsum": {
       "ci": [
        0.7049375449607003,
        0.798277108509664
       ],
       "est": 0.7537652257768481
      },
      "degprod": {
       "ci": [
        0.6280410898313556,
        0.7230407032048131
       ],
       "est": 0.6786188399180402
      },
      "degsum": {
       "ci": [
        0.7729265562281173,
        0.8525903549790637
       ],
       "est": 0.8142401215558517
      },
      "reach": {
       "ci": [
        0.9126395326710168,
        0.9467962316739854
       ],
       "est": 0.931011667159728
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.02451559907679142,
        -0.011059651953863719
       ],
       "est": -0.017495787383181582,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        -0.03426772039876472,
        -0.004224386333234443
       ],
       "est": -0.018000167160793445,
       "frac_ref_higher": 0.006
      },
      "cut": {
       "ci": [
        0.466328174095183,
        0.6106545767652141
       ],
       "est": 0.5384214428812256,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.13250080725302218,
        0.20857849989501082
       ],
       "est": 0.1688178276726735,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.19536273083832464,
        0.2957677060596961
       ],
       "est": 0.24396421353148146,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.07722332162109198,
        0.14229994279954292
       ],
       "est": 0.10834293189366995,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.022049317239729013,
        0.005679949443005051
       ],
       "est": -0.008428613710206423,
       "frac_ref_higher": 0.123
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9435632276300425,
        0.9673662182709254
       ],
       "est": 0.9573923962791373
      },
      "N2": {
       "ci": [
        0.946040534011539,
        0.9691642599323191
       ],
       "est": 0.959903595872782
      },
      "betw": {
       "ci": [
        0.9533793573357502,
        0.9727388546804578
       ],
       "est": 0.9655023853433357
      },
      "cut": {
       "ci": [
        0.5501673006218745,
        0.6888329321781888
       ],
       "est": 0.6238215611083847
      },
      "cut_plus_degsum": {
       "ci": [
        0.8140551414782344,
        0.8773627457435041
       ],
       "est": 0.8491444936781691
      },
      "degprod": {
       "ci": [
        0.8111390401341275,
        0.8743520087197301
       ],
       "est": 0.847266939954169
      },
      "degsum": {
       "ci": [
        0.8464760699256664,
        0.9006223209277886
       ],
       "est": 0.8766033534857739
      },
      "reach": {
       "ci": [
        0.9397582622931858,
        0.9670600051574803
       ],
       "est": 0.9558271486777811
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.004623215706162242,
        -0.00087083749660075
       ],
       "est": -0.002511199593644653,
       "frac_ref_higher": 0.002
      },
      "betw": {
       "ci": [
        -0.019619406723113887,
        0.0030720876342261055
       ],
       "est": -0.008109989064198353,
       "frac_ref_higher": 0.088
      },
      "cut": {
       "ci": [
        0.270435462008854,
        0.40438867316039173
       ],
       "est": 0.3335708351707526,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.08269614522154795,
        0.13709537688260584
       ],
       "est": 0.10824790260096817,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.08308403237310015,
        0.14373469058011176
       ],
       "est": 0.11012545632496828,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.06018415506423229,
        0.10538824626745424
       ],
       "est": 0.08078904279336341,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.008653832238709636,
        0.01296203909925769
       ],
       "est": 0.0015652476013562344,
       "frac_ref_higher": 0.604
      }
     }
    },
    "Holme-Kim": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.956351404212579,
        0.9694244746741174
       ],
       "est": 0.9632161210627062
      },
      "N2": {
       "ci": [
        0.9603924308969157,
        0.9741320752733008
       ],
       "est": 0.9679101635515786
      },
      "betw": {
       "ci": [
        0.779652106165511,
        0.8608124254647742
       ],
       "est": 0.8235706456427959
      },
      "cut": {
       "ci": [
        0.1945308484083583,
        0.33710307191644084
       ],
       "est": 0.2657774379534373
      },
      "cut_plus_degsum": {
       "ci": [
        0.7345453272326243,
        0.8043463597317504
       ],
       "est": 0.7720032243739551
      },
      "degprod": {
       "ci": [
        0.8069784064712234,
        0.8661949644409151
       ],
       "est": 0.835147118307321
      },
      "degsum": {
       "ci": [
        0.7906790396225051,
        0.8497514965634646
       ],
       "est": 0.8218569373513236
      },
      "reach": {
       "ci": [
        0.932452501838413,
        0.9559545298464799
       ],
       "est": 0.945964882848439
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.007286681942860434,
        -0.0019258837370268488
       ],
       "est": -0.004694042488872396,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.10394089844898655,
        0.18261510750458645
       ],
       "est": 0.13964547541991024,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.6254767867673768,
        0.769578091242527
       ],
       "est": 0.6974386831092689,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.15958458559599575,
        0.22673031131593943
       ],
       "est": 0.19121289668875108,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.10022459631269712,
        0.1547183639295389
       ],
       "est": 0.12806900275538513,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.11402537358645246,
        0.1715029579135534
       ],
       "est": 0.14135918371138256,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.00696335948646295,
        0.02972244581381969
       ],
       "est": 0.017251238214267106,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9764875506277698,
        0.9857727542942094
       ],
       "est": 0.9822299453485406
      },
      "N2": {
       "ci": [
        0.9758574036357592,
        0.9853036307376313
       ],
       "est": 0.9815990884360009
      },
      "betw": {
       "ci": [
        0.8390426587658567,
        0.9000562489597694
       ],
       "est": 0.8726493454019594
      },
      "cut": {
       "ci": [
        0.44114958423288925,
        0.594601218206048
       ],
       "est": 0.5239103384257706
      },
      "cut_plus_degsum": {
       "ci": [
        0.8705978326723101,
        0.915470991990966
       ],
       "est": 0.8970232756597843
      },
      "degprod": {
       "ci": [
        0.921957805832963,
        0.9512041339494648
       ],
       "est": 0.9386030296181338
      },
      "degsum": {
       "ci": [
        0.899435442703994,
        0.9351315782103092
       ],
       "est": 0.9198897407787332
      },
      "reach": {
       "ci": [
        0.9584188140376978,
        0.9734166846632243
       ],
       "est": 0.9677006756368453
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.00030766391981264517,
        0.0011122024674552061
       ],
       "est": 0.0006308569125397234,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.08153405801107548,
        0.14009702448010627
       ],
       "est": 0.1095805999465812,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.38656456300615083,
        0.5415441406240072
       ],
       "est": 0.45831960692276996,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.06725205062065555,
        0.11032328465604571
       ],
       "est": 0.08520666968875623,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.03128362696488057,
        0.0585250339893628
       ],
       "est": 0.04362691573040678,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.04775815825197692,
        0.08199011062594078
       ],
       "est": 0.06234020456980738,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.00870217112715949,
        0.021871142448342113
       ],
       "est": 0.014529269711695325,
       "frac_ref_higher": 1.0
      }
     }
    },
    "Kleinberg": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9227473404123023,
        0.9465249499330872
       ],
       "est": 0.9357183804326178
      },
      "N2": {
       "ci": [
        0.9211763878427546,
        0.9454905760998394
       ],
       "est": 0.9344196920572356
      },
      "betw": {
       "ci": [
        0.30680361034787357,
        0.43723227326553954
       ],
       "est": 0.3713105523061222
      },
      "cut": {
       "ci": [
        0.5916536020282166,
        0.6870870929849191
       ],
       "est": 0.6411314812963189
      },
      "cut_plus_degsum": {
       "ci": [
        0.8468562832011385,
        0.8913167297943183
       ],
       "est": 0.8701713388681149
      },
      "degprod": {
       "ci": [
        0.9230793097596127,
        0.9463285353172329
       ],
       "est": 0.9356060257909311
      },
      "degsum": {
       "ci": [
        0.8710152578309862,
        0.9087360735984367
       ],
       "est": 0.8905352587451408
      },
      "reach": {
       "ci": [
        0.9284652622237464,
        0.9534586603316489
       ],
       "est": 0.9422983084412653
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        0.0010088872519384811,
        0.001671105544211865
       ],
       "est": 0.001298688375382162,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.5004645256541733,
        0.6230884547761728
       ],
       "est": 0.5644078281264956,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.251245612418354,
        0.33965918650320437
       ],
       "est": 0.2945868991362989,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.04727085597669494,
        0.08546852499969683
       ],
       "est": 0.06554704156450286,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        -0.012174201289117587,
        0.012220153028483269
       ],
       "est": 0.00011235464168668496,
       "frac_ref_higher": 0.495
      },
      "degsum": {
       "ci": [
        0.028712642439966386,
        0.06311775124168399
       ],
       "est": 0.04518312168747696,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.018627230638392483,
        0.005487421473580253
       ],
       "est": -0.006579928008647484,
       "frac_ref_higher": 0.154
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9544116855003961,
        0.9713745125733582
       ],
       "est": 0.9642203850477787
      },
      "N2": {
       "ci": [
        0.953639881030879,
        0.9708378466271685
       ],
       "est": 0.963589346647047
      },
      "betw": {
       "ci": [
        0.4513974595850204,
        0.59116257484643
       ],
       "est": 0.5232443376499912
      },
      "cut": {
       "ci": [
        0.7492978685356992,
        0.8319620754636176
       ],
       "est": 0.7936950615111792
      },
      "cut_plus_degsum": {
       "ci": [
        0.914833801543817,
        0.9480665531188187
       ],
       "est": 0.9342181036596633
      },
      "degprod": {
       "ci": [
        0.9586979091372482,
        0.9740949366249939
       ],
       "est": 0.9679170045072399
      },
      "degsum": {
       "ci": [
        0.9269596690726907,
        0.9553519682342403
       ],
       "est": 0.9439140190741431
      },
      "reach": {
       "ci": [
        0.9586518564462035,
        0.9737424269553339
       ],
       "est": 0.9676616806748961
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.00033890221740739415,
        0.0010332766412343819
       ],
       "est": 0.0006310384007317538,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.37370235141627667,
        0.5119206347587023
       ],
       "est": 0.4409760473977875,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.1344765390476151,
        0.21000504038254467
       ],
       "est": 0.17052532353659955,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.015925959109098674,
        0.04638469227512279
       ],
       "est": 0.030002281388115448,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        -0.011569471485395269,
        0.004358600256142926
       ],
       "est": -0.0036966194594612034,
       "frac_ref_higher": 0.172
      },
      "degsum": {
       "ci": [
        0.007858082562955865,
        0.034239630072647693
       ],
       "est": 0.020306365973635665,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.011722273571491118,
        0.004557898972926624
       ],
       "est": -0.003441295627117369,
       "frac_ref_higher": 0.207
      }
     }
    },
    "Les Mis": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.782996778557517,
        0.866246154672141
       ],
       "est": 0.8278495061032197
      },
      "N2": {
       "ci": [
        0.7828201263296575,
        0.8661026301280639
       ],
       "est": 0.8274821237768739
      },
      "betw": {
       "ci": [
        0.637506039029124,
        0.7789649773303016
       ],
       "est": 0.7188591470419469
      },
      "cut": {
       "ci": [
        0.3598546657388318,
        0.5109114312641552
       ],
       "est": 0.43309520420362385
      },
      "cut_plus_degsum": {
       "ci": [
        0.5862465733671448,
        0.7146347389217594
       ],
       "est": 0.6518603492527952
      },
      "degprod": {
       "ci": [
        0.8290885315437202,
        0.8890598338506936
       ],
       "est": 0.8622250289431473
      },
      "degsum": {
       "ci": [
        0.5844557697175308,
        0.7171573040197488
       ],
       "est": 0.6528965724169791
      },
      "reach": {
       "ci": [
        0.8013325553053581,
        0.8835031739430355
       ],
       "est": 0.847051150207651
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        4.530750288494756e-05,
        0.000810382680793442
       ],
       "est": 0.0003673823263458109,
       "frac_ref_higher": 0.991
      },
      "betw": {
       "ci": [
        0.04594809358892273,
        0.17757446369938498
       ],
       "est": 0.10899035906127286,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.3097804436725808,
        0.47735468247429197
       ],
       "est": 0.39475430189959587,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.12360752468959037,
        0.22196648255656823
       ],
       "est": 0.1759891568504245,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        -0.07717508616817932,
        0.0075086075665295295
       ],
       "est": -0.03437552283992762,
       "frac_ref_higher": 0.052
      },
      "degsum": {
       "ci": [
        0.12242245970053228,
        0.22232628458721815
       ],
       "est": 0.17495293368624065,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.06419452377829699,
        0.02480674618335924
       ],
       "est": -0.01920164410443126,
       "frac_ref_higher": 0.192
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.8416444199507942,
        0.900499837838506
       ],
       "est": 0.874495016101625
      },
      "N2": {
       "ci": [
        0.8417191534307783,
        0.9005485082778731
       ],
       "est": 0.8745478078812413
      },
      "betw": {
       "ci": [
        0.5903297646100318,
        0.7247833040982024
       ],
       "est": 0.6592655617972742
      },
      "cut": {
       "ci": [
        0.5781869024872645,
        0.7170302921670005
       ],
       "est": 0.6523422637866583
      },
      "cut_plus_degsum": {
       "ci": [
        0.7627768263052936,
        0.8448169587706247
       ],
       "est": 0.8070022444964243
      },
      "degprod": {
       "ci": [
        0.8791151411989276,
        0.9261398464227765
       ],
       "est": 0.9071168456552517
      },
      "degsum": {
       "ci": [
        0.7654231936421312,
        0.8461451018118152
       ],
       "est": 0.8096104709181924
      },
      "reach": {
       "ci": [
        0.7816569624191344,
        0.8644530053315187
       ],
       "est": 0.8263858140219117
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.00034247185633329015,
        0.00022521839559776487
       ],
       "est": -5.279177961636794e-05,
       "frac_ref_higher": 0.353
      },
      "betw": {
       "ci": [
        0.15306166422795764,
        0.28363949357508206
       ],
       "est": 0.2152294543043507,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.16341792499332175,
        0.28335216708082395
       ],
       "est": 0.22215275231496667,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.039920163220367254,
        0.09881565126013915
       ],
       "est": 0.06749277160520062,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        -0.05767116430630477,
        -0.008393557767430341
       ],
       "est": -0.0326218295536268,
       "frac_ref_higher": 0.004
      },
      "degsum": {
       "ci": [
        0.03716309079633312,
        0.09568027839201085
       ],
       "est": 0.06488454518343256,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.010438672335506816,
        0.09343156589065899
       ],
       "est": 0.048109202079713254,
       "frac_ref_higher": 0.994
      }
     }
    },
    "Price": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9220384832033768,
        0.946554521788015
       ],
       "est": 0.9352682990173269
      },
      "N2": {
       "ci": [
        0.9203062763311525,
        0.9459417848639958
       ],
       "est": 0.9340618053591108
      },
      "betw": {
       "ci": [
        0.9755017831558681,
        0.9845209042391713
       ],
       "est": 0.980168616718719
      },
      "cut": {
       "ci": [
        0.18963550504245505,
        0.34997122953628307
       ],
       "est": 0.266646064606728
      },
      "cut_plus_degsum": {
       "ci": [
        0.8056310970474276,
        0.8668864360071435
       ],
       "est": 0.8390816125851909
      },
      "degprod": {
       "ci": [
        0.8278432470789149,
        0.883696956481887
       ],
       "est": 0.8567169613327138
      },
      "degsum": {
       "ci": [
        0.8575215847192307,
        0.9041859045988523
       ],
       "est": 0.8823888948415207
      },
      "reach": {
       "ci": [
        0.9838943704246409,
        0.990545166036117
       ],
       "est": 0.9875125616983788
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.0013457427742256084,
        0.003770748233173836
       ],
       "est": 0.0012064936582161234,
       "frac_ref_higher": 0.803
      },
      "betw": {
       "ci": [
        -0.05718139585744786,
        -0.03432722705371616
       ],
       "est": -0.044900317701392134,
       "frac_ref_higher": 0.0
      },
      "cut": {
       "ci": [
        0.5848732564570803,
        0.7435575198162605
       ],
       "est": 0.6686222344105989,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.07259482098866135,
        0.12447564571064614
       ],
       "est": 0.09618668643213601,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.05192028718543965,
        0.10888535664845854
       ],
       "est": 0.07855133768461309,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.03536775012776623,
        0.07337636647273088
       ],
       "est": 0.052879404175806166,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.06411094953559827,
        -0.042477503999913895
       ],
       "est": -0.05224426268105187,
       "frac_ref_higher": 0.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9588998225537393,
        0.9744125265361301
       ],
       "est": 0.9680394476319856
      },
      "N2": {
       "ci": [
        0.9559409675555058,
        0.9720351267489087
       ],
       "est": 0.965603139366463
      },
      "betw": {
       "ci": [
        0.9881019764119691,
        0.9933642018250124
       ],
       "est": 0.9914932403620784
      },
      "cut": {
       "ci": [
        0.4188544487225245,
        0.5810010481069842
       ],
       "est": 0.5007694982961005
      },
      "cut_plus_degsum": {
       "ci": [
        0.8973269894615509,
        0.9336382606667559
       ],
       "est": 0.9181457558641759
      },
      "degprod": {
       "ci": [
        0.9112418241482437,
        0.9479228369477036
       ],
       "est": 0.9322188674314545
      },
      "degsum": {
       "ci": [
        0.9238426286852153,
        0.9511186415207973
       ],
       "est": 0.9398348053239112
      },
      "reach": {
       "ci": [
        0.9910075120095718,
        0.9948978530818564
       ],
       "est": 0.9934989022844716
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.0008137117002482291,
        0.004422693071968919
       ],
       "est": 0.0024363082655225465,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        -0.03208853114605491,
        -0.016268450076881356
       ],
       "est": -0.02345379273009285,
       "frac_ref_higher": 0.0
      },
      "cut": {
       "ci": [
        0.38758385934972583,
        0.546746440564885
       ],
       "est": 0.46726994933588506,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.03568395746933957,
        0.06843904434529892
       ],
       "est": 0.04989369176780967,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.018139277577189503,
        0.055524676751448794
       ],
       "est": 0.03582058020053103,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.01749569841054261,
        0.041178240294583175
       ],
       "est": 0.0282046423080744,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.03374132670169364,
        -0.019431461634303808
       ],
       "est": -0.025459454652486002,
       "frac_ref_higher": 0.0
      }
     }
    },
    "SBM": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9573326231619591,
        0.9698337540637039
       ],
       "est": 0.9638511563794586
      },
      "N2": {
       "ci": [
        0.9617092293049443,
        0.9747603502283482
       ],
       "est": 0.9688758262251663
      },
      "betw": {
       "ci": [
        0.8079826869869339,
        0.876568476772269
       ],
       "est": 0.846796282056349
      },
      "cut": {
       "ci": [
        0.13086824017555726,
        0.2659044369701815
       ],
       "est": 0.19890417239202512
      },
      "cut_plus_degsum": {
       "ci": [
        0.7481014979205362,
        0.8259714124148442
       ],
       "est": 0.7909888648448525
      },
      "degprod": {
       "ci": [
        0.8806460330775344,
        0.9250158557290548
       ],
       "est": 0.9012596379751444
      },
      "degsum": {
       "ci": [
        0.8239298169951975,
        0.8813573244179371
       ],
       "est": 0.855590025464058
      },
      "reach": {
       "ci": [
        0.9568372498217168,
        0.972259239368457
       ],
       "est": 0.9657385550610351
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.008115795201123498,
        -0.0016075026718942518
       ],
       "est": -0.005024669845707708,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.08873661990597469,
        0.1544113801196742
       ],
       "est": 0.11705487432310957,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.6980671784907435,
        0.8303422118056264
       ],
       "est": 0.7649469839874334,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.13925118211615936,
        0.21377964632731242
       ],
       "est": 0.17286229153460608,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.04213676920867838,
        0.08129436185966629
       ],
       "est": 0.0625915184043142,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.08340647156258632,
        0.13836921353448817
       ],
       "est": 0.10826113091540057,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.009037922967625447,
        0.007699670871530478
       ],
       "est": -0.001887398681576502,
       "frac_ref_higher": 0.352
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.98054155831821,
        0.988569251992842
       ],
       "est": 0.9854200452956112
      },
      "N2": {
       "ci": [
        0.9802405962177739,
        0.9883189722619521
       ],
       "est": 0.9851259944748515
      },
      "betw": {
       "ci": [
        0.8612324936529703,
        0.9145081585650771
       ],
       "est": 0.8918006573229168
      },
      "cut": {
       "ci": [
        0.34566212901821336,
        0.5120059639110663
       ],
       "est": 0.43212285792810573
      },
      "cut_plus_degsum": {
       "ci": [
        0.8619113570039716,
        0.9132257410910521
       ],
       "est": 0.8912069624079125
      },
      "degprod": {
       "ci": [
        0.9621019983210367,
        0.9770996453291935
       ],
       "est": 0.9710799828286322
      },
      "degsum": {
       "ci": [
        0.9050275469813962,
        0.9412016371976011
       ],
       "est": 0.9261474817880472
      },
      "reach": {
       "ci": [
        0.9713190801128955,
        0.9816935277098116
       ],
       "est": 0.9780647494660295
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        4.924878547969414e-05,
        0.0005747434083825524
       ],
       "est": 0.0002940508207597281,
       "frac_ref_higher": 0.993
      },
      "betw": {
       "ci": [
        0.07135425925458033,
        0.12207487955917531
       ],
       "est": 0.09361938797269442,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.47513700602992187,
        0.6400805251299952
       ],
       "est": 0.5532971873675054,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.07119160848558315,
        0.12200020731175869
       ],
       "est": 0.0942130828876987,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.007943149918567635,
        0.02189388090135496
       ],
       "est": 0.014340062466979053,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.04389059736020884,
        0.07919923371320713
       ],
       "est": 0.05927256350756405,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.0025585004436296773,
        0.012657749836579904
       ],
       "est": 0.007355295829581721,
       "frac_ref_higher": 0.998
      }
     }
    },
    "caveman": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9343826668163402,
        0.9585913585882813
       ],
       "est": 0.9480920970087318
      },
      "N2": {
       "ci": [
        0.9310560543403212,
        0.9571378041431212
       ],
       "est": 0.945938243506906
      },
      "betw": {
       "ci": [
        0.8186785204829358,
        0.8801923943230391
       ],
       "est": 0.852494773365527
      },
      "cut": {
       "ci": [
        0.2956878737965657,
        0.4482389040914941
       ],
       "est": 0.37463336091647736
      },
      "cut_plus_degsum": {
       "ci": [
        0.7269946622885055,
        0.8140440730418734
       ],
       "est": 0.7761522644500829
      },
      "degprod": {
       "ci": [
        0.8397973037961961,
        0.888770416295794
       ],
       "est": 0.865587637743868
      },
      "degsum": {
       "ci": [
        0.7978046707781424,
        0.8630921088380835
       ],
       "est": 0.8337900135760892
      },
      "reach": {
       "ci": [
        0.9527092596303217,
        0.9684413236824453
       ],
       "est": 0.9613890765607029
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        0.0007174940158893028,
        0.003756855072327869
       ],
       "est": 0.002153853501825731,
       "frac_ref_higher": 0.999
      },
      "betw": {
       "ci": [
        0.06933396889564754,
        0.12756838986576302
       ],
       "est": 0.09559732364320472,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.5022381129942111,
        0.6487833198275771
       ],
       "est": 0.5734587360922544,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.1364182254036004,
        0.21506111648435616
       ],
       "est": 0.17193983255864886,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.06230052901518393,
        0.10499004345754535
       ],
       "est": 0.08250445926486372,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.08809452957039955,
        0.14649100915567698
       ],
       "est": 0.11430208343264259,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.0258869772179711,
        -0.00184421062107286
       ],
       "est": -0.013296979551971178,
       "frac_ref_higher": 0.01
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9655009912737397,
        0.9793558153932439
       ],
       "est": 0.9739228207501575
      },
      "N2": {
       "ci": [
        0.9632927005428434,
        0.9777398912656727
       ],
       "est": 0.972157891947492
      },
      "betw": {
       "ci": [
        0.8884097142457803,
        0.9335869969008802
       ],
       "est": 0.9146656075197279
      },
      "cut": {
       "ci": [
        0.5120867262053939,
        0.6519466533403526
       ],
       "est": 0.5851233715534956
      },
      "cut_plus_degsum": {
       "ci": [
        0.8414430281028766,
        0.9026981594473816
       ],
       "est": 0.8770164188386318
      },
      "degprod": {
       "ci": [
        0.9219301809222237,
        0.9508447603509013
       ],
       "est": 0.9396373051120634
      },
      "degsum": {
       "ci": [
        0.8805971652606229,
        0.9285281224133789
       ],
       "est": 0.9088816192798197
      },
      "reach": {
       "ci": [
        0.9709452453714031,
        0.9824458035071544
       ],
       "est": 0.9779444644046211
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.0009586498248021269,
        0.0027890099918030124
       ],
       "est": 0.001764928802665433,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.04068824857814729,
        0.0837517852174377
       ],
       "est": 0.05925721323042954,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.32123561385291105,
        0.45846507768087563
       ],
       "est": 0.3887994491966619,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.07220732269073377,
        0.12974435362834436
       ],
       "est": 0.09690640191152566,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.024556455365026195,
        0.04683558710879551
       ],
       "est": 0.03428551563809401,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.046013066299196714,
        0.09074756848810556
       ],
       "est": 0.06504120147033776,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.012001350426048833,
        0.0032430321746594426
       ],
       "est": -0.004021643654463669,
       "frac_ref_higher": 0.131
      }
     }
    },
    "configuration": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9695294172004734,
        0.978351006594177
       ],
       "est": 0.9741496409851136
      },
      "N2": {
       "ci": [
        0.970273875827265,
        0.9790046678384834
       ],
       "est": 0.9746858067450542
      },
      "betw": {
       "ci": [
        0.4748072743783076,
        0.6067452408758545
       ],
       "est": 0.541471266186145
      },
      "cut": {
       "ci": [
        0.14273297545629854,
        0.28461567270377425
       ],
       "est": 0.21201699700035484
      },
      "cut_plus_degsum": {
       "ci": [
        0.7623796622424759,
        0.8337809452561092
       ],
       "est": 0.8001792028302542
      },
      "degprod": {
       "ci": [
        0.9088086501057159,
        0.935159807389576
       ],
       "est": 0.9220158070931095
      },
      "degsum": {
       "ci": [
        0.83490657123488,
        0.8840833593287295
       ],
       "est": 0.8611306110171474
      },
      "reach": {
       "ci": [
        0.9408614043748426,
        0.9607927990479427
       ],
       "est": 0.9520691831424115
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.0008830267372547662,
        -0.00016782219691502127
       ],
       "est": -0.0005361657599406433,
       "frac_ref_higher": 0.004
      },
      "betw": {
       "ci": [
        0.3698185327411173,
        0.4970007652930686
       ],
       "est": 0.43267837479896853,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.6890170634034427,
        0.8314886079495325
       ],
       "est": 0.7621326439847588,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.14283624744633444,
        0.21135684549649014
       ],
       "est": 0.17397043815485935,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.04046765411815341,
        0.06394896048638302
       ],
       "est": 0.0521338338920041,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.09188435914497907,
        0.13839642567616983
       ],
       "est": 0.1130190299679662,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.014265104507325713,
        0.03281537043470765
       ],
       "est": 0.022080457842702073,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9832231374981606,
        0.9903937293878166
       ],
       "est": 0.9877471274192864
      },
      "N2": {
       "ci": [
        0.9829000443287477,
        0.9901329805576371
       ],
       "est": 0.9874490669062891
      },
      "betw": {
       "ci": [
        0.6154357981949701,
        0.7408430868611264
       ],
       "est": 0.6813761284436768
      },
      "cut": {
       "ci": [
        0.3597849171505186,
        0.5268495914061591
       ],
       "est": 0.44891975555824837
      },
      "cut_plus_degsum": {
       "ci": [
        0.8725373915977617,
        0.9207544795135223
       ],
       "est": 0.8997096666469436
      },
      "degprod": {
       "ci": [
        0.9636645545856771,
        0.9759332040776422
       ],
       "est": 0.9713816483188487
      },
      "degsum": {
       "ci": [
        0.9144227407913023,
        0.9471656256967702
       ],
       "est": 0.9333157317298766
      },
      "reach": {
       "ci": [
        0.9648881673424116,
        0.9780948208617644
       ],
       "est": 0.9727539893217689
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.0001557964315488103,
        0.0005125329102614427
       ],
       "est": 0.0002980605129973002,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.24591252270959937,
        0.37097401839176725
       ],
       "est": 0.3063709989756096,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.46128332107298836,
        0.6259736718665883
       ],
       "est": 0.538827371861038,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.06601539195096669,
        0.1161259738969451
       ],
       "est": 0.08803746077234276,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.011080451139213247,
        0.023158241340217524
       ],
       "est": 0.01636547910043773,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.03978653622578308,
        0.07344829169311246
       ],
       "est": 0.0544313956894098,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.010001033241866932,
        0.02111619899726051
       ],
       "est": 0.014993138097517456,
       "frac_ref_higher": 1.0
      }
     }
    },
    "geometric": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9144472845788733,
        0.9497446278850795
       ],
       "est": 0.9346877388960251
      },
      "N2": {
       "ci": [
        0.9162830981788628,
        0.9521501865520202
       ],
       "est": 0.9369268323231174
      },
      "betw": {
       "ci": [
        0.8516714349538383,
        0.9082948707705951
       ],
       "est": 0.8833776241250533
      },
      "cut": {
       "ci": [
        0.1506882557518944,
        0.29421069482263346
       ],
       "est": 0.21683342679327594
      },
      "cut_plus_degsum": {
       "ci": [
        0.723739021615053,
        0.8112741409734676
       ],
       "est": 0.7702420102489513
      },
      "degprod": {
       "ci": [
        0.8469947426376975,
        0.893590959842292
       ],
       "est": 0.8727094246069937
      },
      "degsum": {
       "ci": [
        0.7938170774738775,
        0.8619071548828376
       ],
       "est": 0.8296656979540724
      },
      "reach": {
       "ci": [
        0.9530564978366107,
        0.9694249218544271
       ],
       "est": 0.962144684129722
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.00523807810180989,
        0.0005785394814764505
       ],
       "est": -0.0022390934270922758,
       "frac_ref_higher": 0.076
      },
      "betw": {
       "ci": [
        0.023840596216515013,
        0.0847692118536514
       ],
       "est": 0.051310114770971804,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.639666196598219,
        0.7835084291079067
       ],
       "est": 0.7178543121027492,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.12380263126821439,
        0.20734793921253442
       ],
       "est": 0.16444572864707374,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.03896561058078632,
        0.08633616014276972
       ],
       "est": 0.06197831428903133,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.07500732470380975,
        0.13977391991859056
       ],
       "est": 0.10502204094195267,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.04663209185728084,
        -0.013059391595750177
       ],
       "est": -0.027456945233696906,
       "frac_ref_higher": 0.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9540703834778096,
        0.9739549510491654
       ],
       "est": 0.9660436550094255
      },
      "N2": {
       "ci": [
        0.9530895971186149,
        0.9734522046354649
       ],
       "est": 0.965426404339049
      },
      "betw": {
       "ci": [
        0.8853850973861621,
        0.9373629745057636
       ],
       "est": 0.9169382784447014
      },
      "cut": {
       "ci": [
        0.36688347491002843,
        0.5326194847949006
       ],
       "est": 0.45062243653623896
      },
      "cut_plus_degsum": {
       "ci": [
        0.8308265903398203,
        0.8949200345016032
       ],
       "est": 0.8646912030469874
      },
      "degprod": {
       "ci": [
        0.926022199746799,
        0.9534406423480473
       ],
       "est": 0.942341028956616
      },
      "degsum": {
       "ci": [
        0.8733554412381955,
        0.9209180191324796
       ],
       "est": 0.8988963597342404
      },
      "reach": {
       "ci": [
        0.9650207246208014,
        0.9810472792214494
       ],
       "est": 0.9748909382823076
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.000173616286544942,
        0.001168375332135141
       ],
       "est": 0.0006172506703764347,
       "frac_ref_higher": 0.996
      },
      "betw": {
       "ci": [
        0.026671982233739205,
        0.07925069974124324
       ],
       "est": 0.049105376564724024,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.43464170524969997,
        0.5976622889936354
       ],
       "est": 0.5154212184731866,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.07248567388057225,
        0.13330915509226676
       ],
       "est": 0.10135245196243803,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.010215305400460678,
        0.03857613586547467
       ],
       "est": 0.023702626052809483,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.045836091793395865,
        0.09029568929865607
       ],
       "est": 0.06714729527518504,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.02133260765426335,
        0.0011219006114274203
       ],
       "est": -0.00884728327288209,
       "frac_ref_higher": 0.046
      }
     }
    },
    "k-out": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9569784727802819,
        0.9708876427791844
       ],
       "est": 0.9642671977696348
      },
      "N2": {
       "ci": [
        0.9559375943895435,
        0.9717800297230398
       ],
       "est": 0.9642614757382958
      },
      "betw": {
       "ci": [
        0.8486055877558435,
        0.8972932086930263
       ],
       "est": 0.8760145528715844
      },
      "cut": {
       "ci": [
        0.20821297981010345,
        0.3554460243703484
       ],
       "est": 0.27930495059987204
      },
      "cut_plus_degsum": {
       "ci": [
        0.799912188496532,
        0.860578443616989
       ],
       "est": 0.8322628521846599
      },
      "degprod": {
       "ci": [
        0.8874437606536716,
        0.9195860640557622
       ],
       "est": 0.9040816714525125
      },
      "degsum": {
       "ci": [
        0.8773071282902739,
        0.9143194523683227
       ],
       "est": 0.8971941771887073
      },
      "reach": {
       "ci": [
        0.9717281247728113,
        0.9814370535044971
       ],
       "est": 0.9771323823512293
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.0014742108035183804,
        0.001547925837090094
       ],
       "est": 5.722031338972755e-06,
       "frac_ref_higher": 0.487
      },
      "betw": {
       "ci": [
        0.06699681171920124,
        0.11344683178750607
       ],
       "est": 0.0882526448980504,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.6077543831342507,
        0.7564679746799199
       ],
       "est": 0.6849622471697627,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.1049060354529312,
        0.1643829842382874
       ],
       "est": 0.13200434558497487,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.04491880910029938,
        0.07734614749524708
       ],
       "est": 0.06018552631712226,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.05009243778961711,
        0.08665641856120493
       ],
       "est": 0.06707302058092746,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.019849212708573316,
        -0.005830511079847076
       ],
       "est": -0.01286518458159458,
       "frac_ref_higher": 0.001
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9797309356874446,
        0.9881266759760003
       ],
       "est": 0.9850570269947622
      },
      "N2": {
       "ci": [
        0.9775904504497621,
        0.9871880479631137
       ],
       "est": 0.9836612274695429
      },
      "betw": {
       "ci": [
        0.888310431292776,
        0.9338299349861547
       ],
       "est": 0.9143830464608828
      },
      "cut": {
       "ci": [
        0.4261523348940575,
        0.5803404512205238
       ],
       "est": 0.5072423281781188
      },
      "cut_plus_degsum": {
       "ci": [
        0.8951718759778697,
        0.9336172830253398
       ],
       "est": 0.9170321220221079
      },
      "degprod": {
       "ci": [
        0.9542059015937754,
        0.9681363707052273
       ],
       "est": 0.9627370873400483
      },
      "degsum": {
       "ci": [
        0.9359789980692877,
        0.9598609496250546
       ],
       "est": 0.9502686830935689
      },
      "reach": {
       "ci": [
        0.9807341782209071,
        0.9889284416006671
       ],
       "est": 0.9860929508232176
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.0006385235051799776,
        0.002504437058388067
       ],
       "est": 0.0013957995252192879,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.04952530194999634,
        0.09567378916173411
       ],
       "est": 0.07067398053387941,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.4049249488131035,
        0.5569463705333463
       ],
       "est": 0.4778146988166434,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.04984419736794009,
        0.08859929653162718
       ],
       "est": 0.06802490497265423,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.01594862597993925,
        0.03048842352806452
       ],
       "est": 0.022319939654713905,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.023985398145884945,
        0.04823809071994794
       ],
       "est": 0.03478834390119323,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.006593241528431606,
        0.0046636557670951834
       ],
       "est": -0.0010359238284554095,
       "frac_ref_higher": 0.387
      }
     }
    },
    "karate": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.7100400311985227,
        0.8065356990671819
       ],
       "est": 0.7633136921713515
      },
      "N2": {
       "ci": [
        0.7096967095572101,
        0.8058523267775262
       ],
       "est": 0.7625906764331292
      },
      "betw": {
       "ci": [
        0.7868221164470076,
        0.8720074210864346
       ],
       "est": 0.8321195206179054
      },
      "cut": {
       "ci": [
        0.3820197358047664,
        0.5102498222183117
       ],
       "est": 0.4449976759539993
      },
      "cut_plus_degsum": {
       "ci": [
        0.5090833134968742,
        0.6373289035680362
       ],
       "est": 0.5737624225808703
      },
      "degprod": {
       "ci": [
        0.7423511673704021,
        0.8304795479957402
       ],
       "est": 0.78834882330894
      },
      "degsum": {
       "ci": [
        0.49991687959392067,
        0.6373763087721762
       ],
       "est": 0.5695771021471095
      },
      "reach": {
       "ci": [
        0.8704194444348715,
        0.9214159239185657
       ],
       "est": 0.8966782245341333
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.0004120264419262304,
        0.001960118619664486
       ],
       "est": 0.0007230157382223101,
       "frac_ref_higher": 0.894
      },
      "betw": {
       "ci": [
        -0.12258310200958024,
        -0.0179830911599208
       ],
       "est": -0.06880582844655392,
       "frac_ref_higher": 0.004
      },
      "cut": {
       "ci": [
        0.2518532846489507,
        0.38777711926187025
       ],
       "est": 0.31831601621735217,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.14167696328763454,
        0.23741147044657504
       ],
       "est": 0.1895512695904812,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        -0.08938818297122111,
        0.039418188024085685
       ],
       "est": -0.025035131137588484,
       "frac_ref_higher": 0.216
      },
      "degsum": {
       "ci": [
        0.1439470554257814,
        0.24416223664326825
       ],
       "est": 0.19373659002424193,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.18193449024735328,
        -0.09200693231479794
       ],
       "est": -0.13336453236278178,
       "frac_ref_higher": 0.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.8413833775776267,
        0.8987374808529672
       ],
       "est": 0.8742107360150538
      },
      "N2": {
       "ci": [
        0.8417142552229054,
        0.8987828505414193
       ],
       "est": 0.874126496718689
      },
      "betw": {
       "ci": [
        0.804529232713466,
        0.8787266792058609
       ],
       "est": 0.8449209598244735
      },
      "cut": {
       "ci": [
        0.6094535323522479,
        0.7305867739100903
       ],
       "est": 0.6749052534458483
      },
      "cut_plus_degsum": {
       "ci": [
        0.7377038122351077,
        0.8249858368557739
       ],
       "est": 0.7860374820244267
      },
      "degprod": {
       "ci": [
        0.8364618305516507,
        0.8933242691386685
       ],
       "est": 0.8667615384658742
      },
      "degsum": {
       "ci": [
        0.7404647514566624,
        0.8254325288182885
       ],
       "est": 0.7874038943011737
      },
      "reach": {
       "ci": [
        0.881575491899549,
        0.9266909639031081
       ],
       "est": 0.905278000805909
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.0005346279349836391,
        0.0006607288257924858
       ],
       "est": 8.423929636480754e-05,
       "frac_ref_higher": 0.625
      },
      "betw": {
       "ci": [
        -0.010378918038438682,
        0.0717689847590244
       ],
       "est": 0.029289776190580374,
       "frac_ref_higher": 0.911
      },
      "cut": {
       "ci": [
        0.1512299301505523,
        0.25266317943105
       ],
       "est": 0.19930548256920555,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.055801790997466176,
        0.12171180641541823
       ],
       "est": 0.08817325399062714,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        -0.024982925446887082,
        0.03987893422290427
       ],
       "est": 0.007449197549179609,
       "frac_ref_higher": 0.666
      },
      "degsum": {
       "ci": [
        0.05386560894926997,
        0.1222337531102564
       ],
       "est": 0.08680684171388009,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.06598624608626073,
        0.0023317451983544363
       ],
       "est": -0.031067264790855198,
       "frac_ref_higher": 0.035
      }
     }
    },
    "lattice": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9579529623019908,
        0.9710401313653333
       ],
       "est": 0.9649489435182459
      },
      "N2": {
       "ci": [
        0.9580160841913455,
        0.9710961639422793
       ],
       "est": 0.9649164603652063
      },
      "betw": {
       "ci": [
        0.4695373980414372,
        0.5929445601869352
       ],
       "est": 0.53113015877555
      },
      "cut": {
       "ci": [
        0.3172976710859058,
        0.4555794937703422
       ],
       "est": 0.3859498751608127
      },
      "cut_plus_degsum": {
       "ci": [
        0.7706567152122873,
        0.8400981615466986
       ],
       "est": 0.8075488697077362
      },
      "degprod": {
       "ci": [
        0.9247615652413983,
        0.9471830100071957
       ],
       "est": 0.9367490973528164
      },
      "degsum": {
       "ci": [
        0.8228851732052044,
        0.878248347160763
       ],
       "est": 0.852466235767081
      },
      "reach": {
       "ci": [
        0.9403357237552509,
        0.9606185253526544
       ],
       "est": 0.9516145875936564
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.00043938980498516576,
        0.0005541532226746776
       ],
       "est": 3.248315303960858e-05,
       "frac_ref_higher": 0.558
      },
      "betw": {
       "ci": [
        0.3715944190253961,
        0.4964953777609246
       ],
       "est": 0.43381878474269586,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.5127336353510368,
        0.6447468902488998
       ],
       "est": 0.5789990683574332,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.12875587570970504,
        0.19147278194199277
       ],
       "est": 0.1574000738105097,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.016626184826580036,
        0.04061273250844314
       ],
       "est": 0.028199846165429476,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.09030701453260401,
        0.13898666529066564
       ],
       "est": 0.11248270775116487,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.0030357154090844577,
        0.02424627614414563
       ],
       "est": 0.013334355924589536,
       "frac_ref_higher": 0.995
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9766038024906888,
        0.987704675278424
       ],
       "est": 0.9831835416580605
      },
      "N2": {
       "ci": [
        0.9759351417815623,
        0.9872663655260605
       ],
       "est": 0.9826074263922494
      },
      "betw": {
       "ci": [
        0.6731360019106155,
        0.7743313844828713
       ],
       "est": 0.7234939654859572
      },
      "cut": {
       "ci": [
        0.5266491575567149,
        0.6557357231605061
       ],
       "est": 0.5932385127453391
      },
      "cut_plus_degsum": {
       "ci": [
        0.8594603628998739,
        0.9121302094378786
       ],
       "est": 0.8885988300962048
      },
      "degprod": {
       "ci": [
        0.9629670267793677,
        0.9773188255822186
       ],
       "est": 0.9718386898411832
      },
      "degsum": {
       "ci": [
        0.8904339877599046,
        0.9332425028257693
       ],
       "est": 0.9145246269350776
      },
      "reach": {
       "ci": [
        0.9640997020368318,
        0.9793446257547724
       ],
       "est": 0.9737783803393016
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.00026287415846751316,
        0.0010494423386780331
       ],
       "est": 0.000576115265811139,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.20927745298858674,
        0.3075061570496631
       ],
       "est": 0.2596895761721033,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.3290810496075145,
        0.45576149088477397
       ],
       "est": 0.3899450289127214,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.07280574395155416,
        0.12062435307389709
       ],
       "est": 0.09458471156185577,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.005864426721358585,
        0.017894773997187266
       ],
       "est": 0.011344851816877388,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.05201686971812746,
        0.08947417816174279
       ],
       "est": 0.06865891472298291,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.0035873389065002705,
        0.0178949996059232
       ],
       "est": 0.009405161318758903,
       "frac_ref_higher": 0.998
      }
     }
    },
    "scale-free": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.949678968196886,
        0.9657537884267517
       ],
       "est": 0.9581187475873058
      },
      "N2": {
       "ci": [
        0.9568315331631052,
        0.9733351466404747
       ],
       "est": 0.9657682437604085
      },
      "betw": {
       "ci": [
        0.7805055947975382,
        0.8660872543913537
       ],
       "est": 0.8267757487060712
      },
      "cut": {
       "ci": [
        0.20634960308994718,
        0.33969978507053655
       ],
       "est": 0.2690520680080921
      },
      "cut_plus_degsum": {
       "ci": [
        0.7327770421859852,
        0.8061200417710198
       ],
       "est": 0.7708047653752064
      },
      "degprod": {
       "ci": [
        0.8228474205940507,
        0.8872355622816858
       ],
       "est": 0.8536017092704737
      },
      "degsum": {
       "ci": [
        0.795120482245581,
        0.8572577171763365
       ],
       "est": 0.8277211248697366
      },
      "reach": {
       "ci": [
        0.9359598933999095,
        0.9588809142033167
       ],
       "est": 0.9485028743426395
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.01140320567776856,
        -0.0029676705789583417
       ],
       "est": -0.007649496173102732,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.09379073117531446,
        0.17939543477193842
       ],
       "est": 0.13134299888123457,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.6199812168714176,
        0.7518427140401012
       ],
       "est": 0.6890666795792136,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.15216505278359327,
        0.22602605888812227
       ],
       "est": 0.18731398221209938,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.07299973663286691,
        0.13296727821542262
       ],
       "est": 0.10451703831683201,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.10303470641346865,
        0.16411135418556064
       ],
       "est": 0.13039762271756916,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.0020370740858651065,
        0.025379190773222277
       ],
       "est": 0.009615873244666284,
       "frac_ref_higher": 0.945
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9795357128519624,
        0.9879854541729919
       ],
       "est": 0.9847625522401403
      },
      "N2": {
       "ci": [
        0.9787662038474444,
        0.9874516753199641
       ],
       "est": 0.984177871501734
      },
      "betw": {
       "ci": [
        0.8209024797289624,
        0.8847783059340484
       ],
       "est": 0.8557092276767501
      },
      "cut": {
       "ci": [
        0.44955394981860525,
        0.591198843723245
       ],
       "est": 0.52219744995405
      },
      "cut_plus_degsum": {
       "ci": [
        0.8578521080530463,
        0.9094651636040444
       ],
       "est": 0.887454381244955
      },
      "degprod": {
       "ci": [
        0.9449574427756056,
        0.9648794297237347
       ],
       "est": 0.956892715006751
      },
      "degsum": {
       "ci": [
        0.8893663178883711,
        0.9312869877405371
       ],
       "est": 0.9138045152922373
      },
      "reach": {
       "ci": [
        0.9587048831307788,
        0.9737540495261328
       ],
       "est": 0.9677896091997792
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.0002445190587530177,
        0.0010180748871447263
       ],
       "est": 0.0005846807384063402,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.10077587469886548,
        0.1616371014276892
       ],
       "est": 0.12905332456339025,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.3936989510598718,
        0.5345524115997583
       ],
       "est": 0.46256510228609027,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.07481561276610453,
        0.12515744641199347
       ],
       "est": 0.0973081709951853,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.01920781133499786,
        0.038544911838156504
       ],
       "est": 0.027869837233389316,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.052693764459484524,
        0.09358055126641722
       ],
       "est": 0.07095803694790304,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.010561219767824573,
        0.025026122295795056
       ],
       "est": 0.01697294304036112,
       "frac_ref_higher": 1.0
      }
     }
    },
    "small-world": {
     "n": 360,
     "r2_log": {
      "N": {
       "ci": [
        0.9740213043274507,
        0.9809550594053165
       ],
       "est": 0.9775977847484526
      },
      "N2": {
       "ci": [
        0.9763042769414452,
        0.9828878507889302
       ],
       "est": 0.9797049382647064
      },
      "betw": {
       "ci": [
        0.7857873933990625,
        0.8527671747341141
       ],
       "est": 0.821449748461738
      },
      "cut": {
       "ci": [
        0.12017218918668297,
        0.25104584277339165
       ],
       "est": 0.17949541762134222
      },
      "cut_plus_degsum": {
       "ci": [
        0.7271984411436814,
        0.8077411009426214
       ],
       "est": 0.7684999044512443
      },
      "degprod": {
       "ci": [
        0.9160523688885546,
        0.9393490919122305
       ],
       "est": 0.9279801408334506
      },
      "degsum": {
       "ci": [
        0.8124820495424012,
        0.869272949533602
       ],
       "est": 0.8416633426802888
      },
      "reach": {
       "ci": [
        0.9560352830214519,
        0.9709803477652784
       ],
       "est": 0.9639706585033041
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.003293036424906709,
        -0.0009694638573589598
       ],
       "est": -0.00210715351625379,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.12511737770860357,
        0.1914057041403865
       ],
       "est": 0.1561480362867146,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.7270313678488519,
        0.8572346756466319
       ],
       "est": 0.7981023671271104,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.17017796046773376,
        0.24925170315976533
       ],
       "est": 0.20909788029720833,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.03929912371641009,
        0.060587955334180106
       ],
       "est": 0.04961764391500201,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.10943955633045095,
        0.1639166731303527
       ],
       "est": 0.13593444206816385,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.006443260117322597,
        0.02160514732368652
       ],
       "est": 0.013627126245148502,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9878801060468746,
        0.9926352026120975
       ],
       "est": 0.9911429195543113
      },
      "N2": {
       "ci": [
        0.9875560409922853,
        0.9924770547750931
       ],
       "est": 0.9909323344458811
      },
      "betw": {
       "ci": [
        0.8336211097549621,
        0.9001889547802067
       ],
       "est": 0.8712265491458988
      },
      "cut": {
       "ci": [
        0.3388408751702123,
        0.5013757683276512
       ],
       "est": 0.4212362074727797
      },
      "cut_plus_degsum": {
       "ci": [
        0.8521403809873687,
        0.9082858567860214
       ],
       "est": 0.8843993330957705
      },
      "degprod": {
       "ci": [
        0.9699622349802856,
        0.9811027378595845
       ],
       "est": 0.9772786859451668
      },
      "degsum": {
       "ci": [
        0.8995023565453864,
        0.9392732663394925
       ],
       "est": 0.9227623120199583
      },
      "reach": {
       "ci": [
        0.9794252128870313,
        0.9866598854426643
       ],
       "est": 0.9840422241631361
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -5.710233790243158e-05,
        0.00048637600229990414
       ],
       "est": 0.00021058510843019462,
       "frac_ref_higher": 0.948
      },
      "betw": {
       "ci": [
        0.09098905272003328,
        0.156113204235254
       ],
       "est": 0.11991637040841252,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.48842035857807503,
        0.6521980914121065
       ],
       "est": 0.5699067120815317,
       "frac_ref_higher": 1.0
      },
      "cut_plus_degsum": {
       "ci": [
        0.08160454857376845,
        0.13807614356988732
       ],
       "est": 0.10674358645854087,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.008270075787291869,
        0.021528796220172425
       ],
       "est": 0.013864233609144572,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.050756647386250256,
        0.09086876366423352
       ],
       "est": 0.06838060753435304,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.003813472698296441,
        0.01108144247821319
       ],
       "est": 0.0071006953911751935,
       "frac_ref_higher": 1.0
      }
     }
    }
   },
   "within_family_summary": {
    "N2": {
     "N_higher_ci_excludes_0": 11,
     "N_higher_point": 14,
     "N_lower_ci_excludes_0": 1
    },
    "betw": {
     "N_higher_ci_excludes_0": 13,
     "N_higher_point": 14,
     "N_lower_ci_excludes_0": 1
    },
    "cut": {
     "N_higher_ci_excludes_0": 16,
     "N_higher_point": 16,
     "N_lower_ci_excludes_0": 0
    },
    "cut_plus_degsum": {
     "N_higher_ci_excludes_0": 16,
     "N_higher_point": 16,
     "N_lower_ci_excludes_0": 0
    },
    "degprod": {
     "N_higher_ci_excludes_0": 13,
     "N_higher_point": 14,
     "N_lower_ci_excludes_0": 1
    },
    "degsum": {
     "N_higher_ci_excludes_0": 16,
     "N_higher_point": 16,
     "N_lower_ci_excludes_0": 0
    },
    "reach": {
     "N_higher_ci_excludes_0": 8,
     "N_higher_point": 10,
     "N_lower_ci_excludes_0": 1
    }
   },
   "zero_Eplus": 41
  },
  "L2_reduction": {
   "N_eq_cut_plus_degsum": 5081,
   "N_eq_cut_plus_degsum_plus_II2": 5760,
   "instances": 5760,
   "spearman_N_vs_cut_plus_degsum": 0.9993103993173446
  }
 },
 "A_size": {
  "12": {
   "CG3": {
    "bound_violations": 0,
    "mean_Eplus": 10.626282051282052,
    "mean_N": 48.07051282051282,
    "pooled": {
     "n": 1560,
     "r2_log": {
      "N": {
       "ci": [
        0.7894830156986021,
        0.8308182003597732
       ],
       "est": 0.8117901109120713
      },
      "N2": {
       "ci": [
        0.8009896513539375,
        0.8423867661008185
       ],
       "est": 0.8236017949939863
      },
      "betw": {
       "ci": [
        0.7595491752353424,
        0.8041851442326037
       ],
       "est": 0.7836307894291323
      },
      "cut": {
       "ci": [
        0.2378427827309652,
        0.30242207566718526
       ],
       "est": 0.2714576817662671
      },
      "degprod": {
       "ci": [
        0.6782761367364598,
        0.7233036257698054
       ],
       "est": 0.700794886912774
      },
      "degsum": {
       "ci": [
        0.7469311401418341,
        0.7979758371460647
       ],
       "est": 0.7744769149890975
      },
      "reach": {
       "ci": [
        0.7995548783498195,
        0.8370344662384104
       ],
       "est": 0.8200899122343813
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.014799006319055119,
        -0.008745578590183146
       ],
       "est": -0.01181168408191502,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.011474984176503578,
        0.04514201383930695
       ],
       "est": 0.02815932148293898,
       "frac_ref_higher": 0.997
      },
      "cut": {
       "ci": [
        0.5092358596422757,
        0.5722838867362569
       ],
       "est": 0.5403324291458043,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.09517177261822445,
        0.12699949434599014
       ],
       "est": 0.11099522399929729,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.02752444776508055,
        0.04720405735580156
       ],
       "est": 0.037313195922973774,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.01744224250889547,
        -4.431656911245506e-05
       ],
       "est": -0.008299801322310008,
       "frac_ref_higher": 0.025
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.8708691867131552,
        0.8992524694765266
       ],
       "est": 0.8858621570574748
      },
      "N2": {
       "ci": [
        0.8690783859775503,
        0.8976226779912767
       ],
       "est": 0.8842377228008421
      },
      "betw": {
       "ci": [
        0.843795133435361,
        0.8753573374245436
       ],
       "est": 0.8595951123412767
      },
      "cut": {
       "ci": [
        0.4835632053996007,
        0.5525009132596929
       ],
       "est": 0.5202767359210867
      },
      "degprod": {
       "ci": [
        0.8276023456811488,
        0.8626207612078274
       ],
       "est": 0.8457134756502855
      },
      "degsum": {
       "ci": [
        0.8462165083105391,
        0.8773084436032306
       ],
       "est": 0.8627639745132457
      },
      "reach": {
       "ci": [
        0.8674149826944865,
        0.8939770209958575
       ],
       "est": 0.8812517313715323
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.000776609097532649,
        0.0025302373882739003
       ],
       "est": 0.001624434256632723,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.01045696982184947,
        0.040595246739853826
       ],
       "est": 0.026267044716198118,
       "frac_ref_higher": 0.998
      },
      "cut": {
       "ci": [
        0.3352637823105218,
        0.3999174127525699
       ],
       "est": 0.36558542113638814,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.03295617106097156,
        0.04798865190281249
       ],
       "est": 0.0401486814071893,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.01673810067455763,
        0.029331263978167474
       ],
       "est": 0.02309818254422913,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.0027299865244641676,
        0.011307939481271966
       ],
       "est": 0.004610425685942499,
       "frac_ref_higher": 0.893
      }
     }
    },
    "within_cells": {
     "cells": 156,
     "cells_N_higher": {
      "N2": {
       "defined": 156,
       "equal": 156,
       "higher": 0,
       "lower": 0
      },
      "betw": {
       "defined": 152,
       "equal": 1,
       "higher": 78,
       "lower": 73
      },
      "degprod": {
       "defined": 156,
       "equal": 0,
       "higher": 90,
       "lower": 66
      },
      "degsum": {
       "defined": 156,
       "equal": 0,
       "higher": 93,
       "lower": 63
      },
      "reach": {
       "defined": 156,
       "equal": 9,
       "higher": 79,
       "lower": 68
      }
     },
     "diff": {
      "N2": {
       "ci": [
        0.0,
        0.0
       ],
       "est": 0.0
      },
      "betw": {
       "ci": [
        -0.08202424066578345,
        0.04281940448512193
       ],
       "est": -0.02034564786421129
      },
      "degprod": {
       "ci": [
        0.020758299671927233,
        0.07127727816921589
       ],
       "est": 0.04484495048441874
      },
      "degsum": {
       "ci": [
        0.0220223037283909,
        0.07037005098568523
       ],
       "est": 0.045634135806889846
      },
      "reach": {
       "ci": [
        -0.006631662391284611,
        0.045249738687896814
       ],
       "est": 0.019613668954119666
      }
     },
     "mean_rho": {
      "N": {
       "ci": [
        0.5384312955991291,
        0.6364568859758849
       ],
       "defined": 156,
       "est": 0.590905757832356
      },
      "N2": {
       "ci": [
        0.5384312955991291,
        0.6364568859758849
       ],
       "defined": 156,
       "est": 0.590905757832356
      },
      "betw": {
       "ci": [
        0.5603356499472112,
        0.647560835168419
       ],
       "defined": 152,
       "est": 0.6067047629714666
      },
      "degprod": {
       "ci": [
        0.4899699778381892,
        0.5935810431698545
       ],
       "defined": 156,
       "est": 0.5460608073479373
      },
      "degsum": {
       "ci": [
        0.49161288009551785,
        0.591727228510995
       ],
       "defined": 156,
       "est": 0.5452716220254661
      },
      "reach": {
       "ci": [
        0.519377824401992,
        0.6215856913825941
       ],
       "defined": 156,
       "est": 0.5712920888782363
      }
     }
    }
   },
   "G2": {
    "bound_violations": 0,
    "mean_Eplus": 10.243589743589743,
    "mean_N": 13.042307692307693,
    "pooled": {
     "n": 1560,
     "r2_log": {
      "N": {
       "ci": [
        0.9691421142148683,
        0.97539692611091
       ],
       "est": 0.9723785257029852
      },
      "N2": {
       "ci": [
        0.9943947039216192,
        0.9966880183271007
       ],
       "est": 0.9956365988706055
      },
      "betw": {
       "ci": [
        0.6220111163685296,
        0.6868331207263865
       ],
       "est": 0.6561407254942673
      },
      "cut": {
       "ci": [
        0.41346956204349694,
        0.4788068249340552
       ],
       "est": 0.4458657474384231
      },
      "degprod": {
       "ci": [
        0.7967146228471137,
        0.834965990083865
       ],
       "est": 0.81644728873311
      },
      "degsum": {
       "ci": [
        0.9915266322495954,
        0.9944373404002609
       ],
       "est": 0.9930627600857633
      },
      "reach": {
       "ci": [
        0.9480079687110097,
        0.9579964929932164
       ],
       "est": 0.9533509281053747
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.026111208564507087,
        -0.020706045826374295
       ],
       "est": -0.023258073167620297,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.28546456467575637,
        0.34966944328457206
       ],
       "est": 0.31623780020871795,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.4968166609169733,
        0.5567133821537772
       ],
       "est": 0.5265127782645621,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.13816378607333224,
        0.1748198539779662
       ],
       "est": 0.1559312369698752,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.023442843084533038,
        -0.018007271227052542
       ],
       "est": -0.02068423438277811,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.014672403138387594,
        0.02366499251125804
       ],
       "est": 0.019027597597610524,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9853677318763906,
        0.9891102935474172
       ],
       "est": 0.9874459937234044
      },
      "N2": {
       "ci": [
        0.9964924723092785,
        0.997973321492621
       ],
       "est": 0.9973379292361686
      },
      "betw": {
       "ci": [
        0.7435536789576274,
        0.790746622839194
       ],
       "est": 0.7679356515340385
      },
      "cut": {
       "ci": [
        0.6374570850738505,
        0.6926609478898668
       ],
       "est": 0.6654344439043883
      },
      "degprod": {
       "ci": [
        0.9108267920269122,
        0.9305881221538485
       ],
       "est": 0.921672541251925
      },
      "degsum": {
       "ci": [
        0.9953124999254789,
        0.9969070694989265
       ],
       "est": 0.9962391350921824
      },
      "reach": {
       "ci": [
        0.9667776431219022,
        0.9743028478897237
       ],
       "est": 0.9709843472093177
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.01156531978127697,
        -0.008550882100268225
       ],
       "est": -0.009891935512764238,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.1965675072882976,
        0.2429479378491283
       ],
       "est": 0.21951034218936583,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.29572717898998996,
        0.34811880558839486
       ],
       "est": 0.32201154981901603,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.05732518080737817,
        0.07587912332942733
       ],
       "est": 0.06577345247147937,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.010528920110674744,
        -0.007455562988816911
       ],
       "est": -0.008793141368778068,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.013118080967620972,
        0.01998915135394587
       ],
       "est": 0.01646164651408666,
       "frac_ref_higher": 1.0
      }
     }
    },
    "within_cells": {
     "cells": 156,
     "cells_N_higher": {
      "N2": {
       "defined": 156,
       "equal": 156,
       "higher": 0,
       "lower": 0
      },
      "betw": {
       "defined": 152,
       "equal": 0,
       "higher": 151,
       "lower": 1
      },
      "degprod": {
       "defined": 156,
       "equal": 5,
       "higher": 139,
       "lower": 12
      },
      "degsum": {
       "defined": 156,
       "equal": 66,
       "higher": 63,
       "lower": 27
      },
      "reach": {
       "defined": 156,
       "equal": 9,
       "higher": 130,
       "lower": 17
      }
     },
     "diff": {
      "N2": {
       "ci": [
        0.0,
        0.0
       ],
       "est": 0.0
      },
      "betw": {
       "ci": [
        0.48055706158450867,
        0.5954778802879795
       ],
       "est": 0.537203926908938
      },
      "degprod": {
       "ci": [
        0.0774263071540923,
        0.11958985258447617
       ],
       "est": 0.09776041887316166
      },
      "degsum": {
       "ci": [
        0.0008472355619198896,
        0.013138542991547642
       ],
       "est": 0.007059053419582527
      },
      "reach": {
       "ci": [
        0.026207822395781857,
        0.04635550578377201
       ],
       "est": 0.03571862227492035
      }
     },
     "mean_rho": {
      "N": {
       "ci": [
        0.9564993383253043,
        0.9770501474391912
       ],
       "defined": 156,
       "est": 0.9679162188926815
      },
      "N2": {
       "ci": [
        0.9564993383253043,
        0.9770501474391912
       ],
       "defined": 156,
       "est": 0.9679162188926815
      },
      "betw": {
       "ci": [
        0.37283991930057925,
        0.4831296035315889
       ],
       "defined": 152,
       "est": 0.4298679819546036
      },
      "degprod": {
       "ci": [
        0.8442195467734263,
        0.8928732225625691
       ],
       "defined": 156,
       "est": 0.87015580001952
      },
      "degsum": {
       "ci": [
        0.9484991303323747,
        0.9708491078804862
       ],
       "defined": 156,
       "est": 0.9608571654730991
      },
      "reach": {
       "ci": [
        0.9143852480416473,
        0.944357967388551
       ],
       "defined": 156,
       "est": 0.9321975966177612
      }
     }
    }
   },
   "G3": {
    "bound_violations": 0,
    "mean_Eplus": 33.08141025641026,
    "mean_N": 48.33589743589744,
    "pooled": {
     "n": 1560,
     "r2_log": {
      "N": {
       "ci": [
        0.9712033010807554,
        0.976608047337695
       ],
       "est": 0.9740975615903166
      },
      "N2": {
       "ci": [
        0.9791281404457266,
        0.9844938202114681
       ],
       "est": 0.9821077188686881
      },
      "betw": {
       "ci": [
        0.8012207997524164,
        0.8398130567180095
       ],
       "est": 0.8216320399056097
      },
      "cut": {
       "ci": [
        0.2587336536897776,
        0.32960657374069047
       ],
       "est": 0.29089657562991855
      },
      "degprod": {
       "ci": [
        0.8520687553324885,
        0.8791190540198065
       ],
       "est": 0.865365960363507
      },
      "degsum": {
       "ci": [
        0.9136215176201602,
        0.9303916770662187
       ],
       "est": 0.9222809836821696
      },
      "reach": {
       "ci": [
        0.9518230904691212,
        0.9605332163736912
       ],
       "est": 0.9564374910669949
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.009515592163201553,
        -0.006510125292773677
       ],
       "est": -0.00801015727837151,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.1346782734560043,
        0.17236645614156373
       ],
       "est": 0.15246552168470684,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.6468280050442703,
        0.714991872398502
       ],
       "est": 0.683200985960398,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.095730980890776,
        0.1215923595889069
       ],
       "est": 0.10873160122680958,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.04491749584335522,
        0.059273200864617605
       ],
       "est": 0.05181657790814698,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.013194806723866812,
        0.022095110904279687
       ],
       "est": 0.017660070523321636,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9875635996568407,
        0.9905243066487902
       ],
       "est": 0.9892221791759204
      },
      "N2": {
       "ci": [
        0.9876886617519218,
        0.9904890052856884
       ],
       "est": 0.989291392913783
      },
      "betw": {
       "ci": [
        0.8531664255678318,
        0.883598587805646
       ],
       "est": 0.868820179459243
      },
      "cut": {
       "ci": [
        0.4898832374143137,
        0.5639961299192215
       ],
       "est": 0.5264389790413888
      },
      "degprod": {
       "ci": [
        0.9531065254224121,
        0.9631817791928247
       ],
       "est": 0.9585512356925077
      },
      "degsum": {
       "ci": [
        0.9514998035789406,
        0.961937230174472
       ],
       "est": 0.9570533112967775
      },
      "reach": {
       "ci": [
        0.9689989398531828,
        0.9760004831047097
       ],
       "est": 0.9728865571748342
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.0003825261491250509,
        0.00023944885335269167
       ],
       "est": -6.921373786261675e-05,
       "frac_ref_higher": 0.325
      },
      "betw": {
       "ci": [
        0.10574570112457729,
        0.13558525509298827
       ],
       "est": 0.12040199971667742,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.4251651318416697,
        0.49933167272590834
       ],
       "est": 0.46278320013453156,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.0262085364880767,
        0.035697128097118815
       ],
       "est": 0.030670943483412705,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.028165979799456467,
        0.036697580961603415
       ],
       "est": 0.03216886787914286,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.013275708336831945,
        0.01981319484905998
       ],
       "est": 0.01633562200108618,
       "frac_ref_higher": 1.0
      }
     }
    },
    "within_cells": {
     "cells": 156,
     "cells_N_higher": {
      "N2": {
       "defined": 156,
       "equal": 156,
       "higher": 0,
       "lower": 0
      },
      "betw": {
       "defined": 152,
       "equal": 2,
       "higher": 136,
       "lower": 14
      },
      "degprod": {
       "defined": 156,
       "equal": 1,
       "higher": 110,
       "lower": 45
      },
      "degsum": {
       "defined": 156,
       "equal": 0,
       "higher": 116,
       "lower": 40
      },
      "reach": {
       "defined": 156,
       "equal": 12,
       "higher": 107,
       "lower": 37
      }
     },
     "diff": {
      "N2": {
       "ci": [
        0.0,
        0.0
       ],
       "est": 0.0
      },
      "betw": {
       "ci": [
        0.30066049735214445,
        0.40060408571738015
       ],
       "est": 0.35208152200954873
      },
      "degprod": {
       "ci": [
        0.0538422877411637,
        0.09692518561862436
       ],
       "est": 0.07395671533337932
      },
      "degsum": {
       "ci": [
        0.04863055048948241,
        0.08454667056868
       ],
       "est": 0.06476913883228977
      },
      "reach": {
       "ci": [
        0.044873166219351966,
        0.08203614302147592
       ],
       "est": 0.06410649692897676
      }
     },
     "mean_rho": {
      "N": {
       "ci": [
        0.8927848526129655,
        0.9284533959626667
       ],
       "defined": 156,
       "est": 0.9104117939602849
      },
      "N2": {
       "ci": [
        0.8927848526129655,
        0.9284533959626667
       ],
       "defined": 156,
       "est": 0.9104117939602849
      },
      "betw": {
       "ci": [
        0.5054172719611001,
        0.6129127083939417
       ],
       "defined": 152,
       "est": 0.5579614660568157
      },
      "degprod": {
       "ci": [
        0.8132056285060579,
        0.8584574695378484
       ],
       "defined": 156,
       "est": 0.8364550786269055
      },
      "degsum": {
       "ci": [
        0.823450359389359,
        0.8676091087507516
       ],
       "defined": 156,
       "est": 0.8456426551279952
      },
      "reach": {
       "ci": [
        0.8189177641054337,
        0.8730723476914701
       ],
       "defined": 156,
       "est": 0.8463052970313083
      }
     }
    }
   },
   "G4": {
    "bound_violations": 0,
    "mean_Eplus": 63.16282051282051,
    "mean_N": 155.7570512820513,
    "pooled": {
     "n": 1560,
     "r2_log": {
      "N": {
       "ci": [
        0.9380422363010726,
        0.9475718568891254
       ],
       "est": 0.9428927706662981
      },
      "N2": {
       "ci": [
        0.9484089624607764,
        0.9581235956774047
       ],
       "est": 0.9533679693934818
      },
      "betw": {
       "ci": [
        0.8930068944299369,
        0.9156156732021485
       ],
       "est": 0.9050934711879427
      },
      "cut": {
       "ci": [
        0.17563770770969644,
        0.24394048598866028
       ],
       "est": 0.20960618981059007
      },
      "degprod": {
       "ci": [
        0.8205835464678489,
        0.8466632638989239
       ],
       "est": 0.8338675157227315
      },
      "degsum": {
       "ci": [
        0.8157779037329705,
        0.8487104848019891
       ],
       "est": 0.8319807236966831
      },
      "reach": {
       "ci": [
        0.957694467820464,
        0.9654653868991239
       ],
       "est": 0.9617428513654166
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.012088214098096258,
        -0.008761949050764783
       ],
       "est": -0.010475198727183721,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.028105790261568078,
        0.048881379391731115
       ],
       "est": 0.037799299478355364,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.6992646722040782,
        0.7671773161808316
       ],
       "est": 0.733286580855708,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.09758483856228367,
        0.120768803232322
       ],
       "est": 0.10902525494356652,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.09615924046735459,
        0.12631035245317965
       ],
       "est": 0.11091204696961499,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.023071164968790327,
        -0.014377168964549925
       ],
       "est": -0.018850080699118532,
       "frac_ref_higher": 0.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9712849632559851,
        0.9777303126519317
       ],
       "est": 0.9748266037871957
      },
      "N2": {
       "ci": [
        0.9709178968775978,
        0.9773697217709981
       ],
       "est": 0.974489908096679
      },
      "betw": {
       "ci": [
        0.9094549654438143,
        0.9310468996177499
       ],
       "est": 0.9208950839773524
      },
      "cut": {
       "ci": [
        0.39897578836927755,
        0.48024648687936167
       ],
       "est": 0.4395942615458495
      },
      "degprod": {
       "ci": [
        0.9313443434675776,
        0.9444930010916083
       ],
       "est": 0.9382089311595081
      },
      "degsum": {
       "ci": [
        0.8919964428918983,
        0.9125406385808068
       ],
       "est": 0.9024463815097113
      },
      "reach": {
       "ci": [
        0.9704022988702575,
        0.9769228410660817
       ],
       "est": 0.9740326775297511
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.00017246665653309622,
        0.0005097813627184366
       ],
       "est": 0.00033669569051664183,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.04451128284011475,
        0.06431548145526053
       ],
       "est": 0.05393151980984323,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.4945065810630905,
        0.5753558108318939
       ],
       "est": 0.5352323422413461,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.03129944090298415,
        0.04179886358041353
       ],
       "est": 0.03661767262768756,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.06267911213116557,
        0.08170626288522215
       ],
       "est": 0.07238022227748431,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.0025595526834343656,
        0.00437315637347993
       ],
       "est": 0.000793926257444566,
       "frac_ref_higher": 0.669
      }
     }
    },
    "within_cells": {
     "cells": 156,
     "cells_N_higher": {
      "N2": {
       "defined": 156,
       "equal": 156,
       "higher": 0,
       "lower": 0
      },
      "betw": {
       "defined": 152,
       "equal": 4,
       "higher": 107,
       "lower": 41
      },
      "degprod": {
       "defined": 156,
       "equal": 1,
       "higher": 124,
       "lower": 31
      },
      "degsum": {
       "defined": 156,
       "equal": 0,
       "higher": 131,
       "lower": 25
      },
      "reach": {
       "defined": 156,
       "equal": 5,
       "higher": 101,
       "lower": 50
      }
     },
     "diff": {
      "N2": {
       "ci": [
        0.0,
        0.0
       ],
       "est": 0.0
      },
      "betw": {
       "ci": [
        0.11083980581306839,
        0.21237133009177694
       ],
       "est": 0.16145400659623088
      },
      "degprod": {
       "ci": [
        0.0895726932206748,
        0.15211187628746212
       ],
       "est": 0.11943998245891368
      },
      "degsum": {
       "ci": [
        0.09463416882370901,
        0.1546634386954972
       ],
       "est": 0.12434791571035
      },
      "reach": {
       "ci": [
        0.030289832014576627,
        0.08508648378845067
       ],
       "est": 0.0574571620221106
      }
     },
     "mean_rho": {
      "N": {
       "ci": [
        0.8113599713057811,
        0.8709097834069408
       ],
       "defined": 156,
       "est": 0.842685922265618
      },
      "N2": {
       "ci": [
        0.8113599713057811,
        0.8709097834069408
       ],
       "defined": 156,
       "est": 0.842685922265618
      },
      "betw": {
       "ci": [
        0.6339121073437187,
        0.7240280503685042
       ],
       "defined": 152,
       "est": 0.679660304642364
      },
      "degprod": {
       "ci": [
        0.6832167242350848,
        0.7605290162693474
       ],
       "defined": 156,
       "est": 0.7232459398067044
      },
      "degsum": {
       "ci": [
        0.6804506928049017,
        0.7556978070066503
       ],
       "defined": 156,
       "est": 0.718338006555268
      },
      "reach": {
       "ci": [
        0.752809867004454,
        0.8149865660658887
       ],
       "defined": 156,
       "est": 0.7852287602435073
      }
     }
    }
   },
   "instances": 1560,
   "mean_total_degree": 4.156384120171674,
   "mean_vertices_per_part": 11.948717948717949
  },
  "30": {
   "CG3": {
    "bound_violations": 0,
    "mean_Eplus": 29.662820512820513,
    "mean_N": 79.3352564102564,
    "pooled": {
     "n": 1560,
     "r2_log": {
      "N": {
       "ci": [
        0.9047824365987407,
        0.9209492390959902
       ],
       "est": 0.9132427111791407
      },
      "N2": {
       "ci": [
        0.9082135236332929,
        0.9253628426978073
       ],
       "est": 0.9171363896937104
      },
      "betw": {
       "ci": [
        0.6558047229988064,
        0.7155466684596379
       ],
       "est": 0.6878791455331924
      },
      "cut": {
       "ci": [
        0.24639599061427167,
        0.3143276836430134
       ],
       "est": 0.2811862734004322
      },
      "degprod": {
       "ci": [
        0.7961719165754508,
        0.8262592100937087
       ],
       "est": 0.8109387370790011
      },
      "degsum": {
       "ci": [
        0.8334264285056922,
        0.862435950170871
       ],
       "est": 0.8481885456439334
      },
      "reach": {
       "ci": [
        0.8921073911397273,
        0.9105470024859816
       ],
       "est": 0.9017614044909473
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.005745872024877368,
        -0.002021229806656921
       ],
       "est": -0.003893678514569676,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.20091422381440308,
        0.25356774327902565
       ],
       "est": 0.22536356564594828,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.600585940669506,
        0.6634881484850105
       ],
       "est": 0.6320564377787086,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.08939207445160305,
        0.11561052912355635
       ],
       "est": 0.10230397410013958,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.055419273333437956,
        0.07502641336866336
       ],
       "est": 0.06505416553520726,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.004616991002074461,
        0.018551217843685828
       ],
       "est": 0.01148130668819336,
       "frac_ref_higher": 0.999
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9509319308663473,
        0.9609974539061126
       ],
       "est": 0.9565422854676678
      },
      "N2": {
       "ci": [
        0.9495270363102374,
        0.959787716615081
       ],
       "est": 0.9552174098843101
      },
      "betw": {
       "ci": [
        0.7677433478440223,
        0.8094597416237289
       ],
       "est": 0.7900898015733067
      },
      "cut": {
       "ci": [
        0.48585801298545017,
        0.553203750692177
       ],
       "est": 0.5214439144069455
      },
      "degprod": {
       "ci": [
        0.9003327206923465,
        0.9201238024155447
       ],
       "est": 0.9106554135063746
      },
      "degsum": {
       "ci": [
        0.9090454280463071,
        0.9272452216813272
       ],
       "est": 0.9188211881515608
      },
      "reach": {
       "ci": [
        0.9337604541417005,
        0.9473551265565129
       ],
       "est": 0.9412435174601916
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.000860245234894902,
        0.0017822741442809957
       ],
       "est": 0.0013248755833576986,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.14737573025836348,
        0.18668205245027658
       ],
       "est": 0.16645248389436118,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.40357697651253915,
        0.4708369618961097
       ],
       "est": 0.43509837106072236,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.039429505523798015,
        0.052707512438467455
       ],
       "est": 0.04588687196129326,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.031652296994499673,
        0.044090027984970116
       ],
       "est": 0.037721097316107066,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.01055290918297987,
        0.021019757561300558
       ],
       "est": 0.015298768007476204,
       "frac_ref_higher": 1.0
      }
     }
    },
    "within_cells": {
     "cells": 156,
     "cells_N_higher": {
      "N2": {
       "defined": 156,
       "equal": 156,
       "higher": 0,
       "lower": 0
      },
      "betw": {
       "defined": 156,
       "equal": 0,
       "higher": 137,
       "lower": 19
      },
      "degprod": {
       "defined": 156,
       "equal": 2,
       "higher": 97,
       "lower": 57
      },
      "degsum": {
       "defined": 156,
       "equal": 3,
       "higher": 112,
       "lower": 41
      },
      "reach": {
       "defined": 156,
       "equal": 6,
       "higher": 84,
       "lower": 66
      }
     },
     "diff": {
      "N2": {
       "ci": [
        0.0,
        0.0
       ],
       "est": 0.0
      },
      "betw": {
       "ci": [
        0.32355416519215635,
        0.4359739485844905
       ],
       "est": 0.37596329001426515
      },
      "degprod": {
       "ci": [
        0.022433705200389877,
        0.05693717650947402
       ],
       "est": 0.038605198579727884
      },
      "degsum": {
       "ci": [
        0.04440698125819572,
        0.07706594874879866
       ],
       "est": 0.05994733863108493
      },
      "reach": {
       "ci": [
        -0.018185744139542884,
        0.0157604462960416
       ],
       "est": -0.0009487732972778067
      }
     },
     "mean_rho": {
      "N": {
       "ci": [
        0.7637882310990913,
        0.8235027539265384
       ],
       "defined": 156,
       "est": 0.7938151820438608
      },
      "N2": {
       "ci": [
        0.7637882310990913,
        0.8235027539265384
       ],
       "defined": 156,
       "est": 0.7938151820438608
      },
      "betw": {
       "ci": [
        0.35296018477437185,
        0.47593942079405976
       ],
       "defined": 156,
       "est": 0.4178518920295957
      },
      "degprod": {
       "ci": [
        0.72237229307806,
        0.7858651278664143
       ],
       "defined": 156,
       "est": 0.7552099834641329
      },
      "degsum": {
       "ci": [
        0.7019753944962738,
        0.7628984038152351
       ],
       "defined": 156,
       "est": 0.733867843412776
      },
      "reach": {
       "ci": [
        0.7660920939031147,
        0.8204280558614001
       ],
       "defined": 156,
       "est": 0.7947639553411386
      }
     }
    }
   },
   "G2": {
    "bound_violations": 0,
    "mean_Eplus": 13.337820512820512,
    "mean_N": 15.918589743589743,
    "pooled": {
     "n": 1560,
     "r2_log": {
      "N": {
       "ci": [
        0.980824055464281,
        0.985684425761866
       ],
       "est": 0.9834450014704312
      },
      "N2": {
       "ci": [
        0.9973545897456457,
        0.9995306445699806
       ],
       "est": 0.9987178789422205
      },
      "betw": {
       "ci": [
        0.4985619584009412,
        0.5696347111309272
       ],
       "est": 0.5332317083533051
      },
      "cut": {
       "ci": [
        0.38229680225076257,
        0.45508327873025445
       ],
       "est": 0.41819505137709906
      },
      "degprod": {
       "ci": [
        0.8415882276692022,
        0.8734897428363814
       ],
       "est": 0.8576246217500774
      },
      "degsum": {
       "ci": [
        0.9966388744939171,
        0.9989712734489956
       ],
       "est": 0.9980662801790472
      },
      "reach": {
       "ci": [
        0.9500284004103982,
        0.9593351986746327
       ],
       "est": 0.9546337918922175
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.017274221112676815,
        -0.013433461136473623
       ],
       "est": -0.015272877471789292,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.41325543015324107,
        0.4849699501961765
       ],
       "est": 0.4502132931171261,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.5298057097552346,
        0.5991239691172302
       ],
       "est": 0.5652499500933321,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.11001924345067414,
        0.14085308464139862
       ],
       "est": 0.12582037972035387,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.016553314933721412,
        -0.012736784180985158
       ],
       "est": -0.014621278708615959,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.024117161903202962,
        0.03318066523243749
       ],
       "est": 0.028811209578213703,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9918857569668966,
        0.9938962783890093
       ],
       "est": 0.9930057582237006
      },
      "N2": {
       "ci": [
        0.9992038070687542,
        0.9997406738704204
       ],
       "est": 0.9995085952753631
      },
      "betw": {
       "ci": [
        0.6881886658478948,
        0.7401887692571395
       ],
       "est": 0.7160469900256189
      },
      "cut": {
       "ci": [
        0.6142948137453667,
        0.6775419213392757
       ],
       "est": 0.6456652944465764
      },
      "degprod": {
       "ci": [
        0.9215962553309174,
        0.9384684310722058
       ],
       "est": 0.9304634554257889
      },
      "degsum": {
       "ci": [
        0.9987686103645688,
        0.9994202712773426
       ],
       "est": 0.9991426404268551
      },
      "reach": {
       "ci": [
        0.9667499604196703,
        0.9745303159418084
       ],
       "est": 0.9708316935573812
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        -0.00760765733320509,
        -0.005700748574988793
       ],
       "est": -0.006502837051662436,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.2525477893471438,
        0.3047496142447263
       ],
       "est": 0.27695876819808174,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.3158468284926864,
        0.3781368422755294
       ],
       "est": 0.34734046377712424,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.054809069105212424,
        0.07083287195061305
       ],
       "est": 0.06254230279791173,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        -0.007210045385146424,
        -0.00534353997837487
       ],
       "est": -0.006136882203154448,
       "frac_ref_higher": 0.0
      },
      "reach": {
       "ci": [
        0.018820944274969303,
        0.02589201182062745
       ],
       "est": 0.022174064666319437,
       "frac_ref_higher": 1.0
      }
     }
    },
    "within_cells": {
     "cells": 156,
     "cells_N_higher": {
      "N2": {
       "defined": 156,
       "equal": 156,
       "higher": 0,
       "lower": 0
      },
      "betw": {
       "defined": 156,
       "equal": 0,
       "higher": 156,
       "lower": 0
      },
      "degprod": {
       "defined": 156,
       "equal": 14,
       "higher": 140,
       "lower": 2
      },
      "degsum": {
       "defined": 156,
       "equal": 102,
       "higher": 44,
       "lower": 10
      },
      "reach": {
       "defined": 156,
       "equal": 20,
       "higher": 132,
       "lower": 4
      }
     },
     "diff": {
      "N2": {
       "ci": [
        0.0,
        0.0
       ],
       "est": 0.0
      },
      "betw": {
       "ci": [
        0.6510849554722996,
        0.7845445099521517
       ],
       "est": 0.7193713352552233
      },
      "degprod": {
       "ci": [
        0.07236161917216227,
        0.10687517445921664
       ],
       "est": 0.0885098587310612
      },
      "degsum": {
       "ci": [
        0.0032925495299611337,
        0.007591588119101895
       ],
       "est": 0.005463353443728544
      },
      "reach": {
       "ci": [
        0.03432863837795765,
        0.04897976252914186
       ],
       "est": 0.041456300436507776
      }
     },
     "mean_rho": {
      "N": {
       "ci": [
        0.9926924200790206,
        0.9969556691898712
       ],
       "defined": 156,
       "est": 0.9950731912257365
      },
      "N2": {
       "ci": [
        0.9926924200790206,
        0.9969556691898712
       ],
       "defined": 156,
       "est": 0.9950731912257365
      },
      "betw": {
       "ci": [
        0.21054682133436986,
        0.3445175751835898
       ],
       "defined": 156,
       "est": 0.27570185597051305
      },
      "degprod": {
       "ci": [
        0.8882232077065573,
        0.9226018699581098
       ],
       "defined": 156,
       "est": 0.9065633324946751
      },
      "degsum": {
       "ci": [
        0.9867740515456915,
        0.9923729254219539
       ],
       "defined": 156,
       "est": 0.9896098377820078
      },
      "reach": {
       "ci": [
        0.9461626444318251,
        0.960870617446886
       ],
       "defined": 156,
       "est": 0.9536168907892286
      }
     }
    }
   },
   "G3": {
    "bound_violations": 0,
    "mean_Eplus": 58.621153846153845,
    "mean_N": 79.38782051282051,
    "pooled": {
     "n": 1560,
     "r2_log": {
      "N": {
       "ci": [
        0.9788787123408741,
        0.9833611136927236
       ],
       "est": 0.9813651548189802
      },
      "N2": {
       "ci": [
        0.9831809493587284,
        0.9875686234099691
       ],
       "est": 0.9855967502412846
      },
      "betw": {
       "ci": [
        0.667857182557463,
        0.7235213510413508
       ],
       "est": 0.6971715977208994
      },
      "cut": {
       "ci": [
        0.22666772130290086,
        0.2960097303570352
       ],
       "est": 0.26125326399396104
      },
      "degprod": {
       "ci": [
        0.8853873140313594,
        0.9081696022371858
       ],
       "est": 0.8972152527345046
      },
      "degsum": {
       "ci": [
        0.9035322666896475,
        0.9235673937545934
       ],
       "est": 0.9142807067399638
      },
      "reach": {
       "ci": [
        0.9494540689072172,
        0.9589682410267891
       ],
       "est": 0.9546522178822028
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.005183152621071674,
        -0.003244061058788364
       ],
       "est": -0.004231595422304335,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.2580858729532171,
        0.3131713091662546
       ],
       "est": 0.2841935570980808,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.6864809815114487,
        0.753305434570796
       ],
       "est": 0.7201118908250193,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.07326289836612813,
        0.0955895681148969
       ],
       "est": 0.08414990208447559,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.05882551151622855,
        0.07672447945302249
       ],
       "est": 0.06708444807901648,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.02253817150350844,
        0.03146691374293403
       ],
       "est": 0.026712936936777454,
       "frac_ref_higher": 1.0
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.9915666101862725,
        0.9937736956304721
       ],
       "est": 0.9928704665032845
      },
      "N2": {
       "ci": [
        0.9913277324750678,
        0.9935635323284637
       ],
       "est": 0.9926404481253244
      },
      "betw": {
       "ci": [
        0.790461421184014,
        0.8310781902110922
       ],
       "est": 0.812048979944776
      },
      "cut": {
       "ci": [
        0.45772419973519146,
        0.5320744139595367
       ],
       "est": 0.4963763019835939
      },
      "degprod": {
       "ci": [
        0.9574102482793102,
        0.9669518403441894
       ],
       "est": 0.9628058874681173
      },
      "degsum": {
       "ci": [
        0.9483045665153251,
        0.9595008488581143
       ],
       "est": 0.9542600901999176
      },
      "reach": {
       "ci": [
        0.9671338075075856,
        0.9747541446222244
       ],
       "est": 0.9714572217234315
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        3.914940475771012e-05,
        0.0004151111817344066
       ],
       "est": 0.00023001837796010616,
       "frac_ref_higher": 0.994
      },
      "betw": {
       "ci": [
        0.1621999832070742,
        0.20216460299106687
       ],
       "est": 0.1808214865585085,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.46054006892754973,
        0.5348798350689974
       ],
       "est": 0.4964941645196906,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.026101980280989458,
        0.03469309059893648
       ],
       "est": 0.030064579035167127,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.03384419229782664,
        0.044057444700372705
       ],
       "est": 0.03861037630336683,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.01825609724979468,
        0.025134381857979775
       ],
       "est": 0.021413244779852958,
       "frac_ref_higher": 1.0
      }
     }
    },
    "within_cells": {
     "cells": 156,
     "cells_N_higher": {
      "N2": {
       "defined": 156,
       "equal": 156,
       "higher": 0,
       "lower": 0
      },
      "betw": {
       "defined": 156,
       "equal": 0,
       "higher": 156,
       "lower": 0
      },
      "degprod": {
       "defined": 156,
       "equal": 2,
       "higher": 120,
       "lower": 34
      },
      "degsum": {
       "defined": 156,
       "equal": 2,
       "higher": 131,
       "lower": 23
      },
      "reach": {
       "defined": 156,
       "equal": 4,
       "higher": 124,
       "lower": 28
      }
     },
     "diff": {
      "N2": {
       "ci": [
        0.0,
        0.0
       ],
       "est": 0.0
      },
      "betw": {
       "ci": [
        0.5334821918827545,
        0.6572827467159783
       ],
       "est": 0.5963284540794859
      },
      "degprod": {
       "ci": [
        0.04844213784644307,
        0.0833799715418781
       ],
       "est": 0.06422745144656246
      },
      "degsum": {
       "ci": [
        0.05019790384654669,
        0.0820995645233476
       ],
       "est": 0.06561593651657499
      },
      "reach": {
       "ci": [
        0.03954424511456657,
        0.06766931647735945
       ],
       "est": 0.05350357629795198
      }
     },
     "mean_rho": {
      "N": {
       "ci": [
        0.9451474591550258,
        0.9646630397838489
       ],
       "defined": 156,
       "est": 0.9556005707818611
      },
      "N2": {
       "ci": [
        0.9451474591550258,
        0.9646630397838489
       ],
       "defined": 156,
       "est": 0.9556005707818611
      },
      "betw": {
       "ci": [
        0.29750811666345656,
        0.42407892743577474
       ],
       "defined": 156,
       "est": 0.3592721167023753
      },
      "degprod": {
       "ci": [
        0.874619660858243,
        0.9072448643320786
       ],
       "defined": 156,
       "est": 0.8913731193352985
      },
      "degsum": {
       "ci": [
        0.8733558510073814,
        0.9051209662454308
       ],
       "defined": 156,
       "est": 0.8899846342652862
      },
      "reach": {
       "ci": [
        0.888579181680152,
        0.9148678419552582
       ],
       "defined": 156,
       "est": 0.902096994483909
      }
     }
    }
   },
   "G4": {
    "bound_violations": 0,
    "mean_Eplus": 158.67179487179487,
    "mean_N": 386.074358974359,
    "pooled": {
     "n": 1560,
     "r2_log": {
      "N": {
       "ci": [
        0.946438966912018,
        0.9559407699304514
       ],
       "est": 0.9513182149386754
      },
      "N2": {
       "ci": [
        0.9523038824858845,
        0.9616354212917599
       ],
       "est": 0.9571402848457272
      },
      "betw": {
       "ci": [
        0.7708714544005592,
        0.8127308877126526
       ],
       "est": 0.7928461189544863
      },
      "cut": {
       "ci": [
        0.14781203968831733,
        0.21452474655962747
       ],
       "est": 0.18092575278894288
      },
      "degprod": {
       "ci": [
        0.8533272806316632,
        0.8763186048742024
       ],
       "est": 0.8646029594982804
      },
      "degsum": {
       "ci": [
        0.8027042402269982,
        0.8388411314106471
       ],
       "est": 0.8208735630411375
      },
      "reach": {
       "ci": [
        0.9544184373655226,
        0.9628734378050781
       ],
       "est": 0.9588587819596783
      }
     },
     "r2_log_diff": {
      "N2": {
       "ci": [
        -0.007093441996676078,
        -0.0046283400005402795
       ],
       "est": -0.005822069907051808,
       "frac_ref_higher": 0.0
      },
      "betw": {
       "ci": [
        0.1400592540612958,
        0.1799641949092752
       ],
       "est": 0.1584720959841891,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.7381718323654117,
        0.8031936574440752
       ],
       "est": 0.7703924621497326,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.07584840643731672,
        0.09755557622213457
       ],
       "est": 0.08671525544039504,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.11321797459747256,
        0.14688915189381715
       ],
       "est": 0.13044465189753796,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        -0.012253566904933233,
        -0.002634107276274715
       ],
       "est": -0.00754056702100292,
       "frac_ref_higher": 0.001
      }
     },
     "spearman": {
      "N": {
       "ci": [
        0.977993600516189,
        0.9837429199963165
       ],
       "est": 0.9810898776612977
      },
      "N2": {
       "ci": [
        0.9777618342746193,
        0.9835285982458323
       ],
       "est": 0.9808687249278024
      },
      "betw": {
       "ci": [
        0.8396241184993584,
        0.8735311301172382
       ],
       "est": 0.8573966717190806
      },
      "cut": {
       "ci": [
        0.3589460083952806,
        0.44786487764961536
       ],
       "est": 0.4045745450931307
      },
      "degprod": {
       "ci": [
        0.9384315925275815,
        0.9505665551311554
       ],
       "est": 0.9450890699664541
      },
      "degsum": {
       "ci": [
        0.8875511633835558,
        0.9105644569439771
       ],
       "est": 0.9001251201788929
      },
      "reach": {
       "ci": [
        0.9723924483773789,
        0.9791868443748935
       ],
       "est": 0.9762476406724173
      }
     },
     "spearman_diff": {
      "N2": {
       "ci": [
        0.00013283387461087982,
        0.00030368941107203063
       ],
       "est": 0.00022115273349532227,
       "frac_ref_higher": 1.0
      },
      "betw": {
       "ci": [
        0.10815361752143214,
        0.13994578016133333
       ],
       "est": 0.12369320594221711,
       "frac_ref_higher": 1.0
      },
      "cut": {
       "ci": [
        0.53396495491441,
        0.6221239996760124
       ],
       "est": 0.5765153325681671,
       "frac_ref_higher": 1.0
      },
      "degprod": {
       "ci": [
        0.03082483567163579,
        0.04201436196792461
       ],
       "est": 0.036000807694843595,
       "frac_ref_higher": 1.0
      },
      "degsum": {
       "ci": [
        0.07129097378651565,
        0.09197181028206995
       ],
       "est": 0.08096475748240484,
       "frac_ref_higher": 1.0
      },
      "reach": {
       "ci": [
        0.0012929363279169854,
        0.00850342697675514
       ],
       "est": 0.004842236988880422,
       "frac_ref_higher": 0.999
      }
     }
    },
    "within_cells": {
     "cells": 156,
     "cells_N_higher": {
      "N2": {
       "defined": 156,
       "equal": 156,
       "higher": 0,
       "lower": 0
      },
      "betw": {
       "defined": 156,
       "equal": 2,
       "higher": 142,
       "lower": 12
      },
      "degprod": {
       "defined": 156,
       "equal": 0,
       "higher": 133,
       "lower": 23
      },
      "degsum": {
       "defined": 156,
       "equal": 0,
       "higher": 143,
       "lower": 13
      },
      "reach": {
       "defined": 156,
       "equal": 9,
       "higher": 107,
       "lower": 40
      }
     },
     "diff": {
      "N2": {
       "ci": [
        0.0,
        0.0
       ],
       "est": 0.0
      },
      "betw": {
       "ci": [
        0.4143860790979834,
        0.5375249988030903
       ],
       "est": 0.4754301434492839
      },
      "degprod": {
       "ci": [
        0.075724289975413,
        0.11365669213891338
       ],
       "est": 0.09462746232212381
      },
      "degsum": {
       "ci": [
        0.09861688278120116,
        0.13857911602772666
       ],
       "est": 0.11778115585420935
      },
      "reach": {
       "ci": [
        0.04228939046291028,
        0.09033054154267953
       ],
       "est": 0.06811831335828696
      }
     },
     "mean_rho": {
      "N": {
       "ci": [
        0.8954243089282992,
        0.9295259415699367
       ],
       "defined": 156,
       "est": 0.9137286996283682
      },
      "N2": {
       "ci": [
        0.8954243089282992,
        0.9295259415699367
       ],
       "defined": 156,
       "est": 0.9137286996283682
      },
      "betw": {
       "ci": [
        0.370423899656626,
        0.49903243188470026
       ],
       "defined": 156,
       "est": 0.43829855617908425
      },
      "degprod": {
       "ci": [
        0.7964978104950201,
        0.8402099801168675
       ],
       "defined": 156,
       "est": 0.8191012373062444
      },
      "degsum": {
       "ci": [
        0.7719867178300556,
        0.8197989462056967
       ],
       "defined": 156,
       "est": 0.7959475437741589
      },
      "reach": {
       "ci": [
        0.8207081920576252,
        0.8710419586714984
       ],
       "defined": 156,
       "est": 0.8456103862700814
      }
     }
    }
   },
   "instances": 1560,
   "mean_total_degree": 5.27992747440273,
   "mean_vertices_per_part": 30.05128205128205
  }
 },
 "B": {
  "CG3": {
   "best_by_family_eff": {
    "Bollobas": [
     "N"
    ],
    "ER": [
     "N"
    ],
    "Florentine": [
     "N"
    ],
    "Holme-Kim": [
     "degprod",
     "degsum"
    ],
    "Kleinberg": [
     "reach"
    ],
    "Les Mis": [
     "N"
    ],
    "Price": [
     "N"
    ],
    "SBM": [
     "N"
    ],
    "caveman": [
     "reach"
    ],
    "configuration": [
     "N"
    ],
    "geometric": [
     "degprod",
     "degsum"
    ],
    "k-out": [
     "N"
    ],
    "karate": [
     "degprod",
     "degsum"
    ],
    "lattice": [
     "N"
    ],
    "scale-free": [
     "N"
    ],
    "small-world": [
     "N"
    ]
   },
   "best_by_family_rho": {
    "Bollobas": [
     "reach"
    ],
    "ER": [
     "N"
    ],
    "Florentine": [
     "N"
    ],
    "Holme-Kim": [
     "N"
    ],
    "Kleinberg": [
     "reach"
    ],
    "Les Mis": [
     "reach"
    ],
    "Price": [
     "N"
    ],
    "SBM": [
     "reach"
    ],
    "caveman": [
     "reach"
    ],
    "configuration": [
     "N"
    ],
    "geometric": [
     "degprod"
    ],
    "k-out": [
     "N"
    ],
    "karate": [
     "reach"
    ],
    "lattice": [
     "N"
    ],
    "scale-free": [
     "N"
    ],
    "small-world": [
     "reach"
    ]
   },
   "best_by_family_top1": {
    "Bollobas": [
     "N"
    ],
    "ER": [
     "N"
    ],
    "Florentine": [
     "N"
    ],
    "Holme-Kim": [
     "degprod",
     "degsum"
    ],
    "Kleinberg": [
     "reach"
    ],
    "Les Mis": [
     "N"
    ],
    "Price": [
     "N"
    ],
    "SBM": [
     "N"
    ],
    "caveman": [
     "reach"
    ],
    "configuration": [
     "degprod",
     "degsum"
    ],
    "geometric": [
     "degprod",
     "degsum"
    ],
    "k-out": [
     "N"
    ],
    "karate": [
     "degprod",
     "degsum"
    ],
    "lattice": [
     "degprod",
     "degsum"
    ],
    "scale-free": [
     "N"
    ],
    "small-world": [
     "N"
    ]
   },
   "eff": {
    "N": {
     "ci": [
      0.8530388177364885,
      0.8785943403656102
     ],
     "defined": 480,
     "est": 0.8662992564098285
    },
    "N2": {
     "ci": [
      0.8528609456328035,
      0.8783959772110382
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 3,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0003488132846685479
      ],
      "est": 0.00015099331711173822
     },
     "est": 0.8661482630927168
    },
    "betw": {
     "ci": [
      0.49460663385283765,
      0.5266974128097934
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 449,
      "N_lower": 25,
      "ci": [
       0.33361449478435984,
       0.37658830935199933
      ],
      "est": 0.35547442046589206
     },
     "est": 0.5108248359439365
    },
    "degprod": {
     "ci": [
      0.8422836705703921,
      0.8649881379979623
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 163,
      "N_lower": 103,
      "ci": [
       0.006212548500545267,
       0.019407272564060028
      ],
      "est": 0.012704354051821236
     },
     "est": 0.8535949023580074
    },
    "degsum": {
     "ci": [
      0.8421156574308981,
      0.8647259867320063
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 164,
      "N_lower": 103,
      "ci": [
       0.0063397194209611285,
       0.01954366617026229
      ],
      "est": 0.012856156870649916
     },
     "est": 0.8534430995391787
    },
    "random": {
     "ci": [
      0.35864893337660947,
      0.3799597945636868
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 474,
      "N_lower": 6,
      "ci": [
       0.47851852329643346,
       0.5148935324972044
      ],
      "est": 0.49704674011924205
     },
     "est": 0.36925251629058653
    },
    "reach": {
     "ci": [
      0.7805506340009659,
      0.8073505040634273
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 248,
      "N_lower": 124,
      "ci": [
       0.05584488684203401,
       0.08935816408860804
      ],
      "est": 0.07221578249586913
     },
     "est": 0.7940834739139595
    }
   },
   "instances": 480,
   "mean_candidates": 371.5625,
   "mean_maxEplus": 25.1625,
   "mean_n_best": 3.0833333333333335,
   "per_family": {
    "Bollobas": {
     "eff": {
      "N": 0.9182356099346244,
      "N2": 0.9182356099346244,
      "betw": 0.4401026451060996,
      "degprod": 0.9141147312759532,
      "degsum": 0.9141147312759532,
      "random": 0.22762048010812455,
      "reach": 0.7843774408711531
     },
     "rho": {
      "N": 0.8923664358272029,
      "N2": 0.8917615654214318,
      "betw": 0.8055703932865349,
      "degprod": 0.8236277121262189,
      "degsum": 0.8139877315768175,
      "random": null,
      "reach": 0.9172432936876286
     },
     "top1": {
      "N": 0.5166666666666667,
      "N2": 0.5166666666666667,
      "betw": 0.0,
      "degprod": 0.4722222222222222,
      "degsum": 0.4722222222222222,
      "random": 0.0029166666666666672,
      "reach": 0.2475
     },
     "top5": {
      "N": 0.6255555555555556,
      "N2": 0.6233333333333334,
      "betw": 0.05718253968253969,
      "degprod": 0.6654761904761906,
      "degsum": 0.6426190476190478,
      "random": 0.015083333333333337,
      "reach": 0.45447089947089947
     }
    },
    "ER": {
     "eff": {
      "N": 0.8937919933287074,
      "N2": 0.8937919933287074,
      "betw": 0.5880686716846424,
      "degprod": 0.8815649326309297,
      "degsum": 0.8815649326309297,
      "random": 0.36812218181266126,
      "reach": 0.8070357316032822
     },
     "rho": {
      "N": 0.8817670330537187,
      "N2": 0.880964182389593,
      "betw": 0.6242085503598737,
      "degprod": 0.8342064510904506,
      "degsum": 0.8311567751856299,
      "random": null,
      "reach": 0.8733544151578697
     },
     "top1": {
      "N": 0.4722222222222222,
      "N2": 0.4722222222222222,
      "betw": 0.008480323193771908,
      "degprod": 0.42796296296296293,
      "degsum": 0.42796296296296293,
      "random": 0.007916666666666667,
      "reach": 0.25277777777777777
     },
     "top5": {
      "N": 0.4893333333333334,
      "N2": 0.4876666666666667,
      "betw": 0.09994783092460954,
      "degprod": 0.5034828617437312,
      "degsum": 0.48810948512035474,
      "random": 0.01991666666666667,
      "reach": 0.3602645502645503
     }
    },
    "Florentine": {
     "eff": {
      "N": 0.8347222222222223,
      "N2": 0.833888888888889,
      "betw": 0.6680772864701436,
      "degprod": 0.7884986772486775,
      "degsum": 0.7902843915343917,
      "random": 0.4900198412698413,
      "reach": 0.7885019841269841
     },
     "rho": {
      "N": 0.6742295287446846,
      "N2": 0.6657723664332073,
      "betw": 0.6393241386796877,
      "degprod": 0.6569150569188601,
      "degsum": 0.5759973780954771,
      "random": null,
      "reach": 0.672258749648391
     },
     "top1": {
      "N": 0.5004629629629629,
      "N2": 0.49999999999999994,
      "betw": 0.24819916855631138,
      "degprod": 0.4509259259259259,
      "degsum": 0.45449735449735446,
      "random": 0.16726190476190478,
      "reach": 0.4568584656084656
     },
     "top5": {
      "N": 0.6411296296296297,
      "N2": 0.641058201058201,
      "betw": 0.3958380574452003,
      "degprod": 0.5940357142857142,
      "degsum": 0.5761083263714842,
      "random": 0.244047619047619,
      "reach": 0.5683862433862432
     }
    },
    "Holme-Kim": {
     "eff": {
      "N": 0.901328889123488,
      "N2": 0.901328889123488,
      "betw": 0.35913188816046343,
      "degprod": 0.9109524927548054,
      "degsum": 0.9109524927548054,
      "random": 0.3250958633849007,
      "reach": 0.7987550467992469
     },
     "rho": {
      "N": 0.8682439102070864,
      "N2": 0.8676776440202217,
      "betw": 0.4749214379799502,
      "degprod": 0.8128172298476568,
      "degsum": 0.7655404572188118,
      "random": null,
      "reach": 0.8458693095715307
     },
     "top1": {
      "N": 0.45,
      "N2": 0.45,
      "betw": 0.00041279669762641903,
      "degprod": 0.4805555555555555,
      "degsum": 0.4805555555555555,
      "random": 0.005000000000000001,
      "reach": 0.30277777777777776
     },
     "top5": {
      "N": 0.6202222222222222,
      "N2": 0.6202222222222222,
      "betw": 0.016523907808737533,
      "degprod": 0.6135555555555556,
      "degsum": 0.5803748473748475,
      "random": 0.016833333333333332,
      "reach": 0.3883333333333334
     }
    },
    "Kleinberg": {
     "eff": {
      "N": 0.8024293363142622,
      "N2": 0.8018595357444617,
      "betw": 0.5000304710613689,
      "degprod": 0.7651781695255412,
      "degsum": 0.7651781695255412,
      "random": 0.5049857814372588,
      "reach": 0.8344170968387888
     },
     "rho": {
      "N": 0.7121438878300427,
      "N2": 0.7113981841578446,
      "betw": -0.04041568033544966,
      "degprod": 0.6967448516211283,
      "degsum": 0.6886109052311074,
      "random": null,
      "reach": 0.7484175265589664
     },
     "top1": {
      "N": 0.17370370370370372,
      "N2": 0.1722222222222222,
      "betw": 0.0075139869228226484,
      "degprod": 0.12756975867269985,
      "degsum": 0.12756975867269985,
      "random": 0.006833333333333334,
      "reach": 0.23555555555555555
     },
     "top5": {
      "N": 0.2506772486772487,
      "N2": 0.24919576719576722,
      "betw": 0.020384428062267857,
      "degprod": 0.23804254895431365,
      "degsum": 0.23442502758679226,
      "random": 0.019416666666666662,
      "reach": 0.4054603174603174
     }
    },
    "Les Mis": {
     "eff": {
      "N": 0.9796505416221236,
      "N2": 0.9796505416221236,
      "betw": 0.3296857350148785,
      "degprod": 0.9742078660181577,
      "degsum": 0.9699933066311845,
      "random": 0.21685943860976223,
      "reach": 0.7530048834418382
     },
     "rho": {
      "N": 0.8727107286870341,
      "N2": 0.8726637808121104,
      "betw": 0.7569226358920728,
      "degprod": 0.8942667571483673,
      "degsum": 0.8049342173597144,
      "random": null,
      "reach": 0.903592425144639
     },
     "top1": {
      "N": 0.8333333333333334,
      "N2": 0.8333333333333334,
      "betw": 0.004865001794529685,
      "degprod": 0.7833333333333333,
      "degsum": 0.7611111111111111,
      "random": 0.0030833333333333338,
      "reach": 0.2833333333333333
     },
     "top5": {
      "N": 0.8071111111111112,
      "N2": 0.8071111111111112,
      "betw": 0.042307436542354374,
      "degprod": 0.7985238095238095,
      "degsum": 0.6090476190476191,
      "random": 0.014250000000000002,
      "reach": 0.4315238095238095
     }
    },
    "Price": {
     "eff": {
      "N": 0.8641507612608997,
      "N2": 0.8641507612608997,
      "betw": 0.8259270912144475,
      "degprod": 0.842310257051915,
      "degsum": 0.842310257051915,
      "random": 0.25034788089753734,
      "reach": 0.8376559469007872
     },
     "rho": {
      "N": 0.9264424166610029,
      "N2": 0.9259487087327904,
      "betw": 0.907599548566525,
      "degprod": 0.8411504595358414,
      "degsum": 0.8680784755420512,
      "random": null,
      "reach": 0.9247489559686385
     },
     "top1": {
      "N": 0.37554639804639806,
      "N2": 0.37554639804639806,
      "betw": 0.2486111111111111,
      "degprod": 0.25118679050567594,
      "degsum": 0.25118679050567594,
      "random": 0.013333333333333334,
      "reach": 0.2992216117216117
     },
     "top5": {
      "N": 0.4717686202686204,
      "N2": 0.4717686202686204,
      "betw": 0.3407735042735043,
      "degprod": 0.32929136566907463,
      "degsum": 0.32929136566907463,
      "random": 0.01983333333333333,
      "reach": 0.37326923076923074
     }
    },
    "SBM": {
     "eff": {
      "N": 0.8604939217740909,
      "N2": 0.8604939217740909,
      "betw": 0.5377262720793795,
      "degprod": 0.8431193662869864,
      "degsum": 0.8431193662869864,
      "random": 0.39899563847166614,
      "reach": 0.8381891707399368
     },
     "rho": {
      "N": 0.8469600556514847,
      "N2": 0.8463856558362932,
      "betw": 0.4429655160264088,
      "degprod": 0.8203571859551358,
      "degsum": 0.800928467694796,
      "random": null,
      "reach": 0.8546505847266599
     },
     "top1": {
      "N": 0.4,
      "N2": 0.4,
      "betw": 0.011994268508863242,
      "degprod": 0.33888888888888885,
      "degsum": 0.33888888888888885,
      "random": 0.006666666666666668,
      "reach": 0.33055555555555555
     },
     "top5": {
      "N": 0.3824444444444445,
      "N2": 0.3824444444444445,
      "betw": 0.08628955458322764,
      "degprod": 0.36182315832315837,
      "degsum": 0.34854228422649475,
      "random": 0.017583333333333336,
      "reach": 0.35899999999999993
     }
    },
    "caveman": {
     "eff": {
      "N": 0.6814644426709057,
      "N2": 0.6814644426709057,
      "betw": 0.5046911807298643,
      "degprod": 0.6672205463663198,
      "degsum": 0.6672205463663198,
      "random": 0.36952299141597705,
      "reach": 0.812401004763879
     },
     "rho": {
      "N": 0.6975937734449231,
      "N2": 0.6971776074537085,
      "betw": 0.5268346344525975,
      "degprod": 0.6607098786411985,
      "degsum": 0.649179778258092,
      "random": null,
      "reach": 0.7783210684211884
     },
     "top1": {
      "N": 0.05,
      "N2": 0.05,
      "betw": 0.03414786967418546,
      "degprod": 0.06867673992673992,
      "degsum": 0.06867673992673992,
      "random": 0.0058333333333333345,
      "reach": 0.22333333333333333
     },
     "top5": {
      "N": 0.2067929292929293,
      "N2": 0.2067929292929293,
      "betw": 0.06252934735829471,
      "degprod": 0.20844107744107745,
      "degsum": 0.2084603775853776,
      "random": 0.020083333333333335,
      "reach": 0.3923660979543333
     }
    },
    "configuration": {
     "eff": {
      "N": 0.9445054390609798,
      "N2": 0.9445054390609798,
      "betw": 0.4533899767203561,
      "degprod": 0.9360008295336208,
      "degsum": 0.9360008295336208,
      "random": 0.3861489199003975,
      "reach": 0.8809521679184525
     },
     "rho": {
      "N": 0.7621362453401486,
      "N2": 0.7608759813464501,
      "betw": 0.11755906101983159,
      "degprod": 0.7226682133669544,
      "degsum": 0.7123706340588762,
      "random": null,
      "reach": 0.7199173415904778
     },
     "top1": {
      "N": 0.6166666666666667,
      "N2": 0.6166666666666667,
      "betw": 0.010509189477359656,
      "degprod": 0.6477777777777779,
      "degsum": 0.6477777777777779,
      "random": 0.006250000000000001,
      "reach": 0.52
     },
     "top5": {
      "N": 0.6534603174603176,
      "N2": 0.6534603174603176,
      "betw": 0.058002037461146065,
      "degprod": 0.6777208994708996,
      "degsum": 0.6409554296466062,
      "random": 0.020833333333333332,
      "reach": 0.49121693121693133
     }
    },
    "geometric": {
     "eff": {
      "N": 0.8470458033555391,
      "N2": 0.8470458033555391,
      "betw": 0.48566570606210074,
      "degprod": 0.8525383329166317,
      "degsum": 0.8525383329166317,
      "random": 0.3902750031819716,
      "reach": 0.7173776497912822
     },
     "rho": {
      "N": 0.8529949163852417,
      "N2": 0.8525711936314898,
      "betw": 0.5019496996847735,
      "degprod": 0.8531355989237562,
      "degsum": 0.822674980139946,
      "random": null,
      "reach": 0.8433803888217434
     },
     "top1": {
      "N": 0.26666666666666666,
      "N2": 0.26666666666666666,
      "betw": 0.004651192288178589,
      "degprod": 0.29250000000000004,
      "degsum": 0.29250000000000004,
      "random": 0.004916666666666667,
      "reach": 0.027777777777777776
     },
     "top5": {
      "N": 0.4185555555555555,
      "N2": 0.41522222222222216,
      "betw": 0.04596535753493215,
      "degprod": 0.4446538461538461,
      "degsum": 0.42193637734814204,
      "random": 0.0175,
      "reach": 0.17347560975609755
     }
    },
    "k-out": {
     "eff": {
      "N": 0.8241854458144785,
      "N2": 0.8231726866438245,
      "betw": 0.5611016273248361,
      "degprod": 0.8161687219574277,
      "degsum": 0.8161687219574277,
      "random": 0.3887658648039581,
      "reach": 0.8118706441876988
     },
     "rho": {
      "N": 0.8938326847347546,
      "N2": 0.8927146455314424,
      "betw": 0.713253053686263,
      "degprod": 0.8751531686076567,
      "degsum": 0.8721222328084952,
      "random": null,
      "reach": 0.8819794580429665
     },
     "top1": {
      "N": 0.21261253366516525,
      "N2": 0.21208621787569154,
      "betw": 0.03211385836385836,
      "degprod": 0.20189638720985467,
      "degsum": 0.20189638720985467,
      "random": 0.013833333333333333,
      "reach": 0.11527777777777777
     },
     "top5": {
      "N": 0.29410327440590595,
      "N2": 0.2935769586164323,
      "betw": 0.06455245777614198,
      "degprod": 0.3096266039029197,
      "degsum": 0.3096266039029197,
      "random": 0.023999999999999997,
      "reach": 0.2681847781847782
     }
    },
    "karate": {
     "eff": {
      "N": 0.9274610751567273,
      "N2": 0.9274610751567273,
      "betw": 0.4428551140262277,
      "degprod": 0.9281026095482616,
      "degsum": 0.9281026095482616,
      "random": 0.33729525923681225,
      "reach": 0.645023423670185
     },
     "rho": {
      "N": 0.7836470479253063,
      "N2": 0.783050294346291,
      "betw": 0.6882240949063725,
      "degprod": 0.7768419120847075,
      "degsum": 0.6555286253825504,
      "random": null,
      "reach": 0.8259714925255001
     },
     "top1": {
      "N": 0.4666666666666667,
      "N2": 0.4666666666666667,
      "betw": 0.014571164385148676,
      "degprod": 0.4722222222222222,
      "degsum": 0.4722222222222222,
      "random": 0.005074971164936562,
      "reach": 0.08762626262626264
     },
     "top5": {
      "N": 0.7800000000000001,
      "N2": 0.777777777777778,
      "betw": 0.057343342847087836,
      "degprod": 0.7915555555555557,
      "degsum": 0.6975425685425686,
      "random": 0.025144175317185703,
      "reach": 0.24622727272727277
     }
    },
    "lattice": {
     "eff": {
      "N": 0.8256412452956927,
      "N2": 0.8256412452956927,
      "betw": 0.5542388919171566,
      "degprod": 0.8255013029093285,
      "degsum": 0.8255013029093285,
      "random": 0.5131319591342226,
      "reach": 0.7954784683934734
     },
     "rho": {
      "N": 0.7602365584427258,
      "N2": 0.7594926341161098,
      "betw": 0.1789162224900565,
      "degprod": 0.7477139297534106,
      "degsum": 0.7322060310395881,
      "random": null,
      "reach": 0.7377355991292615
     },
     "top1": {
      "N": 0.11666666666666667,
      "N2": 0.11666666666666667,
      "betw": 0.009648811879960768,
      "degprod": 0.13857142857142854,
      "degsum": 0.13857142857142854,
      "random": 0.010833333333333334,
      "reach": 0.08611111111111111
     },
     "top5": {
      "N": 0.3688888888888888,
      "N2": 0.3688888888888888,
      "betw": 0.037527990224040866,
      "degprod": 0.325510933946228,
      "degsum": 0.325510933946228,
      "random": 0.025416666666666674,
      "reach": 0.3045726495726496
     }
    },
    "scale-free": {
     "eff": {
      "N": 0.9124795422277238,
      "N2": 0.9124795422277238,
      "betw": 0.40379847387011086,
      "degprod": 0.907408696127191,
      "degsum": 0.907408696127191,
      "random": 0.3441489205506078,
      "reach": 0.8130452599358319
     },
     "rho": {
      "N": 0.8435881694158233,
      "N2": 0.8429582101860844,
      "betw": 0.48211061655061227,
      "degprod": 0.8028654561410943,
      "degsum": 0.7590074168079044,
      "random": null,
      "reach": 0.8084244301770653
     },
     "top1": {
      "N": 0.5333333333333333,
      "N2": 0.5333333333333333,
      "betw": 0.0006378409109042883,
      "degprod": 0.5222222222222223,
      "degsum": 0.5222222222222223,
      "random": 0.004583333333333333,
      "reach": 0.23055555555555557
     },
     "top5": {
      "N": 0.5999999999999998,
      "N2": 0.5999999999999998,
      "betw": 0.025857419035019973,
      "degprod": 0.5824444444444443,
      "degsum": 0.5798412698412697,
      "random": 0.015416666666666669,
      "reach": 0.37112698412698414
     }
    },
    "small-world": {
     "eff": {
      "N": 0.8432018333947919,
      "N2": 0.8432018333947919,
      "betw": 0.518706343660908,
      "degprod": 0.8046309055763705,
      "degsum": 0.8046309055763705,
      "random": 0.3967042364336853,
      "reach": 0.7872496626405309
     },
     "rho": {
      "N": 0.7500008163792484,
      "N2": 0.7493155847343994,
      "betw": 0.33263726135792576,
      "degprod": 0.7042709822514116,
      "degsum": 0.7059130215226173,
      "random": null,
      "reach": 0.7658025318741177
     },
     "top1": {
      "N": 0.3944444444444445,
      "N2": 0.3944444444444445,
      "betw": 0.02021563459169142,
      "degprod": 0.2935846560846561,
      "degsum": 0.2935846560846561,
      "random": 0.004250000000000001,
      "reach": 0.3
     },
     "top5": {
      "N": 0.34377777777777774,
      "N2": 0.3393333333333333,
      "betw": 0.08210560163393371,
      "degprod": 0.3354653679653679,
      "degsum": 0.3186086048454469,
      "random": 0.01891666666666666,
      "reach": 0.2946666666666667
     }
    }
   },
   "rho": {
    "N": {
     "ci": [
      0.8030928613601375,
      0.8243754077197413
     ],
     "defined": 480,
     "est": 0.8136808880456518
    },
    "N2": {
     "ci": [
      0.8018706278301013,
      0.8233780397535858
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 431,
      "N_lower": 20,
      "ci": [
       0.0008541460373754691,
       0.0014653506766296384
      ],
      "est": 0.0011353730988100362
     },
     "est": 0.8125455149468418
    },
    "betw": {
     "ci": [
      0.4895225617093438,
      0.5549000879731943
     ],
     "defined": 464,
     "diff_N_minus": {
      "N_higher": 421,
      "N_lower": 43,
      "ci": [
       0.2683198928940936,
       0.3251378678402408
      ],
      "est": 0.2959397465094682
     },
     "est": 0.5221929214019954
    },
    "degprod": {
     "ci": [
      0.7728179098522129,
      0.7931979034528075
     ],
     "defined": 479,
     "diff_N_minus": {
      "N_higher": 323,
      "N_lower": 156,
      "ci": [
       0.02530913371752387,
       0.0370142341254864
      ],
      "est": 0.031080662415796538
     },
     "est": 0.7829779337442517
    },
    "degsum": {
     "ci": [
      0.7429473035691614,
      0.7645911906039057
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 441,
      "N_lower": 39,
      "ci": [
       0.055169043381219425,
       0.06483246861412592
      ],
      "est": 0.06004106755049706
     },
     "est": 0.7536398204951545
    },
    "random": {
     "ci": [
      NaN,
      NaN
     ],
     "defined": 0,
     "est": NaN
    },
    "reach": {
     "ci": [
      0.808370270768537,
      0.8296310908258544
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 238,
      "N_lower": 242,
      "ci": [
       -0.010785032559294068,
       0.000410402741249409
      ],
      "est": -0.005173335144763518
     },
     "est": 0.8188542231904153
    }
   },
   "top1": {
    "N": {
     "ci": [
      0.35764456974099235,
      0.4421836107666699
     ],
     "defined": 480,
     "est": 0.39868701656530603
    },
    "N2": {
     "ci": [
      0.3575481165855343,
      0.44204595611503505
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 3,
      "N_lower": 0,
      "ci": [
       0.0,
       0.00039569627192982416
      ],
      "est": 0.00015442251461988296
     },
     "est": 0.39853259405068614
    },
    "betw": {
     "ci": [
      0.02930792943044494,
      0.05433301843210581
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 214,
      "N_lower": 106,
      "ci": [
       0.31635446753765645,
       0.4018118836213037
      ],
      "est": 0.3576512529180358
     },
     "est": 0.041035763647270226
    },
    "degprod": {
     "ci": [
      0.3390845097696636,
      0.40858341499379497
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 95,
      "N_lower": 101,
      "ci": [
       0.0023112522832917587,
       0.049271361965634405
      ],
      "est": 0.02555596206017065
     },
     "est": 0.3731310545051354
    },
    "degsum": {
     "ci": [
      0.3376700067102302,
      0.4074680843593201
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 96,
      "N_lower": 101,
      "ci": [
       0.0036412412013224742,
       0.050027236525603876
      ],
      "est": 0.026721636663345257
     },
     "est": 0.3719653799019608
    },
    "random": {
     "ci": [
      0.012102994469846765,
      0.022328138130252095
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 221,
      "N_lower": 259,
      "ci": [
       0.34139309619482255,
       0.42551743202419073
      ],
      "est": 0.38190033681987845
     },
     "est": 0.016786679745427583
    },
    "reach": {
     "ci": [
      0.21808420796506733,
      0.2835381278877373
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 151,
      "N_lower": 69,
      "ci": [
       0.10440248820912884,
       0.1903509245764591
      ],
      "est": 0.14873314809581253
     },
     "est": 0.24995386846949347
    }
   },
   "top5": {
    "N": {
     "ci": [
      0.46953135055657674,
      0.523737489585372
     ],
     "defined": 480,
     "est": 0.49711380678897127
    },
    "N2": {
     "ci": [
      0.4684057666124689,
      0.523046930888008
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 10,
      "N_lower": 2,
      "ci": [
       5.0405092592592315e-05,
       0.0021265168128654956
      ],
      "est": 0.0009980071707045392
     },
     "est": 0.4961157996182667
    },
    "betw": {
     "ci": [
      0.07861484153766048,
      0.10819397214651313
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 406,
      "N_lower": 47,
      "ci": [
       0.375629310456305,
       0.430434748438049
      ],
      "est": 0.40379313096440633
     },
     "est": 0.09332067582456491
    },
    "degprod": {
     "ci": [
      0.46143765722776486,
      0.5111557489445824
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 177,
      "N_lower": 157,
      "ci": [
       -0.0028350214275568524,
       0.025068875588712694
      ],
      "est": 0.010885685950728356
     },
     "est": 0.48622812083824296
    },
    "degsum": {
     "ci": [
      0.43478820372797744,
      0.4801783804444159
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 229,
      "N_lower": 155,
      "ci": [
       0.024923112342472176,
       0.056094100562780476
      ],
      "est": 0.04017629624682917
     },
     "est": 0.45693751054214204
    },
    "random": {
     "ci": [
      0.02777009089481381,
      0.03955340086402207
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 424,
      "N_lower": 55,
      "ci": [
       0.4367194326289332,
       0.49034806480397863
      ],
      "est": 0.4637216113078376
     },
     "est": 0.033392195481133626
    },
    "reach": {
     "ci": [
      0.34639557515543107,
      0.39066570245182375
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 279,
      "N_lower": 123,
      "ci": [
       0.10479051259868644,
       0.1545999442060043
      ],
      "est": 0.12945472088809018
     },
     "est": 0.3676590859008811
    }
   }
  },
  "G2": {
   "best_by_family_eff": {
    "Bollobas": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "ER": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "Florentine": [
     "N",
     "degsum",
     "reach"
    ],
    "Holme-Kim": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "Kleinberg": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "Les Mis": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "Price": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "SBM": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "caveman": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "configuration": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "geometric": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "k-out": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "karate": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "lattice": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "scale-free": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "small-world": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ]
   },
   "best_by_family_rho": {
    "Bollobas": [
     "N",
     "degsum"
    ],
    "ER": [
     "N",
     "degsum"
    ],
    "Florentine": [
     "N",
     "degsum"
    ],
    "Holme-Kim": [
     "N",
     "degsum"
    ],
    "Kleinberg": [
     "N",
     "degsum"
    ],
    "Les Mis": [
     "N",
     "degsum"
    ],
    "Price": [
     "N",
     "degsum"
    ],
    "SBM": [
     "N",
     "degsum"
    ],
    "caveman": [
     "N",
     "degsum"
    ],
    "configuration": [
     "N",
     "degsum"
    ],
    "geometric": [
     "N",
     "degsum"
    ],
    "k-out": [
     "N",
     "degsum"
    ],
    "karate": [
     "N",
     "degsum"
    ],
    "lattice": [
     "N",
     "degsum"
    ],
    "scale-free": [
     "N",
     "degsum"
    ],
    "small-world": [
     "N",
     "degsum"
    ]
   },
   "best_by_family_top1": {
    "Bollobas": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "ER": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "Florentine": [
     "N",
     "degsum",
     "reach"
    ],
    "Holme-Kim": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "Kleinberg": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "Les Mis": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "Price": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "SBM": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "caveman": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "configuration": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "geometric": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "k-out": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "karate": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "lattice": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "scale-free": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ],
    "small-world": [
     "N",
     "degprod",
     "degsum",
     "reach"
    ]
   },
   "candidates_total": 178350,
   "check_Eplus_eq_degsum": 178350,
   "check_N_eq_1_plus_degsum": 178350,
   "eff": {
    "N": {
     "ci": [
      1.0,
      1.0
     ],
     "defined": 480,
     "est": 1.0
    },
    "N2": {
     "ci": [
      1.0,
      1.0
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 0,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "est": 1.0
    },
    "betw": {
     "ci": [
      0.5280184595621262,
      0.5651870553805912
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 464,
      "N_lower": 0,
      "ci": [
       0.4348129446194088,
       0.47198154043787366
      ],
      "est": 0.45393313131383917
     },
     "est": 0.5460668686861607
    },
    "degprod": {
     "ci": [
      0.9979166666666667,
      1.0
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 1,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0020833333333333333
      ],
      "est": 0.0006944444444444445
     },
     "est": 0.9993055555555556
    },
    "degsum": {
     "ci": [
      1.0,
      1.0
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 0,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "est": 1.0
    },
    "random": {
     "ci": [
      0.40795645460969043,
      0.4346005821501511
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 480,
      "N_lower": 0,
      "ci": [
       0.5653994178498489,
       0.5920435453903097
      ],
      "est": 0.5779170223546711
     },
     "est": 0.42208297764532887
    },
    "reach": {
     "ci": [
      1.0,
      1.0
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 0,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "est": 1.0
    }
   },
   "instances": 480,
   "mean_candidates": 371.5625,
   "mean_maxEplus": 12.147916666666667,
   "mean_n_best": 6.564583333333333,
   "per_family": {
    "Bollobas": {
     "eff": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.41623103979353976,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.25276373163873167,
      "reach": 1.0
     },
     "rho": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.6487680372940636,
      "degprod": 0.7480176213896267,
      "degsum": 1.0,
      "random": null,
      "reach": 0.9754224733110216
     },
     "top1": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.01111111111111111,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.004,
      "reach": 1.0
     },
     "top5": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.09275396825396826,
      "degprod": 0.9495238095238094,
      "degsum": 1.0,
      "random": 0.017416666666666667,
      "reach": 0.9777777777777777
     }
    },
    "ER": {
     "eff": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.5756219137719977,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.4144274244274245,
      "reach": 1.0
     },
     "rho": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.5426699074770028,
      "degprod": 0.8955762824715255,
      "degsum": 1.0,
      "random": null,
      "reach": 0.9781238099654781
     },
     "top1": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.01388096105560751,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.006750000000000001,
      "reach": 1.0
     },
     "top5": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.13291991379713836,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.028916666666666667,
      "reach": 1.0
     }
    },
    "Florentine": {
     "eff": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.6457876984126985,
      "degprod": 0.9888888888888888,
      "degsum": 1.0,
      "random": 0.513516156462585,
      "reach": 1.0
     },
     "rho": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.6602481428907736,
      "degprod": 0.883812882797222,
      "degsum": 1.0,
      "random": null,
      "reach": 0.9726028898493648
     },
     "top1": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.15544879062736208,
      "degprod": 0.975,
      "degsum": 1.0,
      "random": 0.08095238095238096,
      "reach": 1.0
     },
     "top5": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.3437981859410431,
      "degprod": 0.9530952380952381,
      "degsum": 1.0,
      "random": 0.19345238095238096,
      "reach": 0.9917460317460318
     }
    },
    "Holme-Kim": {
     "eff": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.3188766828000575,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.3103685994518037,
      "reach": 1.0
     },
     "rho": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.3760333642278941,
      "degprod": 0.8849827310411845,
      "degsum": 1.0,
      "random": null,
      "reach": 0.9764671341151298
     },
     "top1": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.00020639834881320952,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.003416666666666667,
      "reach": 1.0
     },
     "top5": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.016159557390207545,
      "degprod": 0.98,
      "degsum": 1.0,
      "random": 0.01933333333333333,
      "reach": 0.9816666666666667
     }
    },
    "Kleinberg": {
     "eff": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.6811949405113513,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.6819491203241204,
      "reach": 1.0
     },
     "rho": {
      "N": 1.0,
      "N2": 1.0,
      "betw": -0.044285582771243025,
      "degprod": 0.9902662185397895,
      "degsum": 1.0,
      "random": null,
      "reach": 0.9911822907842749
     },
     "top1": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.05176394516128294,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.04925000000000001,
      "reach": 1.0
     },
     "top5": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.058646896325743804,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.05791666666666668,
      "reach": 1.0
     }
    },
    "Les Mis": {
     "eff": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.3510270847823947,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.25266773868809084,
      "reach": 1.0
     },
     "rho": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.552138479612017,
      "degprod": 0.8178324067153093,
      "degsum": 1.0,
      "random": null,
      "reach": 0.9561989487605912
     },
     "top1": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.006184221499671721,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.003000000000000001,
      "reach": 1.0
     },
     "top5": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.033469119723193615,
      "degprod": 0.7266666666666667,
      "degsum": 1.0,
      "random": 0.014333333333333335,
      "reach": 0.7544444444444446
     }
    },
    "Price": {
     "eff": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.8886802930185282,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.271339774819264,
      "reach": 1.0
     },
     "rho": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.8922885358459861,
      "degprod": 0.9350640806228177,
      "degsum": 1.0,
      "random": null,
      "reach": 0.9956803727040728
     },
     "top1": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.5333333333333333,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.04791666666666667,
      "reach": 1.0
     },
     "top5": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.5073846153846154,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.04791666666666667,
      "reach": 1.0
     }
    },
    "SBM": {
     "eff": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.579004733196516,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.4639941331816332,
      "reach": 1.0
     },
     "rho": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.38228148176266225,
      "degprod": 0.9277433195968461,
      "degsum": 1.0,
      "random": null,
      "reach": 0.9779817441225274
     },
     "top1": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.004109512975941449,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.007833333333333333,
      "reach": 1.0
     },
     "top5": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.11653372710603795,
      "degprod": 0.98,
      "degsum": 1.0,
      "random": 0.02733333333333333,
      "reach": 0.9955897435897436
     }
    },
    "caveman": {
     "eff": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.6937442709783718,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.5576158730158731,
      "reach": 1.0
     },
     "rho": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.45510419904561356,
      "degprod": 0.967676871693675,
      "degsum": 1.0,
      "random": null,
      "reach": 0.9840462288685753
     },
     "top1": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.04050146198830409,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.026749999999999996,
      "reach": 1.0
     },
     "top5": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.08349881648565859,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.03816666666666666,
      "reach": 1.0
     }
    },
    "configuration": {
     "eff": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.4485116183015795,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.3730373366456957,
      "reach": 1.0
     },
     "rho": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.08403282886731134,
      "degprod": 0.9766026418053071,
      "degsum": 1.0,
      "random": null,
      "reach": 0.9906668948219419
     },
     "top1": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.03940109981392877,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.004583333333333333,
      "reach": 1.0
     },
     "top5": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.0770339162485095,
      "degprod": 0.9604444444444444,
      "degsum": 1.0,
      "random": 0.024833333333333325,
      "reach": 0.9666666666666667
     }
    },
    "geometric": {
     "eff": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.5459386704757627,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.46725948819698815,
      "reach": 1.0
     },
     "rho": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.425015780813348,
      "degprod": 0.9301292246170225,
      "degsum": 1.0,
      "random": null,
      "reach": 0.9746798203894105
     },
     "top1": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.008345149403188337,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.005500000000000001,
      "reach": 1.0
     },
     "top5": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.0662905866597287,
      "degprod": 0.9866666666666667,
      "degsum": 1.0,
      "random": 0.02783333333333333,
      "reach": 0.9905882352941177
     }
    },
    "k-out": {
     "eff": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.5729844811852958,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.40453377872127877,
      "reach": 1.0
     },
     "rho": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.726999885035788,
      "degprod": 0.9915104230460016,
      "degsum": 1.0,
      "random": null,
      "reach": 0.9966065165058807
     },
     "top1": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.13294204820520608,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.050749999999999997,
      "reach": 1.0
     },
     "top5": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.13627538153853944,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.050749999999999997,
      "reach": 1.0
     }
    },
    "karate": {
     "eff": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.3561480506759446,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.2955670233265389,
      "reach": 1.0
     },
     "rho": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.40277819378693913,
      "degprod": 0.8094175228446123,
      "degsum": 1.0,
      "random": null,
      "reach": 0.963600405262513
     },
     "top1": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.010591647170337342,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.004498269896193771,
      "reach": 1.0
     },
     "top5": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.04769738003305778,
      "degprod": 0.8955555555555555,
      "degsum": 1.0,
      "random": 0.02502883506343714,
      "reach": 0.9388888888888888
     }
    },
    "lattice": {
     "eff": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.6809111427156134,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.6203715728715729,
      "reach": 1.0
     },
     "rho": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.1790737630863228,
      "degprod": 0.9799087080910812,
      "degsum": 1.0,
      "random": null,
      "reach": 0.986485114150229
     },
     "top1": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.02646515727770275,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.02425,
      "reach": 1.0
     },
     "top5": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.05766090860395804,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.03741666666666666,
      "reach": 1.0
     }
    },
    "scale-free": {
     "eff": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.34844622534403763,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.34121157634934723,
      "reach": 1.0
     },
     "rho": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.35676340081534774,
      "degprod": 0.9025836971948972,
      "degsum": 1.0,
      "random": null,
      "reach": 0.9773408622573474
     },
     "top1": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.0006507575522739683,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.0037500000000000007,
      "reach": 1.0
     },
     "top5": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.012895872141152643,
      "degprod": 0.9733333333333333,
      "degsum": 1.0,
      "random": 0.021249999999999995,
      "reach": 0.9755555555555555
     }
    },
    "small-world": {
     "eff": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.6339610530148835,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.5327043142043143,
      "reach": 1.0
     },
     "rho": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.34583429406233873,
      "degprod": 0.9622441881577005,
      "degsum": 1.0,
      "random": null,
      "reach": 0.984005650576713
     },
     "top1": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.040690813484475154,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.01025,
      "reach": 1.0
     },
     "top5": {
      "N": 1.0,
      "N2": 1.0,
      "betw": 0.08337570370710776,
      "degprod": 1.0,
      "degsum": 1.0,
      "random": 0.030333333333333334,
      "reach": 1.0
     }
    }
   },
   "rho": {
    "N": {
     "ci": [
      1.0,
      1.0
     ],
     "defined": 480,
     "est": 1.0
    },
    "N2": {
     "ci": [
      1.0,
      1.0
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 0,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "est": 1.0
    },
    "betw": {
     "ci": [
      0.41835080397890306,
      0.47754553819878526
     ],
     "defined": 464,
     "diff_N_minus": {
      "N_higher": 464,
      "N_lower": 0,
      "ci": [
       0.5224544618012147,
       0.581649196021097
      ],
      "est": 0.5527870356131965
     },
     "est": 0.4472129643868033
    },
    "degprod": {
     "ci": [
      0.9045287932200861,
      0.9203240506984779
     ],
     "defined": 479,
     "diff_N_minus": {
      "N_higher": 469,
      "N_lower": 0,
      "ci": [
       0.07967594930152223,
       0.09547120677991386
      ],
      "est": 0.087229119549183
     },
     "est": 0.912770880450817
    },
    "degsum": {
     "ci": [
      1.0,
      1.0
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 0,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "est": 1.0
    },
    "random": {
     "ci": [
      NaN,
      NaN
     ],
     "defined": 0,
     "est": NaN
    },
    "reach": {
     "ci": [
      0.9788815263800233,
      0.9812546596211277
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 468,
      "N_lower": 0,
      "ci": [
       0.018745340378872315,
       0.02111847361997675
      ],
      "est": 0.019931802722183013
     },
     "est": 0.9800681972778169
    }
   },
   "top1": {
    "N": {
     "ci": [
      1.0,
      1.0
     ],
     "defined": 480,
     "est": 1.0
    },
    "N2": {
     "ci": [
      1.0,
      1.0
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 0,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "est": 1.0
    },
    "betw": {
     "ci": [
      0.05085605635762103,
      0.08609646236750933
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 464,
      "N_lower": 0,
      "ci": [
       0.9139035376324908,
       0.949143943642379
      ],
      "est": 0.9327733494369662
     },
     "est": 0.06722665056303373
    },
    "degprod": {
     "ci": [
      0.9953125,
      1.0
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 1,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0046875
      ],
      "est": 0.0015625
     },
     "est": 0.9984375
    },
    "degsum": {
     "ci": [
      1.0,
      1.0
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 0,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "est": 1.0
    },
    "random": {
     "ci": [
      0.017737518343734552,
      0.0243718261477385
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 480,
      "N_lower": 0,
      "ci": [
       0.9756281738522616,
       0.9822624816562655
      ],
      "est": 0.9791593343219641
     },
     "est": 0.020840665678035917
    },
    "reach": {
     "ci": [
      1.0,
      1.0
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 0,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "est": 1.0
    }
   },
   "top5": {
    "N": {
     "ci": [
      1.0,
      1.0
     ],
     "defined": 480,
     "est": 1.0
    },
    "N2": {
     "ci": [
      1.0,
      1.0
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 0,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "est": 1.0
    },
    "betw": {
     "ci": [
      0.10016511529735322,
      0.13390140989207328
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 473,
      "N_lower": 0,
      "ci": [
       0.8660985901079267,
       0.8998348847026467
      ],
      "est": 0.8833503406662712
     },
     "est": 0.11664965933372877
    },
    "degprod": {
     "ci": [
      0.9524096478174603,
      0.9722076140873016
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 62,
      "N_lower": 0,
      "ci": [
       0.027792385912698416,
       0.04759035218253968
      ],
      "est": 0.03716964285714286
     },
     "est": 0.9628303571428573
    },
    "degsum": {
     "ci": [
      1.0,
      1.0
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 0,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "est": 1.0
    },
    "random": {
     "ci": [
      0.03711698089162136,
      0.04604268162228126
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 480,
      "N_lower": 0,
      "ci": [
       0.9539573183777188,
       0.9628830191083787
      ],
      "est": 0.9586105489990114
     },
     "est": 0.041389451000988634
    },
    "reach": {
     "ci": [
      0.9645307499281764,
      0.9810454934056956
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 49,
      "N_lower": 0,
      "ci": [
       0.018954506594304386,
       0.0354692500718236
      ],
      "est": 0.026692249335631687
     },
     "est": 0.9733077506643684
    }
   }
  },
  "G3": {
   "best_by_family_eff": {
    "Bollobas": [
     "N"
    ],
    "ER": [
     "N"
    ],
    "Florentine": [
     "N"
    ],
    "Holme-Kim": [
     "N"
    ],
    "Kleinberg": [
     "N"
    ],
    "Les Mis": [
     "degprod"
    ],
    "Price": [
     "N"
    ],
    "SBM": [
     "N"
    ],
    "caveman": [
     "N"
    ],
    "configuration": [
     "N"
    ],
    "geometric": [
     "N"
    ],
    "k-out": [
     "N"
    ],
    "karate": [
     "degprod",
     "degsum"
    ],
    "lattice": [
     "N"
    ],
    "scale-free": [
     "N"
    ],
    "small-world": [
     "N"
    ]
   },
   "best_by_family_rho": {
    "Bollobas": [
     "N"
    ],
    "ER": [
     "N"
    ],
    "Florentine": [
     "N"
    ],
    "Holme-Kim": [
     "N"
    ],
    "Kleinberg": [
     "N"
    ],
    "Les Mis": [
     "reach"
    ],
    "Price": [
     "reach"
    ],
    "SBM": [
     "N"
    ],
    "caveman": [
     "N"
    ],
    "configuration": [
     "N"
    ],
    "geometric": [
     "N"
    ],
    "k-out": [
     "N"
    ],
    "karate": [
     "N"
    ],
    "lattice": [
     "N"
    ],
    "scale-free": [
     "N"
    ],
    "small-world": [
     "N"
    ]
   },
   "best_by_family_top1": {
    "Bollobas": [
     "N"
    ],
    "ER": [
     "N"
    ],
    "Florentine": [
     "N"
    ],
    "Holme-Kim": [
     "N"
    ],
    "Kleinberg": [
     "reach"
    ],
    "Les Mis": [
     "degprod"
    ],
    "Price": [
     "N"
    ],
    "SBM": [
     "N"
    ],
    "caveman": [
     "N"
    ],
    "configuration": [
     "N"
    ],
    "geometric": [
     "N"
    ],
    "k-out": [
     "reach"
    ],
    "karate": [
     "N"
    ],
    "lattice": [
     "N"
    ],
    "scale-free": [
     "N"
    ],
    "small-world": [
     "N"
    ]
   },
   "candidates_total": 178350,
   "check_N2_eq_N_minus_1": 178350,
   "eff": {
    "N": {
     "ci": [
      0.9896280319106977,
      0.9932284537805314
     ],
     "defined": 480,
     "est": 0.99142291503896
    },
    "N2": {
     "ci": [
      0.9896280319106977,
      0.9932284537805314
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 0,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "est": 0.99142291503896
    },
    "betw": {
     "ci": [
      0.47522526909961615,
      0.5124226144524304
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 460,
      "N_lower": 11,
      "ci": [
       0.47864178457744,
       0.5163755317017309
      ],
      "est": 0.4972891328485237
     },
     "est": 0.4941337821904362
    },
    "degprod": {
     "ci": [
      0.9735508575902366,
      0.9798793426676501
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 216,
      "N_lower": 30,
      "ci": [
       0.012115344942866221,
       0.01717647487528236
      ],
      "est": 0.014562761255900567
     },
     "est": 0.9768601537830593
    },
    "degsum": {
     "ci": [
      0.9736175309324737,
      0.9796427739921292
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 217,
      "N_lower": 30,
      "ci": [
       0.01217053477878626,
       0.01721106175959252
      ],
      "est": 0.014608717138253508
     },
     "est": 0.9768141979007064
    },
    "random": {
     "ci": [
      0.3295351477783273,
      0.3546797787785945
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 480,
      "N_lower": 0,
      "ci": [
       0.6362790464174402,
       0.6625625419415035
      ],
      "est": 0.6492041163982532
     },
     "est": 0.34221879864070687
    },
    "reach": {
     "ci": [
      0.8505123616075171,
      0.8791338425574713
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 310,
      "N_lower": 59,
      "ci": [
       0.11217166852350012,
       0.14120600384668144
      ],
      "est": 0.1259577419388659
     },
     "est": 0.8654651731000941
    }
   },
   "instances": 480,
   "mean_candidates": 371.5625,
   "mean_maxEplus": 62.61875,
   "mean_n_best": 2.26875,
   "per_family": {
    "Bollobas": {
     "eff": {
      "N": 0.9988562091503268,
      "N2": 0.9988562091503268,
      "betw": 0.34235566300665515,
      "degprod": 0.9937979204694891,
      "degsum": 0.9937979204694891,
      "random": 0.16950838248553698,
      "reach": 0.8149909538853116
     },
     "rho": {
      "N": 0.9809826039074975,
      "N2": 0.9809826039074975,
      "betw": 0.8136203066210292,
      "degprod": 0.8431852574052126,
      "degsum": 0.8975129742488586,
      "random": null,
      "reach": 0.9798762064059059
     },
     "top1": {
      "N": 0.9333333333333333,
      "N2": 0.9333333333333333,
      "betw": 0.01111111111111111,
      "degprod": 0.8472222222222221,
      "degsum": 0.8472222222222221,
      "random": 0.003000000000000001,
      "reach": 0.37818783068783074
     },
     "top5": {
      "N": 0.9233333333333332,
      "N2": 0.9233333333333332,
      "betw": 0.06303174603174604,
      "degprod": 0.8982539682539682,
      "degsum": 0.8552433862433862,
      "random": 0.013333333333333338,
      "reach": 0.5522486772486773
     }
    },
    "ER": {
     "eff": {
      "N": 0.994119594586408,
      "N2": 0.994119594586408,
      "betw": 0.512518500238108,
      "degprod": 0.9717864070046774,
      "degsum": 0.9717864070046774,
      "random": 0.3188052501467726,
      "reach": 0.9269781624172105
     },
     "rho": {
      "N": 0.9920722370084517,
      "N2": 0.9920722370084517,
      "betw": 0.630547397331772,
      "degprod": 0.9140039650909303,
      "degsum": 0.941279149983402,
      "random": null,
      "reach": 0.9752956093301509
     },
     "top1": {
      "N": 0.9111111111111111,
      "N2": 0.9111111111111111,
      "betw": 0.011712066881106813,
      "degprod": 0.5946296296296296,
      "degsum": 0.5946296296296296,
      "random": 0.003000000000000001,
      "reach": 0.4388888888888889
     },
     "top5": {
      "N": 0.9116666666666666,
      "N2": 0.9116666666666666,
      "betw": 0.10291907075257452,
      "degprod": 0.7415476765585461,
      "degsum": 0.7198647761256456,
      "random": 0.014583333333333335,
      "reach": 0.673703703703704
     }
    },
    "Florentine": {
     "eff": {
      "N": 0.992962962962963,
      "N2": 0.992962962962963,
      "betw": 0.6357351234477854,
      "degprod": 0.9693950711597771,
      "degsum": 0.9735617378264437,
      "random": 0.4612460348400703,
      "reach": 0.8619214749287213
     },
     "rho": {
      "N": 0.9746952714504472,
      "N2": 0.9746952714504472,
      "betw": 0.804779731872166,
      "degprod": 0.9282401884779451,
      "degsum": 0.9027148299522615,
      "random": null,
      "reach": 0.9690471356661244
     },
     "top1": {
      "N": 0.9611111111111111,
      "N2": 0.9611111111111111,
      "betw": 0.1094964096749811,
      "degprod": 0.7639814814814815,
      "degsum": 0.7598148148148148,
      "random": 0.05178571428571428,
      "reach": 0.4548148148148148
     },
     "top5": {
      "N": 0.9633333333333333,
      "N2": 0.9633333333333333,
      "betw": 0.28049792139077856,
      "degprod": 0.8209021164021163,
      "degsum": 0.7694842662211083,
      "random": 0.12380952380952381,
      "reach": 0.7071296296296297
     }
    },
    "Holme-Kim": {
     "eff": {
      "N": 0.9985802014247114,
      "N2": 0.9985802014247114,
      "betw": 0.27495582438902855,
      "degprod": 0.9943818663372403,
      "degsum": 0.9943818663372403,
      "random": 0.24234097346966368,
      "reach": 0.8324001709503651
     },
     "rho": {
      "N": 0.9905495202917532,
      "N2": 0.9905495202917532,
      "betw": 0.49124440048415713,
      "degprod": 0.8941233403012593,
      "degsum": 0.8801450599654622,
      "random": null,
      "reach": 0.9552545060720153
     },
     "top1": {
      "N": 0.95,
      "N2": 0.95,
      "betw": 0.00010319917440660476,
      "degprod": 0.8638888888888888,
      "degsum": 0.8638888888888888,
      "random": 0.0025833333333333337,
      "reach": 0.34722222222222227
     },
     "top5": {
      "N": 0.9788888888888889,
      "N2": 0.9788888888888889,
      "betw": 0.009275025799793602,
      "degprod": 0.9124444444444444,
      "degsum": 0.8575673585673586,
      "random": 0.013250000000000003,
      "reach": 0.5297685185185185
     }
    },
    "Kleinberg": {
     "eff": {
      "N": 0.980541418999806,
      "N2": 0.980541418999806,
      "betw": 0.5917518124704502,
      "degprod": 0.9511678150387631,
      "degsum": 0.9511678150387631,
      "random": 0.5941997603614554,
      "reach": 0.9493416031762465
     },
     "rho": {
      "N": 0.9578595552430315,
      "N2": 0.9578595552430315,
      "betw": -0.038877067847105894,
      "degprod": 0.94215737452609,
      "degsum": 0.9398359897825757,
      "random": null,
      "reach": 0.9363129775325767
     },
     "top1": {
      "N": 0.539141414141414,
      "N2": 0.539141414141414,
      "betw": 0.006548114449136884,
      "degprod": 0.20154036051094873,
      "degsum": 0.20154036051094873,
      "random": 0.005416666666666667,
      "reach": 0.5833333333333334
     },
     "top5": {
      "N": 0.6675428090428092,
      "N2": 0.6675428090428092,
      "betw": 0.023406965092501217,
      "degprod": 0.5304076549811844,
      "degsum": 0.5207160595395889,
      "random": 0.017333333333333336,
      "reach": 0.5925238095238096
     }
    },
    "Les Mis": {
     "eff": {
      "N": 0.9972130647130648,
      "N2": 0.9972130647130648,
      "betw": 0.26144063112458665,
      "degprod": 0.999375763125763,
      "degsum": 0.9944738023414494,
      "random": 0.17075780141775446,
      "reach": 0.7668149562696931
     },
     "rho": {
      "N": 0.9201486495990199,
      "N2": 0.9201486495990199,
      "betw": 0.7128599292284498,
      "degprod": 0.8665582232139327,
      "degsum": 0.8440229047956572,
      "random": null,
      "reach": 0.9225796788968224
     },
     "top1": {
      "N": 0.9333333333333333,
      "N2": 0.9333333333333333,
      "betw": 0.0039390758686037594,
      "degprod": 0.9666666666666667,
      "degsum": 0.9444444444444445,
      "random": 0.002666666666666667,
      "reach": 0.31666666666666665
     },
     "top5": {
      "N": 0.8733333333333334,
      "N2": 0.8733333333333334,
      "betw": 0.037886998047039065,
      "degprod": 0.9168095238095236,
      "degsum": 0.71784126984127,
      "random": 0.013083333333333337,
      "reach": 0.466047619047619
     }
    },
    "Price": {
     "eff": {
      "N": 0.9878868227019152,
      "N2": 0.9878868227019152,
      "betw": 0.9485582372601125,
      "degprod": 0.9668489483303934,
      "degsum": 0.9668489483303934,
      "random": 0.20381175412904104,
      "reach": 0.9555819861462227
     },
     "rho": {
      "N": 0.9828180790938316,
      "N2": 0.9828180790938316,
      "betw": 0.9738439976683749,
      "degprod": 0.8695296359231588,
      "degsum": 0.9190203225652437,
      "random": null,
      "reach": 0.9975612100805578
     },
     "top1": {
      "N": 0.657063492063492,
      "N2": 0.657063492063492,
      "betw": 0.55,
      "degprod": 0.26182203875702326,
      "degsum": 0.26182203875702326,
      "random": 0.014750000000000003,
      "reach": 0.6
     },
     "top5": {
      "N": 0.7787705627705627,
      "N2": 0.7787705627705627,
      "betw": 0.5562735042735042,
      "degprod": 0.4386194243779383,
      "degsum": 0.4386194243779383,
      "random": 0.0235,
      "reach": 0.6266666666666668
     }
    },
    "SBM": {
     "eff": {
      "N": 0.9944575675208944,
      "N2": 0.9944575675208944,
      "betw": 0.5157462860216192,
      "degprod": 0.9763737496379188,
      "degsum": 0.9763737496379188,
      "random": 0.3722182730436863,
      "reach": 0.8936306315306244
     },
     "rho": {
      "N": 0.9845593641837673,
      "N2": 0.9845593641837673,
      "betw": 0.44880040102336555,
      "degprod": 0.9429673025021483,
      "degsum": 0.9430814641440647,
      "random": null,
      "reach": 0.9563668080910462
     },
     "top1": {
      "N": 0.8166666666666667,
      "N2": 0.8166666666666667,
      "betw": 0.001697168654156424,
      "degprod": 0.5435185185185186,
      "degsum": 0.5435185185185186,
      "random": 0.003083333333333334,
      "reach": 0.41388888888888886
     },
     "top5": {
      "N": 0.87,
      "N2": 0.87,
      "betw": 0.08299605671288408,
      "degprod": 0.7723469678469678,
      "degsum": 0.7472223468539259,
      "random": 0.01391666666666667,
      "reach": 0.5472222222222222
     }
    },
    "caveman": {
     "eff": {
      "N": 0.9682707164810046,
      "N2": 0.9682707164810046,
      "betw": 0.6276491653326909,
      "degprod": 0.9295719298904065,
      "degsum": 0.9295719298904065,
      "random": 0.44099794542510745,
      "reach": 0.901368355108157
     },
     "rho": {
      "N": 0.9620097934008768,
      "N2": 0.9620097934008768,
      "betw": 0.6078794735531025,
      "degprod": 0.9320934674139156,
      "degsum": 0.9197770733326588,
      "random": null,
      "reach": 0.91462156041359
     },
     "top1": {
      "N": 0.5675,
      "N2": 0.5675,
      "betw": 0.017915204678362568,
      "degprod": 0.3512917902203617,
      "degsum": 0.3512917902203617,
      "random": 0.004916666666666667,
      "reach": 0.31166666666666665
     },
     "top5": {
      "N": 0.7521767676767677,
      "N2": 0.7521767676767677,
      "betw": 0.06732634616845144,
      "degprod": 0.6043541299969873,
      "degsum": 0.6085019173947744,
      "random": 0.016500000000000004,
      "reach": 0.45999745352686533
     }
    },
    "configuration": {
     "eff": {
      "N": 0.9968218047048417,
      "N2": 0.9968218047048417,
      "betw": 0.36595054803383625,
      "degprod": 0.9943339226423553,
      "degsum": 0.9943339226423553,
      "random": 0.2910725778984936,
      "reach": 0.900459438038557
     },
     "rho": {
      "N": 0.9874451608705165,
      "N2": 0.9874451608705165,
      "betw": 0.12440495268753672,
      "degprod": 0.9013288637332637,
      "degsum": 0.9023151971698005,
      "random": null,
      "reach": 0.9394079936658106
     },
     "top1": {
      "N": 0.8833333333333333,
      "N2": 0.8833333333333333,
      "betw": 0.021220787923090557,
      "degprod": 0.826111111111111,
      "degsum": 0.826111111111111,
      "random": 0.003000000000000001,
      "reach": 0.5085185185185186
     },
     "top5": {
      "N": 0.9187407407407409,
      "N2": 0.9187407407407409,
      "betw": 0.06576369207696953,
      "degprod": 0.8954246031746032,
      "degsum": 0.8413916970828734,
      "random": 0.015083333333333336,
      "reach": 0.6320105820105817
     }
    },
    "geometric": {
     "eff": {
      "N": 0.9945523692953313,
      "N2": 0.9945523692953313,
      "betw": 0.45379744655058796,
      "degprod": 0.9936099880155502,
      "degsum": 0.9936099880155502,
      "random": 0.36173782558048995,
      "reach": 0.8195401899307245
     },
     "rho": {
      "N": 0.9662693575536847,
      "N2": 0.9662693575536847,
      "betw": 0.5075487541269477,
      "degprod": 0.9525513912136866,
      "degsum": 0.9387580797623746,
      "random": null,
      "reach": 0.9427752612688065
     },
     "top1": {
      "N": 0.8666666666666667,
      "N2": 0.8666666666666667,
      "betw": 0.00815996421800315,
      "degprod": 0.8383333333333333,
      "degsum": 0.8383333333333333,
      "random": 0.003833333333333334,
      "reach": 0.14444444444444446
     },
     "top5": {
      "N": 0.8455555555555556,
      "N2": 0.8455555555555556,
      "betw": 0.03393032995736674,
      "degprod": 0.8236630036630037,
      "degsum": 0.7841486585310116,
      "random": 0.014583333333333335,
      "reach": 0.3218732035805206
     }
    },
    "k-out": {
     "eff": {
      "N": 0.9847953272227269,
      "N2": 0.9847953272227269,
      "betw": 0.5949869480419122,
      "degprod": 0.9647613135042091,
      "degsum": 0.9647613135042091,
      "random": 0.36903178165698053,
      "reach": 0.972742861427072
     },
     "rho": {
      "N": 0.9899862256688264,
      "N2": 0.9899862256688264,
      "betw": 0.7599370843037193,
      "degprod": 0.9611594817466921,
      "degsum": 0.9631802379252228,
      "random": null,
      "reach": 0.98421630329986
     },
     "top1": {
      "N": 0.5630107392607392,
      "N2": 0.5630107392607392,
      "betw": 0.08850025705288861,
      "degprod": 0.4080480739304269,
      "degsum": 0.4080480739304269,
      "random": 0.024249999999999997,
      "reach": 0.75
     },
     "top5": {
      "N": 0.7969243441743443,
      "N2": 0.7969243441743443,
      "betw": 0.1150534991324465,
      "degprod": 0.5853815928080633,
      "degsum": 0.5853815928080633,
      "random": 0.034833333333333334,
      "reach": 0.7366666666666667
     }
    },
    "karate": {
     "eff": {
      "N": 0.9953085803085803,
      "N2": 0.9953085803085803,
      "betw": 0.31974872336156224,
      "degprod": 0.9976875285208618,
      "degsum": 0.9976875285208618,
      "random": 0.24882674153100176,
      "reach": 0.5296371360195959
     },
     "rho": {
      "N": 0.9388872264860293,
      "N2": 0.9388872264860293,
      "betw": 0.6636761595488166,
      "degprod": 0.8804810105179453,
      "degsum": 0.8007643495516793,
      "random": null,
      "reach": 0.9037050317575885
     },
     "top1": {
      "N": 0.9166666666666666,
      "N2": 0.9166666666666666,
      "betw": 0.009655655057874642,
      "degprod": 0.9055555555555554,
      "degsum": 0.9055555555555554,
      "random": 0.003690888119953863,
      "reach": 0.016666666666666666
     },
     "top5": {
      "N": 0.9055555555555556,
      "N2": 0.9055555555555556,
      "betw": 0.0442974614409123,
      "degprod": 0.9335555555555557,
      "degsum": 0.8134473304473304,
      "random": 0.01868512110726644,
      "reach": 0.14987626262626266
     }
    },
    "lattice": {
     "eff": {
      "N": 0.9898741950660812,
      "N2": 0.9898741950660812,
      "betw": 0.587767554131883,
      "degprod": 0.9666829600412858,
      "degsum": 0.9666829600412858,
      "random": 0.524674717532121,
      "reach": 0.9564223329914759
     },
     "rho": {
      "N": 0.9886021763656969,
      "N2": 0.9886021763656969,
      "betw": 0.19494413760399193,
      "degprod": 0.9702763490761984,
      "degsum": 0.9637624502360929,
      "random": null,
      "reach": 0.9572077339924846
     },
     "top1": {
      "N": 0.6930555555555554,
      "N2": 0.6930555555555554,
      "betw": 0.005998666320383402,
      "degprod": 0.338207671957672,
      "degsum": 0.338207671957672,
      "random": 0.0045000000000000005,
      "reach": 0.6000000000000001
     },
     "top5": {
      "N": 0.8650555555555556,
      "N2": 0.8650555555555556,
      "betw": 0.03060322854479344,
      "degprod": 0.6542176901529844,
      "degsum": 0.6542176901529844,
      "random": 0.017750000000000002,
      "reach": 0.6176965811965811
     }
    },
    "scale-free": {
     "eff": {
      "N": 0.9959227693602694,
      "N2": 0.9959227693602694,
      "betw": 0.30829093444238354,
      "degprod": 0.9934930032679409,
      "degsum": 0.9934930032679409,
      "random": 0.2756079837153255,
      "reach": 0.8480431457301265
     },
     "rho": {
      "N": 0.9911771452521406,
      "N2": 0.9911771452521406,
      "betw": 0.49840615095939944,
      "degprod": 0.9061620909517135,
      "degsum": 0.889238343999029,
      "random": null,
      "reach": 0.9512977760471091
     },
     "top1": {
      "N": 0.9,
      "N2": 0.9,
      "betw": 0.0003713573944207718,
      "degprod": 0.8277777777777777,
      "degsum": 0.8277777777777777,
      "random": 0.0029166666666666672,
      "reach": 0.24444444444444444
     },
     "top5": {
      "N": 0.9299999999999999,
      "N2": 0.9299999999999999,
      "betw": 0.017900437765754652,
      "degprod": 0.8154920634920634,
      "degsum": 0.7954444444444444,
      "random": 0.013583333333333336,
      "reach": 0.5070793650793651
     }
    },
    "small-world": {
     "eff": {
      "N": 0.992603036124435,
      "N2": 0.992603036124435,
      "betw": 0.5648871171937778,
      "degprod": 0.9664942735423179,
      "degsum": 0.9664942735423179,
      "random": 0.4306629750178091,
      "reach": 0.9175693710514001
     },
     "rho": {
      "N": 0.9850449944372083,
      "N2": 0.9850449944372083,
      "betw": 0.3943975353628584,
      "degprod": 0.9504910494186432,
      "degsum": 0.9496718339701447,
      "random": null,
      "reach": 0.9524276527033568
     },
     "top1": {
      "N": 0.7583333333333333,
      "N2": 0.7583333333333333,
      "betw": 0.01951954597618982,
      "degprod": 0.4790223665223665,
      "degsum": 0.4790223665223665,
      "random": 0.0029166666666666672,
      "reach": 0.41527777777777775
     },
     "top5": {
      "N": 0.8704444444444446,
      "N2": 0.8704444444444446,
      "betw": 0.07417259066314644,
      "degprod": 0.7247917267917269,
      "degsum": 0.6839041796410219,
      "random": 0.014750000000000003,
      "reach": 0.5679444444444445
     }
    }
   },
   "rho": {
    "N": {
     "ci": [
      0.9718925326507891,
      0.9771053599281028
     ],
     "defined": 480,
     "est": 0.9745692100507988
    },
    "N2": {
     "ci": [
      0.9718925326507891,
      0.9771053599281028
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 0,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "est": 0.9745692100507988
    },
    "betw": {
     "ci": [
      0.5166249164642277,
      0.5835745320496619
     ],
     "defined": 464,
     "diff_N_minus": {
      "N_higher": 448,
      "N_lower": 16,
      "ci": [
       0.39166391834543984,
       0.4587858289925623
      ],
      "est": 0.4255654779018295
     },
     "est": 0.5496187239574721
    },
    "degprod": {
     "ci": [
      0.9104712486464208,
      0.9213433989608366
     ],
     "defined": 479,
     "diff_N_minus": {
      "N_higher": 442,
      "N_lower": 37,
      "ci": [
       0.05353451297093305,
       0.06494231351030023
      ],
      "est": 0.059205969983109855
     },
     "est": 0.915931168177253
    },
    "degsum": {
     "ci": [
      0.9071643185813334,
      0.9172426225571241
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 474,
      "N_lower": 6,
      "ci": [
       0.0581345094657083,
       0.06684580100579655
      ],
      "est": 0.06237669371426573
     },
     "est": 0.912192516336533
    },
    "random": {
     "ci": [
      NaN,
      NaN
     ],
     "defined": 0,
     "est": NaN
    },
    "reach": {
     "ci": [
      0.9490688651976357,
      0.9558317990922259
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 394,
      "N_lower": 85,
      "ci": [
       0.019012786486747462,
       0.02527418776409731
      ],
      "est": 0.022197119724310866
     },
     "est": 0.9523720903264878
    }
   },
   "top1": {
    "N": {
     "ci": [
      0.7706528157172688,
      0.8367835075081169
     ],
     "defined": 480,
     "est": 0.8031454222860472
    },
    "N2": {
     "ci": [
      0.7706528157172688,
      0.8367835075081169
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 0,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "est": 0.8031454222860472
    },
    "betw": {
     "ci": [
      0.037807255553446294,
      0.07181656870806599
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 406,
      "N_lower": 33,
      "ci": [
       0.712834770243789,
       0.7854348499664771
      ],
      "est": 0.7490236357588775
     },
     "est": 0.05412178652716978
    },
    "degprod": {
     "ci": [
      0.5917282877609967,
      0.6585253034899243
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 194,
      "N_lower": 60,
      "ci": [
       0.1468258631702602,
       0.20892662905984583
      ],
      "est": 0.1770443293432983
     },
     "est": 0.626101092942749
    },
    "degsum": {
     "ci": [
      0.5903428544022006,
      0.6566895722179741
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 195,
      "N_lower": 60,
      "ci": [
       0.14846235739962418,
       0.21079168800802792
      ],
      "est": 0.17869363489885384
     },
     "est": 0.6244517873871934
    },
    "random": {
     "ci": [
      0.0068848837329049265,
      0.010501969215995222
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 422,
      "N_lower": 58,
      "ci": [
       0.7622592692460786,
       0.8279752012466639
      ],
      "est": 0.7946260513023599
     },
     "est": 0.008519370983687593
    },
    "reach": {
     "ci": [
      0.3698724371693121,
      0.4479609995039682
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 278,
      "N_lower": 69,
      "ci": [
       0.3414654017857143,
       0.4482195254831973
      ],
      "est": 0.39539409953472454
     },
     "est": 0.40775132275132275
    }
   },
   "top5": {
    "N": {
     "ci": [
      0.8501284624229937,
      0.8809749834077958
     ],
     "defined": 480,
     "est": 0.8657076181919933
    },
    "N2": {
     "ci": [
      0.8501284624229937,
      0.8809749834077958
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 0,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "est": 0.8657076181919933
    },
    "betw": {
     "ci": [
      0.08431072915104398,
      0.11750445906587807
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 466,
      "N_lower": 6,
      "ci": [
       0.7416295065914535,
       0.7873669956167885
      ],
      "est": 0.7653741885763268
     },
     "est": 0.1003334296156664
    },
    "degprod": {
     "ci": [
      0.7324721048276562,
      0.7744243458436361
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 279,
      "N_lower": 88,
      "ci": [
       0.09425495119717425,
       0.1300102867446001
      ],
      "est": 0.11144435929763838
     },
     "est": 0.7542632588943549
    },
    "degsum": {
     "ci": [
      0.6918426730782604,
      0.7312137940136356
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 330,
      "N_lower": 65,
      "ci": [
       0.13685476287568532,
       0.17139346218769194
      ],
      "est": 0.15364534329994786
     },
     "est": 0.7120622748920453
    },
    "random": {
     "ci": [
      0.021231628717663542,
      0.026378338430960616
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 478,
      "N_lower": 2,
      "ci": [
       0.8265318449485323,
       0.8568512956420843
      ],
      "est": 0.8420464945513605
     },
     "est": 0.023661123640632723
    },
    "reach": {
     "ci": [
      0.5183494505733179,
      0.569230089609253
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 376,
      "N_lower": 55,
      "ci": [
       0.29302829798537516,
       0.3517639187635282
      ],
      "est": 0.32267915533623476
     },
     "est": 0.5430284628557583
    }
   }
  },
  "G4": {
   "best_by_family_eff": {
    "Bollobas": [
     "N"
    ],
    "ER": [
     "N"
    ],
    "Florentine": [
     "N"
    ],
    "Holme-Kim": [
     "N"
    ],
    "Kleinberg": [
     "N"
    ],
    "Les Mis": [
     "degprod"
    ],
    "Price": [
     "reach"
    ],
    "SBM": [
     "N"
    ],
    "caveman": [
     "reach"
    ],
    "configuration": [
     "N"
    ],
    "geometric": [
     "degprod",
     "degsum"
    ],
    "k-out": [
     "N"
    ],
    "karate": [
     "N"
    ],
    "lattice": [
     "N"
    ],
    "scale-free": [
     "N"
    ],
    "small-world": [
     "N"
    ]
   },
   "best_by_family_rho": {
    "Bollobas": [
     "reach"
    ],
    "ER": [
     "N"
    ],
    "Florentine": [
     "reach"
    ],
    "Holme-Kim": [
     "N"
    ],
    "Kleinberg": [
     "N"
    ],
    "Les Mis": [
     "reach"
    ],
    "Price": [
     "reach"
    ],
    "SBM": [
     "N"
    ],
    "caveman": [
     "reach"
    ],
    "configuration": [
     "N"
    ],
    "geometric": [
     "N"
    ],
    "k-out": [
     "N"
    ],
    "karate": [
     "reach"
    ],
    "lattice": [
     "N"
    ],
    "scale-free": [
     "N"
    ],
    "small-world": [
     "N"
    ]
   },
   "best_by_family_top1": {
    "Bollobas": [
     "N"
    ],
    "ER": [
     "N"
    ],
    "Florentine": [
     "N"
    ],
    "Holme-Kim": [
     "N"
    ],
    "Kleinberg": [
     "N"
    ],
    "Les Mis": [
     "degprod"
    ],
    "Price": [
     "betw",
     "reach"
    ],
    "SBM": [
     "N"
    ],
    "caveman": [
     "reach"
    ],
    "configuration": [
     "N"
    ],
    "geometric": [
     "degprod",
     "degsum"
    ],
    "k-out": [
     "N"
    ],
    "karate": [
     "N"
    ],
    "lattice": [
     "N"
    ],
    "scale-free": [
     "N"
    ],
    "small-world": [
     "N"
    ]
   },
   "candidates_total": 178350,
   "check_N2_eq_N_minus_1": 178350,
   "eff": {
    "N": {
     "ci": [
      0.9506989809514222,
      0.963289406993023
     ],
     "defined": 480,
     "est": 0.9572836941038797
    },
    "N2": {
     "ci": [
      0.9506989809514222,
      0.963289406993023
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 0,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "est": 0.9572836941038797
    },
    "betw": {
     "ci": [
      0.5207437114505644,
      0.5561765722175522
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 451,
      "N_lower": 14,
      "ci": [
       0.39988414137075173,
       0.43792110511082605
      ],
      "est": 0.41874690988966456
     },
     "est": 0.5385367842142152
    },
    "degprod": {
     "ci": [
      0.9008052209649247,
      0.9170704457348718
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 264,
      "N_lower": 61,
      "ci": [
       0.03978467746672184,
       0.056281758331085986
      ],
      "est": 0.04793180514268463
     },
     "est": 0.9093518889611951
    },
    "degsum": {
     "ci": [
      0.9010627099731552,
      0.9170490826610975
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 265,
      "N_lower": 61,
      "ci": [
       0.03973911529184489,
       0.05638996749601921
      ],
      "est": 0.04783671565614778
     },
     "est": 0.9094469784477319
    },
    "random": {
     "ci": [
      0.3346346073305513,
      0.35852874275828106
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 480,
      "N_lower": 0,
      "ci": [
       0.5971961679912743,
       0.6246963875873345
      ],
      "est": 0.6106746967206491
     },
     "est": 0.34660899738323053
    },
    "reach": {
     "ci": [
      0.7708144876436394,
      0.8003655077693802
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 372,
      "N_lower": 57,
      "ci": [
       0.15532657631266075,
       0.188359514889141
      ],
      "est": 0.1718109212648493
     },
     "est": 0.7854727728390304
    }
   },
   "instances": 480,
   "mean_candidates": 371.5625,
   "mean_maxEplus": 140.6,
   "mean_n_best": 1.8583333333333334,
   "per_family": {
    "Bollobas": {
     "eff": {
      "N": 0.9785226160219463,
      "N2": 0.9785226160219463,
      "betw": 0.44092023680936326,
      "degprod": 0.9659237503394767,
      "degsum": 0.9659237503394767,
      "random": 0.19209906898339307,
      "reach": 0.6259896342709063
     },
     "rho": {
      "N": 0.9577321025627834,
      "N2": 0.9577321025627834,
      "betw": 0.8898778093569468,
      "degprod": 0.8679600501257333,
      "degsum": 0.8210048280602815,
      "random": null,
      "reach": 0.973081132718931
     },
     "top1": {
      "N": 0.6333333333333333,
      "N2": 0.6333333333333333,
      "betw": 0.01111111111111111,
      "degprod": 0.5805555555555555,
      "degsum": 0.5805555555555555,
      "random": 0.002666666666666667,
      "reach": 0.07962962962962963
     },
     "top5": {
      "N": 0.7666666666666668,
      "N2": 0.7666666666666668,
      "betw": 0.08367748917748917,
      "degprod": 0.7284920634920636,
      "degsum": 0.7174550264550266,
      "random": 0.01316666666666667,
      "reach": 0.3251296296296296
     }
    },
    "ER": {
     "eff": {
      "N": 0.9731770951393034,
      "N2": 0.9731770951393034,
      "betw": 0.5312401320972207,
      "degprod": 0.914709572838135,
      "degsum": 0.914709572838135,
      "random": 0.2968395032814744,
      "reach": 0.8547795339197678
     },
     "rho": {
      "N": 0.9836386813029125,
      "N2": 0.9836386813029125,
      "betw": 0.6704406437512063,
      "degprod": 0.8944320068456795,
      "degsum": 0.8906215861126058,
      "random": null,
      "reach": 0.9560732342832895
     },
     "top1": {
      "N": 0.6,
      "N2": 0.6,
      "betw": 0.02272029733378171,
      "degprod": 0.34555555555555556,
      "degsum": 0.34555555555555556,
      "random": 0.0025000000000000005,
      "reach": 0.2684567901234568
     },
     "top5": {
      "N": 0.8155555555555556,
      "N2": 0.8155555555555556,
      "betw": 0.14277388662304227,
      "degprod": 0.5799792385553256,
      "degsum": 0.5708558619319489,
      "random": 0.01316666666666667,
      "reach": 0.4957138188608777
     }
    },
    "Florentine": {
     "eff": {
      "N": 0.9951431284764618,
      "N2": 0.9951431284764618,
      "betw": 0.738694894724127,
      "degprod": 0.9408802347495158,
      "degsum": 0.9468326157018968,
      "random": 0.5011531694984445,
      "reach": 0.8496198908538374
     },
     "rho": {
      "N": 0.9616584470251244,
      "N2": 0.9616584470251244,
      "betw": 0.8703924929210834,
      "degprod": 0.8971270600485585,
      "degsum": 0.8344944747225927,
      "random": null,
      "reach": 0.9627759240113836
     },
     "top1": {
      "N": 0.9388888888888888,
      "N2": 0.9388888888888888,
      "betw": 0.1698667800453514,
      "degprod": 0.5881481481481482,
      "degsum": 0.5964814814814815,
      "random": 0.0732142857142857,
      "reach": 0.30564814814814817
     },
     "top5": {
      "N": 0.9355555555555556,
      "N2": 0.9355555555555556,
      "betw": 0.30979497354497354,
      "degprod": 0.7712910052910054,
      "degsum": 0.7423731551099972,
      "random": 0.13869047619047623,
      "reach": 0.5307407407407407
     }
    },
    "Holme-Kim": {
     "eff": {
      "N": 0.9874252406905062,
      "N2": 0.9874252406905062,
      "betw": 0.34455593802936335,
      "degprod": 0.936746622284224,
      "degsum": 0.936746622284224,
      "random": 0.27387448262528885,
      "reach": 0.6031243836961284
     },
     "rho": {
      "N": 0.9817348954464454,
      "N2": 0.9817348954464454,
      "betw": 0.5573152332170451,
      "degprod": 0.8897540879691717,
      "degsum": 0.8248438759099208,
      "random": null,
      "reach": 0.9110920829111336
     },
     "top1": {
      "N": 0.7666666666666667,
      "N2": 0.7666666666666667,
      "betw": 0.00010319917440660476,
      "degprod": 0.5361111111111112,
      "degsum": 0.5361111111111112,
      "random": 0.0025833333333333337,
      "reach": 0.004599867724867725
     },
     "top5": {
      "N": 0.8433333333333335,
      "N2": 0.8433333333333335,
      "betw": 0.021110251117991054,
      "degprod": 0.6976666666666668,
      "degsum": 0.6520858770858772,
      "random": 0.01416666666666667,
      "reach": 0.1428862433862434
     }
    },
    "Kleinberg": {
     "eff": {
      "N": 0.966407037374403,
      "N2": 0.966407037374403,
      "betw": 0.5637985295632959,
      "degprod": 0.8927036673694035,
      "degsum": 0.8927036673694035,
      "random": 0.5680728939235038,
      "reach": 0.8385157925763463
     },
     "rho": {
      "N": 0.9249035065692459,
      "N2": 0.9249035065692459,
      "betw": -0.04060008993118422,
      "degprod": 0.8792483534350496,
      "degsum": 0.8717880131690308,
      "random": null,
      "reach": 0.8177784104325851
     },
     "top1": {
      "N": 0.5027777777777778,
      "N2": 0.5027777777777778,
      "betw": 0.004998487831572566,
      "degprod": 0.14421399406693525,
      "degsum": 0.14421399406693525,
      "random": 0.0037500000000000007,
      "reach": 0.1760780454113787
     },
     "top5": {
      "N": 0.5411111111111111,
      "N2": 0.5411111111111111,
      "betw": 0.020938365028711096,
      "degprod": 0.38669796760973235,
      "degsum": 0.38555017558694027,
      "random": 0.014750000000000003,
      "reach": 0.24969548352881688
     }
    },
    "Les Mis": {
     "eff": {
      "N": 0.9157287631425668,
      "N2": 0.9157287631425668,
      "betw": 0.3423098473334783,
      "degprod": 0.9538888507622566,
      "degsum": 0.9494579015944654,
      "random": 0.2079159048800455,
      "reach": 0.6857833960376183
     },
     "rho": {
      "N": 0.8523389286491111,
      "N2": 0.8523389286491111,
      "betw": 0.8362405556069236,
      "degprod": 0.8847867859589618,
      "degsum": 0.7578036671686091,
      "random": null,
      "reach": 0.9314510323090854
     },
     "top1": {
      "N": 0.43333333333333335,
      "N2": 0.43333333333333335,
      "betw": 0.004083100945911338,
      "degprod": 0.6166666666666667,
      "degsum": 0.5944444444444446,
      "random": 0.0027500000000000007,
      "reach": 0.1381292796212151
     },
     "top5": {
      "N": 0.6799999999999999,
      "N2": 0.6799999999999999,
      "betw": 0.03240146373497949,
      "degprod": 0.7265714285714285,
      "degsum": 0.552031746031746,
      "random": 0.01316666666666667,
      "reach": 0.3207047564144339
     }
    },
    "Price": {
     "eff": {
      "N": 0.9645309590516724,
      "N2": 0.9645309590516724,
      "betw": 0.9630048443175494,
      "degprod": 0.7906340437141168,
      "degsum": 0.7906340437141168,
      "random": 0.153218068423352,
      "reach": 0.9647569196687628
     },
     "rho": {
      "N": 0.9832879311775703,
      "N2": 0.9832879311775703,
      "betw": 0.9965883173622433,
      "degprod": 0.8526222373058007,
      "degsum": 0.8980782008070647,
      "random": null,
      "reach": 0.9993910982588111
     },
     "top1": {
      "N": 0.5833333333333334,
      "N2": 0.5833333333333334,
      "betw": 0.6166666666666667,
      "degprod": 0.1332616672399954,
      "degsum": 0.1332616672399954,
      "random": 0.007833333333333335,
      "reach": 0.6166666666666667
     },
     "top5": {
      "N": 0.7244444444444444,
      "N2": 0.7244444444444444,
      "betw": 0.7242222222222223,
      "degprod": 0.2533568398119482,
      "degsum": 0.2533568398119482,
      "random": 0.018166666666666668,
      "reach": 0.7416666666666667
     }
    },
    "SBM": {
     "eff": {
      "N": 0.9719514978110756,
      "N2": 0.9719514978110756,
      "betw": 0.5560616904635632,
      "degprod": 0.9247107752814012,
      "degsum": 0.9247107752814012,
      "random": 0.3700080898911843,
      "reach": 0.7988846294466673
     },
     "rho": {
      "N": 0.9684872275000954,
      "N2": 0.9684872275000954,
      "betw": 0.4798971183012431,
      "degprod": 0.9179189938585424,
      "degsum": 0.8899853290063923,
      "random": null,
      "reach": 0.90444517866465
     },
     "top1": {
      "N": 0.6333333333333333,
      "N2": 0.6333333333333333,
      "betw": 0.0007712427282304979,
      "degprod": 0.4037037037037037,
      "degsum": 0.4037037037037037,
      "random": 0.002833333333333334,
      "reach": 0.13735873694207026
     },
     "top5": {
      "N": 0.7166666666666668,
      "N2": 0.7166666666666668,
      "betw": 0.08232898052568408,
      "degprod": 0.5352623117623118,
      "degsum": 0.5146219112271743,
      "random": 0.013333333333333336,
      "reach": 0.3174367515200848
     }
    },
    "caveman": {
     "eff": {
      "N": 0.8858269964060471,
      "N2": 0.8858269964060471,
      "betw": 0.6176182809471228,
      "degprod": 0.7727622852469086,
      "degsum": 0.7727622852469086,
      "random": 0.3868450279606437,
      "reach": 0.9176012649975245
     },
     "rho": {
      "N": 0.9006168844690298,
      "N2": 0.9006168844690298,
      "betw": 0.7310664170675741,
      "degprod": 0.7971925882470889,
      "degsum": 0.7783466093925107,
      "random": null,
      "reach": 0.9408278657142801
     },
     "top1": {
      "N": 0.23333333333333334,
      "N2": 0.23333333333333334,
      "betw": 0.018510442773600665,
      "degprod": 0.10524681667538811,
      "degsum": 0.10524681667538811,
      "random": 0.0034166666666666677,
      "reach": 0.34111111111111114
     },
     "top5": {
      "N": 0.3798888888888889,
      "N2": 0.3798888888888889,
      "betw": 0.125196273512063,
      "degprod": 0.2496425571782715,
      "degsum": 0.25638756679828106,
      "random": 0.013750000000000004,
      "reach": 0.4789814814814815
     }
    },
    "configuration": {
     "eff": {
      "N": 0.9920792804898851,
      "N2": 0.9920792804898851,
      "betw": 0.4177686270627482,
      "degprod": 0.9768003878683623,
      "degsum": 0.9768003878683623,
      "random": 0.32679037334948924,
      "reach": 0.7274547389978373
     },
     "rho": {
      "N": 0.974331626683559,
      "N2": 0.974331626683559,
      "betw": 0.15085027436471807,
      "degprod": 0.8587632543013418,
      "degsum": 0.8482518196317363,
      "random": null,
      "reach": 0.7925554839724327
     },
     "top1": {
      "N": 0.7166666666666667,
      "N2": 0.7166666666666667,
      "betw": 0.024135350212652847,
      "degprod": 0.6122222222222222,
      "degsum": 0.6122222222222222,
      "random": 0.002833333333333334,
      "reach": 0.23742456594785027
     },
     "top5": {
      "N": 0.8403921568627452,
      "N2": 0.8403921568627452,
      "betw": 0.06115930278362406,
      "degprod": 0.7458280423280423,
      "degsum": 0.7244618029029793,
      "random": 0.013000000000000005,
      "reach": 0.37655095789286974
     }
    },
    "geometric": {
     "eff": {
      "N": 0.8926399993195501,
      "N2": 0.8926399993195501,
      "betw": 0.502046440861489,
      "degprod": 0.89518148853106,
      "degsum": 0.89518148853106,
      "random": 0.37239939068049427,
      "reach": 0.8253182312010888
     },
     "rho": {
      "N": 0.9282185812313106,
      "N2": 0.9282185812313106,
      "betw": 0.5584741909841067,
      "degprod": 0.9005793539420707,
      "degsum": 0.863447614125697,
      "random": null,
      "reach": 0.9134302473031288
     },
     "top1": {
      "N": 0.23333333333333334,
      "N2": 0.23333333333333334,
      "betw": 0.014605825049828896,
      "degprod": 0.24833333333333335,
      "degsum": 0.24833333333333335,
      "random": 0.0033333333333333335,
      "reach": 0.18970143613000753
     },
     "top5": {
      "N": 0.5233333333333333,
      "N2": 0.5233333333333333,
      "betw": 0.06872339993669001,
      "degprod": 0.48917094017094015,
      "degsum": 0.48196904729257667,
      "random": 0.015416666666666669,
      "reach": 0.322110458324744
     }
    },
    "k-out": {
     "eff": {
      "N": 0.9386966208663249,
      "N2": 0.9386966208663249,
      "betw": 0.6135719765853521,
      "degprod": 0.890511336349707,
      "degsum": 0.890511336349707,
      "random": 0.34589875288323796,
      "reach": 0.8602442207209154
     },
     "rho": {
      "N": 0.9841580167733762,
      "N2": 0.9841580167733762,
      "betw": 0.7858832926548326,
      "degprod": 0.9343562153966751,
      "degsum": 0.9321642441003901,
      "random": null,
      "reach": 0.9618389590518099
     },
     "top1": {
      "N": 0.35396825396825393,
      "N2": 0.35396825396825393,
      "betw": 0.0844493311269627,
      "degprod": 0.27807841940194883,
      "degsum": 0.27807841940194883,
      "random": 0.017416666666666657,
      "reach": 0.29314814814814816
     },
     "top5": {
      "N": 0.6506349206349208,
      "N2": 0.6506349206349208,
      "betw": 0.10994818777713514,
      "degprod": 0.4280924549306902,
      "degsum": 0.4280924549306902,
      "random": 0.02558333333333333,
      "reach": 0.3902777777777777
     }
    },
    "karate": {
     "eff": {
      "N": 0.9096220928126327,
      "N2": 0.9096220928126327,
      "betw": 0.46970405000713383,
      "degprod": 0.90938790737865,
      "degsum": 0.90938790737865,
      "random": 0.33063946816684314,
      "reach": 0.6291911603375305
     },
     "rho": {
      "N": 0.8886247858432047,
      "N2": 0.8886247858432047,
      "betw": 0.7697311551810505,
      "degprod": 0.8970921118080767,
      "degsum": 0.7522830229427797,
      "random": null,
      "reach": 0.9016998208093442
     },
     "top1": {
      "N": 0.3,
      "N2": 0.3,
      "betw": 0.012262264135071954,
      "degprod": 0.19444444444444448,
      "degsum": 0.19444444444444448,
      "random": 0.00461361014994233,
      "reach": 0.03256525749382892
     },
     "top5": {
      "N": 0.6088888888888889,
      "N2": 0.6088888888888889,
      "betw": 0.04912451238561031,
      "degprod": 0.5124444444444444,
      "degsum": 0.4881933621933622,
      "random": 0.01949250288350635,
      "reach": 0.1422803849589564
     }
    },
    "lattice": {
     "eff": {
      "N": 0.9732353665231123,
      "N2": 0.9732353665231123,
      "betw": 0.5691816849501247,
      "degprod": 0.9293728771938287,
      "degsum": 0.9293728771938287,
      "random": 0.5070283444111532,
      "reach": 0.8640537945075945
     },
     "rho": {
      "N": 0.9769027298802695,
      "N2": 0.9769027298802695,
      "betw": 0.20876060268792374,
      "degprod": 0.933898488773276,
      "degsum": 0.9175675459370306,
      "random": null,
      "reach": 0.8700439562288225
     },
     "top1": {
      "N": 0.48333333333333334,
      "N2": 0.48333333333333334,
      "betw": 0.002245630497675449,
      "degprod": 0.2671097883597883,
      "degsum": 0.2671097883597883,
      "random": 0.003250000000000001,
      "reach": 0.20554247339961626
     },
     "top5": {
      "N": 0.6233333333333333,
      "N2": 0.6233333333333333,
      "betw": 0.020578058149776653,
      "degprod": 0.4684647394000336,
      "degsum": 0.4684647394000336,
      "random": 0.013916666666666667,
      "reach": 0.35171935802292953
     }
    },
    "scale-free": {
     "eff": {
      "N": 0.9942251728641126,
      "N2": 0.9942251728641126,
      "betw": 0.3728174298012998,
      "degprod": 0.9437708774042499,
      "degsum": 0.9437708774042499,
      "random": 0.3008818868719886,
      "reach": 0.7003122005956128
     },
     "rho": {
      "N": 0.9826237719193459,
      "N2": 0.9826237719193459,
      "betw": 0.5682661688842955,
      "degprod": 0.8906211146544425,
      "degsum": 0.8298846364208928,
      "random": null,
      "reach": 0.9076548207673124
     },
     "top1": {
      "N": 0.8333333333333334,
      "N2": 0.8333333333333334,
      "betw": 0.0004546907277541051,
      "degprod": 0.46111111111111114,
      "degsum": 0.46111111111111114,
      "random": 0.0029166666666666672,
      "reach": 0.14160052910052912
     },
     "top5": {
      "N": 0.8600000000000001,
      "N2": 0.8600000000000001,
      "betw": 0.02002543776575465,
      "degprod": 0.6798253968253968,
      "degsum": 0.6843333333333335,
      "random": 0.013083333333333336,
      "reach": 0.25841900691900693
     }
    },
    "small-world": {
     "eff": {
      "N": 0.9773272386724746,
      "N2": 0.9773272386724746,
      "betw": 0.5732939438742106,
      "degprod": 0.9116455460678241,
      "degsum": 0.9116455460678241,
      "random": 0.4120795323011515,
      "reach": 0.8219345735963468
     },
     "rho": {
      "N": 0.9697562336388985,
      "N2": 0.9697562336388985,
      "betw": 0.4139610809855765,
      "degprod": 0.9069284709067605,
      "degsum": 0.8946995011291073,
      "random": null,
      "reach": 0.8783728166808573
     },
     "top1": {
      "N": 0.6166666666666667,
      "N2": 0.6166666666666667,
      "betw": 0.01951954597618982,
      "degprod": 0.40918109668109676,
      "degsum": 0.40918109668109676,
      "random": 0.002666666666666667,
      "reach": 0.20204164662497998
     },
     "top5": {
      "N": 0.7311111111111114,
      "N2": 0.7311111111111114,
      "betw": 0.08578753321381045,
      "degprod": 0.5524372294372294,
      "degsum": 0.515427052479684,
      "random": 0.013500000000000005,
      "reach": 0.37040728715728716
     }
    }
   },
   "rho": {
    "N": {
     "ci": [
      0.9459977280193256,
      0.9561854403437131
     ],
     "defined": 480,
     "est": 0.9511883969170178
    },
    "N2": {
     "ci": [
      0.9459977280193256,
      0.9561854403437131
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 0,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "est": 0.9511883969170178
    },
    "betw": {
     "ci": [
      0.5707301793680457,
      0.6385159651429503
     ],
     "defined": 464,
     "diff_N_minus": {
      "N_higher": 407,
      "N_lower": 56,
      "ci": [
       0.3129228676909131,
       0.3813433606828214
      ],
      "est": 0.34748004173458596
     },
     "est": 0.604564106605211
    },
    "degprod": {
     "ci": [
      0.8821975906793473,
      0.8930097764793682
     ],
     "defined": 479,
     "diff_N_minus": {
      "N_higher": 421,
      "N_lower": 58,
      "ci": [
       0.05768714245936601,
       0.07100483185175124
      ],
      "est": 0.06431858339998048
     },
     "est": 0.8876854032302053
    },
    "degsum": {
     "ci": [
      0.8434755366001092,
      0.8569622216092312
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 472,
      "N_lower": 8,
      "ci": [
       0.09558068850713852,
       0.10662160013605684
      ],
      "est": 0.10085933637722756
     },
     "est": 0.8503290605397901
    },
    "random": {
     "ci": [
      NaN,
      NaN
     ],
     "defined": 0,
     "est": NaN
    },
    "reach": {
     "ci": [
      0.9047668775479267,
      0.9226925052192423
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 326,
      "N_lower": 153,
      "ci": [
       0.027258653514647162,
       0.04710067783283345
      ],
      "est": 0.03728139290965158
     },
     "est": 0.9139070040073661
    }
   },
   "top1": {
    "N": {
     "ci": [
      0.5101395089285714,
      0.5977201140873014
     ],
     "defined": 480,
     "est": 0.5538938492063491
    },
    "N2": {
     "ci": [
      0.5101395089285714,
      0.5977201140873014
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 0,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "est": 0.5538938492063491
    },
    "betw": {
     "ci": [
      0.045697482259812364,
      0.0820287154576964
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 262,
      "N_lower": 92,
      "ci": [
       0.4467083184114786,
       0.5358929638939662
      ],
      "est": 0.4909873513103012
     },
     "est": 0.06290649789604802
    },
    "degprod": {
     "ci": [
      0.33392984066866355,
      0.4074588588463516
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 169,
      "N_lower": 106,
      "ci": [
       0.14203017437946328,
       0.22375100574523274
      ],
      "est": 0.18364737206403645
     },
     "est": 0.3702464771423128
    },
    "degsum": {
     "ci": [
      0.33340086753436676,
      0.4059700997189248
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 170,
      "N_lower": 106,
      "ci": [
       0.14255170796877747,
       0.2252985650646937
      ],
      "est": 0.184515427619592
     },
     "est": 0.3693784215867572
    },
    "random": {
     "ci": [
      0.0064091881513634865,
      0.011197387272923874
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 275,
      "N_lower": 205,
      "ci": [
       0.5028117044182868,
       0.5885922351078913
      ],
      "est": 0.5452327307148349
     },
     "est": 0.008661118491514252
    },
    "reach": {
     "ci": [
      0.1814616886839174,
      0.24170374848122322
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 231,
      "N_lower": 128,
      "ci": [
       0.2921068940526873,
       0.3934344234706055
      ],
      "est": 0.34328745344238015
     },
     "est": 0.21060639576396903
    }
   },
   "top5": {
    "N": {
     "ci": [
      0.6794628238795518,
      0.7250894330648926
     ],
     "defined": 480,
     "est": 0.7025572478991596
    },
    "N2": {
     "ci": [
      0.6794628238795518,
      0.7250894330648926
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 0,
      "N_lower": 0,
      "ci": [
       0.0,
       0.0
      ],
      "est": 0.0
     },
     "est": 0.7025572478991596
    },
    "betw": {
     "ci": [
      0.10362610002317166,
      0.14172285619767627
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 439,
      "N_lower": 25,
      "ci": [
       0.5522315330925469,
       0.6068656508840055
      ],
      "est": 0.5801953518054374
     },
     "est": 0.12236189609372232
    },
    "degprod": {
     "ci": [
      0.527912164511371,
      0.5730837035756335
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 316,
      "N_lower": 89,
      "ci": [
       0.13030476116197248,
       0.1735296222992935
      ],
      "est": 0.15223078999443904
     },
     "est": 0.5503264579047207
    },
    "degsum": {
     "ci": [
      0.5049973313025794,
      0.548879344963328
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 338,
      "N_lower": 90,
      "ci": [
       0.15403500067899645,
       0.19628736377262146
      ],
      "est": 0.1753285008634347
     },
     "est": 0.527228747035725
    },
    "random": {
     "ci": [
      0.019926566426202837,
      0.026159378089471077
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 471,
      "N_lower": 9,
      "ci": [
       0.6571716224357389,
       0.7018286746898514
      ],
      "est": 0.679660395040369
     },
     "est": 0.022896852858790576
    },
    "reach": {
     "ci": [
      0.3379027264089106,
      0.3898692912912321
     ],
     "defined": 480,
     "diff_N_minus": {
      "N_higher": 365,
      "N_lower": 71,
      "ci": [
       0.30552103684013354,
       0.3720217969476612
      ],
      "est": 0.3391371976940005
     },
     "est": 0.3634200502051591
    }
   }
  }
 },
 "design": {
  "BOOT": 2000,
  "MAXC": 400,
  "MS": [
   1,
   2,
   3,
   4
  ],
  "N_PART": 20,
  "REPS_A": 30,
  "REPS_B": 10,
  "REPS_SIZE": 10,
  "SIZES": [
   12,
   30
  ],
  "density_levels": [
   "low",
   "medium",
   "high"
  ],
  "families_empirical": [
   "karate",
   "Florentine",
   "Les Mis"
  ],
  "families_synthetic": [
   "ER",
   "small-world",
   "scale-free",
   "Price",
   "Bollobas",
   "Kleinberg",
   "SBM",
   "geometric",
   "Holme-Kim",
   "caveman",
   "configuration",
   "k-out",
   "lattice"
  ],
  "instances_A": 5760,
  "instances_B": 480,
  "observations": {
   "CG3": "coarse-grained $G^{\\le3}$",
   "G2": "$G^{\\le2}$",
   "G3": "$G^{\\le3}$",
   "G4": "$G^{\\le4}$"
  },
  "reach_radius": {
   "CG3": 2,
   "G2": 1,
   "G3": 2,
   "G4": 3
  }
 },
 "families": {
  "Bollobas|high": {
   "mean_arcs": 42.775,
   "mean_total_degree": 4.2775,
   "mean_vertices": 20.0,
   "params": {
    "alpha": 0.1,
    "beta": 0.8,
    "gamma": 0.1
   },
   "parts": 240
  },
  "Bollobas|low": {
   "mean_arcs": 26.741666666666667,
   "mean_total_degree": 2.674166666666667,
   "mean_vertices": 20.0,
   "params": {
    "alpha": 0.3,
    "beta": 0.4,
    "gamma": 0.3
   },
   "parts": 240
  },
  "Bollobas|medium": {
   "mean_arcs": 32.875,
   "mean_total_degree": 3.2875,
   "mean_vertices": 20.0,
   "params": {
    "alpha": 0.2,
    "beta": 0.6,
    "gamma": 0.2
   },
   "parts": 240
  },
  "ER|high": {
   "mean_arcs": 60.0,
   "mean_total_degree": 6.0,
   "mean_vertices": 20.0,
   "params": {
    "c": 3
   },
   "parts": 240
  },
  "ER|low": {
   "mean_arcs": 20.0,
   "mean_total_degree": 2.0,
   "mean_vertices": 20.0,
   "params": {
    "c": 1
   },
   "parts": 240
  },
  "ER|medium": {
   "mean_arcs": 40.0,
   "mean_total_degree": 4.0,
   "mean_vertices": 20.0,
   "params": {
    "c": 2
   },
   "parts": 240
  },
  "Florentine": {
   "mean_arcs": 9.202777777777778,
   "mean_total_degree": 2.454074074074074,
   "mean_vertices": 7.5,
   "params": "native (random halves)",
   "parts": 720
  },
  "Holme-Kim|high": {
   "mean_arcs": 65.69583333333334,
   "mean_total_degree": 6.569583333333334,
   "mean_vertices": 20.0,
   "params": {
    "m": 3
   },
   "parts": 240
  },
  "Holme-Kim|low": {
   "mean_arcs": 24.775,
   "mean_total_degree": 2.4775,
   "mean_vertices": 20.0,
   "params": {
    "m": 1
   },
   "parts": 240
  },
  "Holme-Kim|medium": {
   "mean_arcs": 46.920833333333334,
   "mean_total_degree": 4.692083333333334,
   "mean_vertices": 20.0,
   "params": {
    "m": 2
   },
   "parts": 240
  },
  "Kleinberg|high": {
   "mean_arcs": 77.3375,
   "mean_total_degree": 7.733750000000001,
   "mean_vertices": 20.0,
   "params": {
    "q": 3
   },
   "parts": 240
  },
  "Kleinberg|low": {
   "mean_arcs": 53.02916666666667,
   "mean_total_degree": 5.3029166666666665,
   "mean_vertices": 20.0,
   "params": {
    "q": 1
   },
   "parts": 240
  },
  "Kleinberg|medium": {
   "mean_arcs": 65.37083333333334,
   "mean_total_degree": 6.537083333333333,
   "mean_vertices": 20.0,
   "params": {
    "q": 2
   },
   "parts": 240
  },
  "Les Mis": {
   "mean_arcs": 125.39444444444445,
   "mean_total_degree": 6.513997113997114,
   "mean_vertices": 38.5,
   "params": "native (random halves)",
   "parts": 720
  },
  "Price|high": {
   "mean_arcs": 54.0,
   "mean_total_degree": 5.4,
   "mean_vertices": 20.0,
   "params": {
    "m": 3
   },
   "parts": 240
  },
  "Price|low": {
   "mean_arcs": 19.0,
   "mean_total_degree": 1.9,
   "mean_vertices": 20.0,
   "params": {
    "m": 1
   },
   "parts": 240
  },
  "Price|medium": {
   "mean_arcs": 37.0,
   "mean_total_degree": 3.7,
   "mean_vertices": 20.0,
   "params": {
    "m": 2
   },
   "parts": 240
  },
  "SBM|high": {
   "mean_arcs": 79.05,
   "mean_total_degree": 7.904999999999999,
   "mean_vertices": 20.0,
   "params": {
    "p_in": 0.45,
    "p_out": 0.1
   },
   "parts": 240
  },
  "SBM|low": {
   "mean_arcs": 28.083333333333332,
   "mean_total_degree": 2.808333333333333,
   "mean_vertices": 20.0,
   "params": {
    "p_in": 0.15,
    "p_out": 0.04
   },
   "parts": 240
  },
  "SBM|medium": {
   "mean_arcs": 53.708333333333336,
   "mean_total_degree": 5.370833333333334,
   "mean_vertices": 20.0,
   "params": {
    "p_in": 0.3,
    "p_out": 0.07
   },
   "parts": 240
  },
  "caveman|high": {
   "mean_arcs": 51.5625,
   "mean_total_degree": 5.15625,
   "mean_vertices": 20.0,
   "params": {
    "k": 5
   },
   "parts": 240
  },
  "caveman|low": {
   "mean_arcs": 26.970833333333335,
   "mean_total_degree": 2.568650793650794,
   "mean_vertices": 21.0,
   "params": {
    "k": 3
   },
   "parts": 240
  },
  "caveman|medium": {
   "mean_arcs": 38.59166666666667,
   "mean_total_degree": 3.859166666666667,
   "mean_vertices": 20.0,
   "params": {
    "k": 4
   },
   "parts": 240
  },
  "configuration|high": {
   "mean_arcs": 80.42083333333333,
   "mean_total_degree": 8.042083333333334,
   "mean_vertices": 20.0,
   "params": {
    "kmin": 3
   },
   "parts": 240
  },
  "configuration|low": {
   "mean_arcs": 27.333333333333332,
   "mean_total_degree": 2.7333333333333334,
   "mean_vertices": 20.0,
   "params": {
    "kmin": 1
   },
   "parts": 240
  },
  "configuration|medium": {
   "mean_arcs": 55.92916666666667,
   "mean_total_degree": 5.5929166666666665,
   "mean_vertices": 20.0,
   "params": {
    "kmin": 2
   },
   "parts": 240
  },
  "geometric|high": {
   "mean_arcs": 77.51666666666667,
   "mean_total_degree": 7.751666666666667,
   "mean_vertices": 20.0,
   "params": {
    "radius": 0.38
   },
   "parts": 240
  },
  "geometric|low": {
   "mean_arcs": 30.816666666666666,
   "mean_total_degree": 3.0816666666666666,
   "mean_vertices": 20.0,
   "params": {
    "radius": 0.22
   },
   "parts": 240
  },
  "geometric|medium": {
   "mean_arcs": 52.31666666666667,
   "mean_total_degree": 5.231666666666667,
   "mean_vertices": 20.0,
   "params": {
    "radius": 0.3
   },
   "parts": 240
  },
  "k-out|high": {
   "mean_arcs": 54.49583333333333,
   "mean_total_degree": 5.449583333333333,
   "mean_vertices": 20.0,
   "params": {
    "k": 3
   },
   "parts": 240
  },
  "k-out|low": {
   "mean_arcs": 20.0,
   "mean_total_degree": 2.0,
   "mean_vertices": 20.0,
   "params": {
    "k": 1
   },
   "parts": 240
  },
  "k-out|medium": {
   "mean_arcs": 37.9625,
   "mean_total_degree": 3.7962499999999997,
   "mean_vertices": 20.0,
   "params": {
    "k": 2
   },
   "parts": 240
  },
  "karate": {
   "mean_arcs": 37.833333333333336,
   "mean_total_degree": 4.450980392156863,
   "mean_vertices": 17.0,
   "params": "native (random halves)",
   "parts": 720
  },
  "lattice|high": {
   "mean_arcs": 78.02083333333333,
   "mean_total_degree": 7.802083333333333,
   "mean_vertices": 20.0,
   "params": {
    "kind": "triangular"
   },
   "parts": 240
  },
  "lattice|low": {
   "mean_arcs": 40.416666666666664,
   "mean_total_degree": 4.041666666666666,
   "mean_vertices": 20.0,
   "params": {
    "kind": "open"
   },
   "parts": 240
  },
  "lattice|medium": {
   "mean_arcs": 51.795833333333334,
   "mean_total_degree": 5.179583333333333,
   "mean_vertices": 20.0,
   "params": {
    "kind": "torus"
   },
   "parts": 240
  },
  "scale-free|high": {
   "mean_arcs": 66.80416666666666,
   "mean_total_degree": 6.680416666666666,
   "mean_vertices": 20.0,
   "params": {
    "m": 3
   },
   "parts": 240
  },
  "scale-free|low": {
   "mean_arcs": 24.75,
   "mean_total_degree": 2.475,
   "mean_vertices": 20.0,
   "params": {
    "m": 1
   },
   "parts": 240
  },
  "scale-free|medium": {
   "mean_arcs": 46.9875,
   "mean_total_degree": 4.6987499999999995,
   "mean_vertices": 20.0,
   "params": {
    "m": 2
   },
   "parts": 240
  },
  "small-world|high": {
   "mean_arcs": 77.84583333333333,
   "mean_total_degree": 7.784583333333333,
   "mean_vertices": 20.0,
   "params": {
    "k": 6
   },
   "parts": 240
  },
  "small-world|low": {
   "mean_arcs": 25.9,
   "mean_total_degree": 2.59,
   "mean_vertices": 20.0,
   "params": {
    "k": 2
   },
   "parts": 240
  },
  "small-world|medium": {
   "mean_arcs": 51.99166666666667,
   "mean_total_degree": 5.199166666666667,
   "mean_vertices": 20.0,
   "params": {
    "k": 4
   },
   "parts": 240
  }
 },
 "table": {
  "cells_diff_ci_all_above_0": true,
  "eff": {
   "N": [
    0.99142291503896,
    0.9572836941038797,
    0.8662992564098285
   ],
   "betw": [
    0.4941337821904362,
    0.5385367842142152,
    0.5108248359439365
   ],
   "degprod": [
    0.9768601537830593,
    0.9093518889611951,
    0.8535949023580074
   ],
   "degsum": [
    0.9768141979007064,
    0.9094469784477319,
    0.8534430995391787
   ],
   "random": [
    0.34221879864070687,
    0.34660899738323053,
    0.36925251629058653
   ]
  },
  "families_N_highest_point_G3": 16,
  "observations": [
   "G3",
   "G4",
   "CG3"
  ],
  "pooled_diff_ci_all_above_0": true,
  "pooled_spearman": {
   "N": [
    0.98857010023092,
    0.9712391111594717,
    0.931656300382279
   ],
   "betw": [
    0.8408116525816641,
    0.8936015876425486,
    0.8217236119461708
   ],
   "cut": [
    0.5087156473433131,
    0.41698337120094225,
    0.4936875243048073
   ],
   "degprod": [
    0.9580037004649231,
    0.9428185844563681,
    0.8951578345348036
   ],
   "degsum": [
    0.9498017302255105,
    0.8913906641759632,
    0.8883581351440016
   ]
  },
  "pooled_spearman_max_halfwidth": 0.0217226113742624,
  "rows_A": [
   "N",
   "degprod",
   "degsum",
   "betw",
   "cut"
  ],
  "rows_B": [
   "N",
   "degprod",
   "degsum",
   "betw",
   "random"
  ],
  "size_pooled_N_highest_ci": {
   "12": true,
   "30": true
  },
  "synthetic_mean_total_degree_range": [
   1.9,
   8.042083333333334
  ],
  "top1": {
   "N": [
    0.8031454222860472,
    0.5538938492063491,
    0.39868701656530603
   ],
   "betw": [
    0.05412178652716978,
    0.06290649789604802,
    0.041035763647270226
   ],
   "degprod": [
    0.626101092942749,
    0.3702464771423128,
    0.3731310545051354
   ],
   "degsum": [
    0.6244517873871934,
    0.3693784215867572,
    0.3719653799019608
   ],
   "random": [
    0.008519370983687593,
    0.008661118491514252,
    0.016786679745427583
   ]
  },
  "top1_max_halfwidth": 0.043826264880952315,
  "within_cells_N": [
   0.9563056721640331,
   0.9040054137498631,
   0.7363226128842743
  ],
  "within_cells_best_baseline": [
   0.9022754245718057,
   0.8274029170130549,
   0.707427172602358
  ]
 }
}

==> anc/experiments/exp8_baselines.py <==
"""
Experiment 8 -- baselines.  Is the number N_partial of boundary-crossing paths
more informative about emergence than simpler structural statistics of the
coupling?

Target:     |E^+_Phi|, computed exactly by core.discrepancy (direct comparison of
            Phi(s1 v s2) with the observed union).
Predictors: N       N_partial, the boundary-crossing paths that produce an edge
            N2      the sharpened count (those of length >= 2)
            cut     |I|, the number of interaction edges
            degsum  sum over (a,b) in I of in-degree(a) + out-degree(b) in the parts
            degprod sum over (a,b) in I of in-degree(a) * out-degree(b) in the parts
            betw    sum over I of the edge betweenness of the interaction edge in the
                    join (networkx edge_betweenness_centrality, normalized=False)
            reach   supplementary: sum over (a,b) in I of
                    (1 + |B^-_r(a)|)(1 + |B^+_r(b)|) - 1, with B^-_r(a) the vertices of
                    a's part reaching a in 1..r steps, B^+_r(b) those reached from b
                    in 1..r steps in b's part, and r = L - 1 (the reach of the
                    observation minus the interaction edge).

Observations: G^{<=2} (a check: here N_partial reduces to |I| + degsum up to paths
through two interaction edges), G^{<=3}, G^{<=4}, and coarse-grained G^{<=3}
(partition fixed in advance: consecutive triples of the sorted vertex lists, as
in Experiment 2).

Design A (pooled prediction).  Parts drawn from the thirteen synthetic families
of Experiment 2 (generators imported from exp_final.py), each at three density
levels (low / medium / high; parameters in DENS), 20 vertices per part, plus the
three empirical networks of Experiment 2 split at random into halves (native
density).  |I| in {1,2,3,4} drawn at random from the cross pairs in both
directions (empirical: from the arcs crossing the split).  REPS_A realizations
per (family, density, |I|) cell; each empirical network gets 3 * REPS_A
realizations per |I| so that every family carries the same weight.
Statistics: Spearman correlation with |E^+| and R^2 of the least-squares line of
log(1+|E^+|) on log(1+x), pooled, within family, and within cells (family,
density, |I| fixed); percentile bootstrap 95% intervals over instances (cells
for the within-cell means), paired for differences between predictors.

Design B (ranking candidate couplings).  For fixed parts (same families and
densities, 20 vertices per part; empirical halves), every candidate single
interaction edge (a,b) in V1 x V2 (sampled down to MAXC when there are more) is
scored by each predictor and by its true |E^+|.  Per instance: Spearman
correlation across candidates, top-1 hit (the predictor's best candidate is a
truly best one), top-5 precision (fraction of the predictor's five best that lie
among the five truly best, ties in |E^+| counted in favor of the pick), and
efficiency (|E^+| of the predictor's best candidate over the maximum).  Ties in
a predictor are broken uniformly at random, and the expectation over that
tie-breaking is reported, so the numbers are deterministic.  A single coupling
has |I| = 1, so the cut size ranks at random; it is reported as the random
baseline.

Size replicate of design A ("A_size"): synthetic families only, parts of 12 and
30 vertices, REPS_SIZE realizations per cell; pooled and within-cell statistics.
The block "table" collects the values of the proposed paper table and the
numbers quoted around it.

Determinism: every instance is generated from random.Random("exp8|...") keyed by
its cell and repetition; bootstrap indices come from numpy default_rng seeded by
the CRC32 of a label string.  Wall-clock times go to exp8_baselines_timing.json.

Usage:  python3 exp8_baselines.py            (full run, writes exp8_baselines.json,
                                              exp8_baselines_raw.json, *_timing.json)
        python3 exp8_baselines.py --quick    (tiny smoke test, writes nothing)
"""
import sys, os, json, random, math, time, zlib
from collections import Counter
from multiprocessing import Pool

import numpy as np
from scipy.stats import rankdata
import networkx as nx

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from core import DG, join, discrepancy, phi_power, phi_quotient_power
import exp_final as X

N_PART = 20          # vertices per synthetic part
REPS_A = 30          # realizations per (family, density, |I|) cell in design A
MS = (1, 2, 3, 4)    # |I|
REPS_B = 10          # parts per (family, density) cell in design B
SIZES = (12, 30)     # part sizes of the size-robustness replicate of design A
REPS_SIZE = 10       # realizations per cell in that replicate
MAXC = 400           # candidate couplings per instance in design B
BOOT = 2000          # bootstrap resamples
PROCS = 16

OBS = ("G2", "G3", "G4", "CG3")
OBS_LABEL = {"G2": "$G^{\\le2}$", "G3": "$G^{\\le3}$", "G4": "$G^{\\le4}$",
             "CG3": "coarse-grained $G^{\\le3}$"}
OBS_R = {"G2": 1, "G3": 2, "G4": 3, "CG3": 2}      # reach radius r = L - 1
PRED_A = ("N", "N2", "cut", "degsum", "degprod", "betw", "reach")
BASE_A = ("cut", "degsum", "degprod", "betw")      # the baselines named in the design
PRED_B = ("N", "N2", "degsum", "degprod", "betw", "reach")


def make_obs(name, blk):
    if name == "CG3":
        return phi_quotient_power(3, blk) + (blk,)
    return phi_power(int(name[1])) + (None,)


# ------------------------------------------------------------ families
def _er(n, rng, c):        return nx.gnm_random_graph(n, int(round(c * n)), seed=rng, directed=True)
def _ws(n, rng, k):        return X._orient(nx.watts_strogatz_graph(n, k, 0.3, seed=rng), n, rng)
def _ba(n, rng, m):        return X._orient(nx.barabasi_albert_graph(n, m, seed=rng), n, rng)


def _lattice(n, rng, kind):
    """4 x (n/4) (or 5 x (n/5)) square lattice: open grid (low), torus (medium), torus with one
    diagonal per cell, i.e. a triangular lattice (high); oriented by the rule of
    Experiment 2."""
    rows = 4 if n % 4 == 0 else 5
    cols = n // rows
    assert rows * cols == n
    G = nx.grid_2d_graph(rows, cols, periodic=(kind != "open"))
    if kind == "triangular":
        G.add_edges_from(((i, j), ((i + 1) % rows, (j + 1) % cols))
                         for i in range(rows) for j in range(cols))
    return X._orient(X._relabel(G), n, rng)


def _sbm(n, rng, p_in, p_out):
    sizes = (n - 2 * (n // 3), n // 3, n // 3)
    return X.gen_sbm(n, rng, sizes=sizes, p_in=p_in, p_out=p_out)


def _cave(n, rng, k):
    l = max(2, round(n / k))
    return X.gen_caveman(l * k, rng, l=l, k=k, p=0.2)


# name -> (builder(n, rng, **params), [params low, medium, high])
DENS = {
    "ER":            (_er, [dict(c=1), dict(c=2), dict(c=3)]),
    "small-world":   (_ws, [dict(k=2), dict(k=4), dict(k=6)]),
    "scale-free":    (_ba, [dict(m=1), dict(m=2), dict(m=3)]),
    "Price":         (X.gen_price, [dict(m=1), dict(m=2), dict(m=3)]),
    "Bollobas":      (X.gen_bollobas, [dict(alpha=.3, beta=.4, gamma=.3),
                                       dict(alpha=.2, beta=.6, gamma=.2),
                                       dict(alpha=.1, beta=.8, gamma=.1)]),
    "Kleinberg":     (X.gen_kleinberg, [dict(q=1), dict(q=2), dict(q=3)]),
    "SBM":           (_sbm, [dict(p_in=.15, p_out=.04), dict(p_in=.3, p_out=.07),
                             dict(p_in=.45, p_out=.1)]),
    "geometric":     (X.gen_geometric, [dict(radius=.22), dict(radius=.3), dict(radius=.38)]),
    "Holme-Kim":     (X.gen_holme_kim, [dict(m=1), dict(m=2), dict(m=3)]),
    "caveman":       (_cave, [dict(k=3), dict(k=4), dict(k=5)]),   # round(n/k) cliques of k
    "configuration": (X.gen_configuration, [dict(kmin=1), dict(kmin=2), dict(kmin=3)]),
    "k-out":         (X.gen_kout, [dict(k=1), dict(k=2), dict(k=3)]),
    "lattice":       (_lattice, [dict(kind="open"), dict(kind="torus"), dict(kind="triangular")]),
}
SYNTH = list(DENS)
EMP = {"karate": X._karate, "Florentine": X._florentine, "Les Mis": X._lesmis}
FAMILIES = SYNTH + list(EMP)
LEVELS = ("low", "medium", "high")


def synth_part(fam, lev, rng, pref, n=N_PART):
    build, plist = DENS[fam]
    return X._to_dg(build(n, rng, **plist[lev]), pref)


def split_halves(G, rng):
    """Experiment 2's split (exp_final.split_network) without drawing I: the
    symmetric digraph of G split at random into halves; returns the induced
    parts and the arcs crossing the split, sorted."""
    nodes = sorted(G.nodes(), key=str)
    name = {x: f"v{i:02d}" for i, x in enumerate(nodes)}
    arcs = sorted({(name[u], name[v]) for u, v in G.edges() if u != v} |
                  {(name[v], name[u]) for u, v in G.edges() if u != v})
    order = [name[x] for x in nodes]; rng.shuffle(order)
    h = len(order) // 2
    V1, V2 = set(order[:h]), set(order[h:])
    s1 = DG(V1, [(u, v) for u, v in arcs if u in V1 and v in V1])
    s2 = DG(V2, [(u, v) for u, v in arcs if u in V2 and v in V2])
    cut = [(u, v) for u, v in arcs if (u in V1) != (v in V1)]
    return s1, s2, cut


# ------------------------------------------------------------ structural statistics
def _adj(E):
    out, inn = {}, {}
    for u, v in sorted(E):
        out.setdefault(u, []).append(v); inn.setdefault(v, []).append(u)
    return out, inn


def _ball(adj, x, r):
    """Number of vertices at distance 1..r from x along adj (BFS)."""
    seen = {x}; front = [x]
    for _ in range(r):
        nxt = []
        for u in front:
            for w in adj.get(u, ()):
                if w not in seen:
                    seen.add(w); nxt.append(w)
        front = nxt
    return len(seen) - 1


class Stats:
    """Degrees and reach balls inside the parts (the interaction excluded)."""
    def __init__(self, s1, s2):
        self.out, self.inn = _adj(s1.E | s2.E)
        self._cache = {}

    def indeg(self, a):  return len(self.inn.get(a, ()))
    def outdeg(self, b): return len(self.out.get(b, ()))

    def ball_in(self, a, r):
        k = ("i", a, r)
        if k not in self._cache: self._cache[k] = _ball(self.inn, a, r)
        return self._cache[k]

    def ball_out(self, b, r):
        k = ("o", b, r)
        if k not in self._cache: self._cache[k] = _ball(self.out, b, r)
        return self._cache[k]

    def reach(self, I, r):
        return sum((1 + self.ball_in(a, r)) * (1 + self.ball_out(b, r)) - 1 for a, b in I)


def nx_join(s1, s2, I):
    G = nx.DiGraph()
    G.add_nodes_from(sorted(s1.V | s2.V))
    G.add_edges_from(sorted(s1.E | s2.E | set(I)))
    return G


def betweenness(s1, s2, I):
    bt = nx.edge_betweenness_centrality(nx_join(s1, s2, I), normalized=False)
    return float(sum(bt[e] for e in sorted(I)))


# ------------------------------------------------------------ design A: one instance
def cells_A(n=N_PART, reps=None, empirical=True):
    reps = REPS_A if reps is None else reps
    out = []
    for fam in SYNTH:
        for lev in range(3):
            for m in MS:
                for r in range(reps):
                    out.append((fam, lev, m, r, n))
    if empirical:
        for fam in EMP:
            for m in MS:
                for r in range(3 * reps):
                    out.append((fam, -1, m, r, 0))
    return out


def instance_A(key):
    fam, lev, m, r, n = key
    rng = random.Random(f"exp8|A|{fam}|{lev}|{m}|{r}|{n}")
    if fam in EMP:
        s1, s2, cut = split_halves(EMP[fam](), rng)
        I = set(rng.sample(cut, m))
    else:
        s1 = synth_part(fam, lev, rng, "a", n); s2 = synth_part(fam, lev, rng, "b", n)
        cross = [(u, v) for u in sorted(s1.V) for v in sorted(s2.V)] + \
                [(v, u) for u in sorted(s1.V) for v in sorted(s2.V)]
        I = set(rng.sample(cross, m))
    return s1, s2, I


def run_A(key):
    s1, s2, I = instance_A(key)
    st = Stats(s1, s2)
    blk = X._blocks(s1, s2)
    base = dict(cut=len(I),
                degsum=sum(st.indeg(a) + st.outdeg(b) for a, b in I),
                degprod=sum(st.indeg(a) * st.outdeg(b) for a, b in I),
                betw=betweenness(s1, s2, I))
    rec = dict(key=list(key), n1=len(s1.V), n2=len(s2.V), e1=len(s1.E), e2=len(s2.E))
    # paths through two interaction edges of length 2 (for the L = 2 reduction)
    rec["II2"] = sum(1 for (x, y) in I for (y2, z) in I if y2 == y and z != x)
    for ob in OBS:
        star, L, vmap = make_obs(ob, blk)
        Ep, _, N, S, _ = discrepancy(s1, s2, I, star, L, vmap=vmap)
        rec[ob] = dict(Eplus=len(Ep), N=N, N2=sum(1 for p in S if len(p) - 1 >= 2),
                       reach=st.reach(I, OBS_R[ob]), **base)
    return rec


# ------------------------------------------------------------ design B: one instance
def cells_B():
    out = []
    for fam in SYNTH:
        for lev in range(3):
            for r in range(REPS_B):
                out.append((fam, lev, r))
    for fam in EMP:
        for r in range(3 * REPS_B):
            out.append((fam, -1, r))
    return out


def _expected_topk(pred, truth, k):
    """Expected precision@k of the ranking by pred (ties broken uniformly at
    random) against the truly best k (ties in truth counted as hits)."""
    thr = sorted(truth, reverse=True)[min(k, len(truth)) - 1]
    hit = [t >= thr for t in truth]
    groups = {}
    for p, h in zip(pred, hit):
        g = groups.setdefault(p, [0, 0]); g[0] += 1; g[1] += h
    slots = k; exp_hits = 0.0
    for p in sorted(groups, reverse=True):
        size, hits = groups[p]
        take = min(slots, size)
        exp_hits += hits * take / size
        slots -= take
        if slots == 0: break
    return exp_hits / k


def _top1(pred, truth):
    """P(pick is a truly best candidate) and E[|E+ of pick|] / max |E+|."""
    mx = max(pred); tmax = max(truth)
    top = [t for p, t in zip(pred, truth) if p == mx]
    return (sum(t == tmax for t in top) / len(top),
            (sum(top) / len(top)) / tmax if tmax > 0 else float("nan"))


def _spear(x, y):
    x = np.asarray(x, float); y = np.asarray(y, float)
    if np.ptp(x) == 0 or np.ptp(y) == 0: return float("nan")
    return float(np.corrcoef(rankdata(x), rankdata(y))[0, 1])


def run_B(key):
    fam, lev, r = key
    rng = random.Random(f"exp8|B|{fam}|{lev}|{r}")
    if fam in EMP:
        s1, s2, _ = split_halves(EMP[fam](), rng)
    else:
        s1 = synth_part(fam, lev, rng, "a"); s2 = synth_part(fam, lev, rng, "b")
    cands = [(u, v) for u in sorted(s1.V) for v in sorted(s2.V)]
    if len(cands) > MAXC:
        cands = sorted(rng.sample(cands, MAXC))
    st = Stats(s1, s2)
    blk = X._blocks(s1, s2)
    G = nx_join(s1, s2, [])
    rows = {ob: dict(Eplus=[], N=[], N2=[], reach=[]) for ob in OBS}
    common = dict(degsum=[], degprod=[], betw=[])
    for (a, b) in cands:
        I = {(a, b)}
        common["degsum"].append(st.indeg(a) + st.outdeg(b))
        common["degprod"].append(st.indeg(a) * st.outdeg(b))
        G.add_edge(a, b)
        common["betw"].append(float(nx.edge_betweenness_centrality(G, normalized=False)[(a, b)]))
        G.remove_edge(a, b)
        for ob in OBS:
            star, L, vmap = make_obs(ob, blk)
            Ep, _, N, S, _ = discrepancy(s1, s2, I, star, L, vmap=vmap)
            rows[ob]["Eplus"].append(len(Ep)); rows[ob]["N"].append(N)
            rows[ob]["N2"].append(sum(1 for p in S if len(p) - 1 >= 2))
            rows[ob]["reach"].append(st.reach(I, OBS_R[ob]))
    rec = dict(key=list(key), n1=len(s1.V), n2=len(s2.V), e1=len(s1.E), e2=len(s2.E),
               candidates=len(cands))
    for ob in OBS:
        t = rows[ob]["Eplus"]
        preds = dict(common, N=rows[ob]["N"], N2=rows[ob]["N2"], reach=rows[ob]["reach"])
        C = len(t); tmax = max(t)
        o = dict(maxEplus=tmax, meanEplus=sum(t) / C, n_best=sum(x == tmax for x in t))
        # random choice (= ranking by the cut size, constant for single couplings)
        thr5 = sorted(t, reverse=True)[4]
        o["random"] = dict(top1=o["n_best"] / C, top5=sum(x >= thr5 for x in t) / C,
                           eff=(sum(t) / C) / tmax if tmax > 0 else float("nan"),
                           rho=float("nan"))
        for p in PRED_B:
            top1, eff = _top1(preds[p], t)
            o[p] = dict(rho=_spear(preds[p], t), top1=top1, top5=_expected_topk(preds[p], t, 5),
                        eff=eff)
        if ob == "G2":   # the L = 2 reduction for a single coupling
            o["check_Eplus_eq_degsum"] = sum(x == d for x, d in zip(t, common["degsum"]))
            o["check_N_eq_1_plus_degsum"] = sum(x == d + 1 for x, d in zip(rows[ob]["N"], common["degsum"]))
        if ob in ("G3", "G4"):
            o["check_N2_eq_N_minus_1"] = sum(x == y - 1 for x, y in zip(rows[ob]["N2"], rows[ob]["N"]))
        rec[ob] = o
    return rec


# ------------------------------------------------------------ statistics
def _seed(label):
    return zlib.crc32(label.encode())


def _rank_rows(M):
    return rankdata(M, axis=1)


def _corr_rows(A, B):
    A = A - A.mean(axis=1, keepdims=True); B = B - B.mean(axis=1, keepdims=True)
    den = np.sqrt((A * A).sum(axis=1) * (B * B).sum(axis=1))
    with np.errstate(invalid="ignore", divide="ignore"):
        return (A * B).sum(axis=1) / den


def _ci(v):
    v = np.asarray(v, float); v = v[~np.isnan(v)]
    if len(v) == 0: return [float("nan"), float("nan")]
    return [float(np.percentile(v, 2.5)), float(np.percentile(v, 97.5))]


def assoc(y, P, label, preds, ref="N", boot=BOOT, chunk=250):
    """Spearman rho and log-log R^2 of each predictor with y, percentile bootstrap
    CIs, and paired bootstrap differences ref - predictor."""
    y = np.asarray(y, float); n = len(y)
    P = {p: np.asarray(P[p], float) for p in preds}
    ly = np.log1p(y); LP = {p: np.log1p(P[p]) for p in preds}
    est_rho = {p: _spear(P[p], y) for p in preds}
    est_r2 = {}
    for p in preds:
        c = np.corrcoef(LP[p], ly)[0, 1] if np.ptp(P[p]) > 0 else float("nan")
        est_r2[p] = float(c * c)
    rng = np.random.default_rng(_seed(label))
    br = {p: [] for p in preds}; b2 = {p: [] for p in preds}
    done = 0
    while done < boot:
        b = min(chunk, boot - done)
        idx = rng.integers(0, n, size=(b, n))
        ry = _rank_rows(y[idx]); lyb = ly[idx]
        for p in preds:
            br[p].append(_corr_rows(_rank_rows(P[p][idx]), ry))
            b2[p].append(_corr_rows(LP[p][idx], lyb) ** 2)
        done += b
    br = {p: np.concatenate(br[p]) for p in preds}; b2 = {p: np.concatenate(b2[p]) for p in preds}
    out = dict(n=n, spearman={}, r2_log={}, spearman_diff={}, r2_log_diff={})
    for p in preds:
        out["spearman"][p] = dict(est=est_rho[p], ci=_ci(br[p]))
        out["r2_log"][p] = dict(est=est_r2[p], ci=_ci(b2[p]))
        if p != ref:
            d = br[ref] - br[p]; d2 = b2[ref] - b2[p]
            out["spearman_diff"][p] = dict(est=est_rho[ref] - est_rho[p], ci=_ci(d),
                                           frac_ref_higher=float(np.nanmean(d > 0)))
            out["r2_log_diff"][p] = dict(est=est_r2[ref] - est_r2[p], ci=_ci(d2),
                                         frac_ref_higher=float(np.nanmean(d2 > 0)))
    return out


def _ols_r2(Xm, y):
    Xm = np.column_stack([np.ones(len(y))] + list(Xm))
    Xty = Xm.T @ y
    beta = np.linalg.solve(Xm.T @ Xm, Xty)          # normal equations (few columns)
    rss = y @ y - beta @ Xty                         # residual sum of squares of the OLS fit
    yc = y - y.mean()
    return 1.0 - rss / (yc @ yc)


def incremental(y, P, label, base, add="N", boot=1000):
    """R^2 of log(1+y) on log(1+baselines), and the increase when log(1+N) is added."""
    y = np.log1p(np.asarray(y, float)); n = len(y)
    B = [np.log1p(np.asarray(P[p], float)) for p in base]
    A = np.log1p(np.asarray(P[add], float))
    r0 = _ols_r2(B, y); r1 = _ols_r2(B + [A], y); ra = _ols_r2([A], y)
    rng = np.random.default_rng(_seed(label)); inc = []
    for _ in range(boot):
        i = rng.integers(0, n, size=n)
        inc.append(_ols_r2([b[i] for b in B] + [A[i]], y[i]) - _ols_r2([b[i] for b in B], y[i]))
    return dict(baselines=list(base), r2_baselines=float(r0), r2_baselines_plus_N=float(r1),
                r2_N_alone=float(ra), increase=float(r1 - r0), increase_ci=_ci(inc))


def within_cells(recs, ob, preds, label, boot=BOOT):
    """Mean over (family, density, |I|) cells of the within-cell Spearman rho;
    bootstrap over cells; paired differences N - predictor."""
    cells = {}
    for r in recs:
        cells.setdefault(tuple(r["key"][:3]), []).append(r[ob])
    keys = sorted(cells, key=str)
    R = {p: np.array([_spear([x[p] for x in cells[k]], [x["Eplus"] for x in cells[k]])
                      for k in keys]) for p in preds}
    rng = np.random.default_rng(_seed(label))
    idx = rng.integers(0, len(keys), size=(boot, len(keys)))
    out = dict(cells=len(keys), mean_rho={}, diff={}, cells_N_higher={})
    for p in preds:
        v = R[p]
        out["mean_rho"][p] = dict(est=float(np.nanmean(v)), ci=_ci(np.nanmean(v[idx], axis=1)),
                                  defined=int(np.sum(~np.isnan(v))))
        if p != "N":
            d = R["N"] - v
            out["diff"][p] = dict(est=float(np.nanmean(d)), ci=_ci(np.nanmean(d[idx], axis=1)))
            ok = ~np.isnan(d)
            out["cells_N_higher"][p] = dict(higher=int(np.sum(d[ok] > 0)), equal=int(np.sum(d[ok] == 0)),
                                            lower=int(np.sum(d[ok] < 0)), defined=int(ok.sum()))
    return out


def analyze_A(recs):
    out = {}
    fam_of = [r["key"][0] for r in recs]
    # L = 2 reduction: N = |I| + degsum + (length-2 paths through two interaction edges)
    ok = sum(1 for r in recs if r["G2"]["N"] == r["G2"]["cut"] + r["G2"]["degsum"] + r["II2"])
    plain = sum(1 for r in recs if r["G2"]["N"] == r["G2"]["cut"] + r["G2"]["degsum"])
    out["L2_reduction"] = dict(
        instances=len(recs), N_eq_cut_plus_degsum_plus_II2=ok, N_eq_cut_plus_degsum=plain,
        spearman_N_vs_cut_plus_degsum=_spear([r["G2"]["N"] for r in recs],
                                             [r["G2"]["cut"] + r["G2"]["degsum"] for r in recs]))
    for ob in OBS:
        y = [r[ob]["Eplus"] for r in recs]
        P = {p: [r[ob][p] for r in recs] for p in PRED_A}
        P["cut_plus_degsum"] = [r[ob]["cut"] + r[ob]["degsum"] for r in recs]
        preds = PRED_A + ("cut_plus_degsum",)
        o = dict(mean_Eplus=float(np.mean(y)), mean_N=float(np.mean(P["N"])),
                 zero_Eplus=int(sum(v == 0 for v in y)), bound_violations=int(sum(e > n for e, n in zip(y, P["N"]))))
        o["pooled"] = assoc(y, P, f"A|{ob}|pooled", preds)
        o["pooled_synthetic"] = assoc([v for v, f in zip(y, fam_of) if f in DENS],
                                      {p: [v for v, f in zip(P[p], fam_of) if f in DENS] for p in preds},
                                      f"A|{ob}|synthetic", preds)
        o["incremental_r2"] = incremental(y, P, f"A|{ob}|inc", BASE_A)
        o["incremental_r2_with_reach"] = incremental(y, P, f"A|{ob}|inc2", BASE_A + ("reach",))
        wf = {}
        for fam in FAMILIES:
            sel = [i for i, f in enumerate(fam_of) if f == fam]
            wf[fam] = assoc([y[i] for i in sel], {p: [P[p][i] for i in sel] for p in preds},
                            f"A|{ob}|{fam}", preds, boot=1000)
        o["within_family"] = wf
        # family-level summary: in how many families is N best / significantly better
        summ = {}
        for p in preds:
            if p == "N": continue
            summ[p] = dict(
                N_higher_point=sum(wf[f]["spearman_diff"][p]["est"] > 0 for f in FAMILIES),
                N_higher_ci_excludes_0=sum(wf[f]["spearman_diff"][p]["ci"][0] > 0 for f in FAMILIES),
                N_lower_ci_excludes_0=sum(wf[f]["spearman_diff"][p]["ci"][1] < 0 for f in FAMILIES))
        o["within_family_summary"] = summ
        o["within_cells"] = within_cells(recs, ob, [p for p in PRED_A if p != "cut"], f"A|{ob}|cells")
        out[ob] = o
    return out


def analyze_B(recs):
    out = {}
    metrics = ("rho", "top1", "top5", "eff")
    for ob in OBS:
        preds = PRED_B + ("random",)
        o = dict(instances=len(recs), mean_candidates=float(np.mean([r["candidates"] for r in recs])),
                 mean_maxEplus=float(np.mean([r[ob]["maxEplus"] for r in recs])),
                 mean_n_best=float(np.mean([r[ob]["n_best"] for r in recs])))
        rng = np.random.default_rng(_seed(f"B|{ob}"))
        n = len(recs); idx = rng.integers(0, n, size=(BOOT, n))
        for mtr in metrics:
            M = {p: np.array([r[ob][p][mtr] for r in recs], float) for p in preds}
            d = {}
            for p in preds:
                v = M[p]
                if np.all(np.isnan(v)):
                    d[p] = dict(est=float("nan"), ci=[float("nan")] * 2, defined=0); continue
                d[p] = dict(est=float(np.nanmean(v)), ci=_ci(np.nanmean(v[idx], axis=1)),
                            defined=int(np.sum(~np.isnan(v))))
                if p != "N":
                    dd = M["N"] - v
                    d[p]["diff_N_minus"] = dict(est=float(np.nanmean(dd)),
                                                ci=_ci(np.nanmean(dd[idx], axis=1)),
                                                N_higher=int(np.nansum(dd > 0)),
                                                N_lower=int(np.nansum(dd < 0)))
            o[mtr] = d
        # per family means
        pf = {}
        for fam in FAMILIES:
            sel = [r for r in recs if r["key"][0] == fam]
            pf[fam] = {mtr: {p: float(np.nanmean([r[ob][p][mtr] for r in sel])) if mtr != "rho" or p != "random" else None
                             for p in preds} for mtr in metrics}
        o["per_family"] = pf
        # families where N has the highest mean rho / top1
        for mtr in ("rho", "top1", "eff"):
            best = {}
            for fam in FAMILIES:
                vals = {p: pf[fam][mtr][p] for p in PRED_B if p not in ("N2",)}
                top = max(v for v in vals.values() if v is not None and not math.isnan(v))
                best[fam] = sorted(p for p, v in vals.items() if v is not None and not math.isnan(v) and v >= top - 1e-12)
            o[f"best_by_family_{mtr}"] = best
        if ob == "G2":
            o["check_Eplus_eq_degsum"] = sum(r[ob]["check_Eplus_eq_degsum"] for r in recs)
            o["check_N_eq_1_plus_degsum"] = sum(r[ob]["check_N_eq_1_plus_degsum"] for r in recs)
            o["candidates_total"] = sum(r["candidates"] for r in recs)
        if ob in ("G3", "G4"):
            o["check_N2_eq_N_minus_1"] = sum(r[ob]["check_N2_eq_N_minus_1"] for r in recs)
            o["candidates_total"] = sum(r["candidates"] for r in recs)
        out[ob] = o
    return out


def analyze_A_size(recs):
    """Size-robustness replicate of design A (synthetic families only): pooled
    and within-cell statistics."""
    out = {}
    for ob in OBS:
        y = [r[ob]["Eplus"] for r in recs]
        P = {p: [r[ob][p] for r in recs] for p in PRED_A}
        out[ob] = dict(mean_Eplus=float(np.mean(y)), mean_N=float(np.mean(P["N"])),
                       bound_violations=int(sum(e > n for e, n in zip(y, P["N"]))),
                       pooled=assoc(y, P, f"S|{ob}|{recs[0]['key'][4]}", PRED_A, boot=1000),
                       within_cells=within_cells(recs, ob, [p for p in PRED_A if p != "cut"],
                                                 f"S|{ob}|cells|{recs[0]['key'][4]}", boot=1000))
    V = [r["n1"] for r in recs] + [r["n2"] for r in recs]
    E = [r["e1"] for r in recs] + [r["e2"] for r in recs]
    out["instances"] = len(recs)
    out["mean_vertices_per_part"] = float(np.mean(V)); out["mean_total_degree"] = float(2 * np.mean(E) / np.mean(V))
    return out


def table_block(res):
    """The values of the proposed paper table (tab:baselines) and the numbers quoted
    around it, with the largest bootstrap half-width of each block."""
    rows_A = ("N", "degprod", "degsum", "betw", "cut")
    rows_B = ("N", "degprod", "degsum", "betw", "random")
    obs = ("G3", "G4", "CG3")
    hw = lambda d: max(d["est"] - d["ci"][0], d["ci"][1] - d["est"])
    t = dict(observations=list(obs), rows_A=list(rows_A), rows_B=list(rows_B))
    t["pooled_spearman"] = {p: [res["A"][o]["pooled"]["spearman"][p]["est"] for o in obs] for p in rows_A}
    t["pooled_spearman_max_halfwidth"] = max(hw(res["A"][o]["pooled"]["spearman"][p]) for o in obs for p in rows_A)
    t["top1"] = {p: [res["B"][o]["top1"][p]["est"] for o in obs] for p in rows_B}
    t["top1_max_halfwidth"] = max(hw(res["B"][o]["top1"][p]) for o in obs for p in rows_B)
    t["eff"] = {p: [res["B"][o]["eff"][p]["est"] for o in obs] for p in rows_B}
    base = ("degprod", "degsum", "betw")
    t["within_cells_N"] = [res["A"][o]["within_cells"]["mean_rho"]["N"]["est"] for o in obs]
    t["within_cells_best_baseline"] = [max(res["A"][o]["within_cells"]["mean_rho"][p]["est"] for p in base) for o in obs]
    t["families_N_highest_point_G3"] = int(min(res["A"]["G3"]["within_family_summary"][p]["N_higher_point"]
                                               for p in ("cut", "degsum", "degprod", "betw")))
    t["pooled_diff_ci_all_above_0"] = bool(all(res["A"][o]["pooled"]["spearman_diff"][p]["ci"][0] > 0
                                               for o in obs for p in ("cut", "degsum", "degprod", "betw")))
    t["cells_diff_ci_all_above_0"] = bool(all(res["A"][o]["within_cells"]["diff"][p]["ci"][0] > 0
                                              for o in obs for p in base))
    t["size_pooled_N_highest_ci"] = {n: bool(all(res["A_size"][n][o]["pooled"]["spearman_diff"][p]["ci"][0] > 0
                                                  for o in obs for p in ("cut", "degsum", "degprod", "betw")))
                                     for n in res["A_size"]}
    syn = [v["mean_total_degree"] for k, v in res["families"].items() if "|" in k]
    t["synthetic_mean_total_degree_range"] = [min(syn), max(syn)]
    return t


def family_table(recsA):
    fam = {}
    for fname in FAMILIES:
        for lev in ([0, 1, 2] if fname in DENS else [-1]):
            sel = [r for r in recsA if r["key"][0] == fname and r["key"][1] == lev]
            V = [r["n1"] for r in sel] + [r["n2"] for r in sel]
            E = [r["e1"] for r in sel] + [r["e2"] for r in sel]
            k = fname if lev < 0 else f"{fname}|{LEVELS[lev]}"
            fam[k] = dict(parts=len(V), mean_vertices=float(np.mean(V)), mean_arcs=float(np.mean(E)),
                          mean_total_degree=float(2 * np.mean(E) / np.mean(V)),
                          params=(DENS[fname][1][lev] if lev >= 0 else "native (random halves)"))
    return fam


def main(quick=False):
    global REPS_A, REPS_B, MAXC, BOOT, REPS_SIZE
    if quick:
        REPS_A, REPS_B, MAXC, BOOT, REPS_SIZE = 2, 1, 30, 200, 1
    t0 = time.time()
    with Pool(PROCS) as pool:
        recsA = pool.map(run_A, cells_A(), chunksize=4)
        recsS = {n: pool.map(run_A, cells_A(n, REPS_SIZE, empirical=False), chunksize=4) for n in SIZES}
        tA = time.time()
        recsB = pool.map(run_B, cells_B(), chunksize=1)
        tB = time.time()
    res = dict(
        design=dict(N_PART=N_PART, REPS_A=REPS_A, MS=list(MS), REPS_B=REPS_B, MAXC=MAXC, BOOT=BOOT,
                    observations={k: OBS_LABEL[k] for k in OBS}, reach_radius=OBS_R,
                    families_synthetic=SYNTH, families_empirical=list(EMP),
                    density_levels=list(LEVELS), SIZES=list(SIZES), REPS_SIZE=REPS_SIZE,
                    instances_A=len(recsA), instances_B=len(recsB)),
        families=family_table(recsA),
        A=analyze_A(recsA),
        A_size={str(n): analyze_A_size(recsS[n]) for n in SIZES},
        B=analyze_B(recsB))
    res["table"] = table_block(res)
    t1 = time.time()
    timing = dict(design_A_seconds=tA - t0, design_B_seconds=tB - tA, analysis_seconds=t1 - tB,
                  total_seconds=t1 - t0, processes=PROCS)
    if not quick:
        json.dump(res, open(os.path.join(HERE, "exp8_baselines.json"), "w"), indent=1, sort_keys=True)
        json.dump(dict(A=recsA, A_size={str(n): recsS[n] for n in SIZES}, B=recsB), open(os.path.join(HERE, "exp8_baselines_raw.json"), "w"),
                  indent=None, sort_keys=True)
        json.dump(timing, open(os.path.join(HERE, "exp8_baselines_timing.json"), "w"), indent=1, sort_keys=True)
    report(res)
    print("timing:", {k: round(v, 1) for k, v in timing.items()})
    return res


def report(res):
    print(f"Design A: {res['design']['instances_A']} instances")
    print("  L=2 reduction:", res["A"]["L2_reduction"])
    for ob in OBS:
        o = res["A"][ob]
        print(f"  [{ob}] mean|E+|={o['mean_Eplus']:.1f} meanN={o['mean_N']:.1f} viol={o['bound_violations']}")
        for p in PRED_A + ("cut_plus_degsum",):
            s = o["pooled"]["spearman"][p]; r2 = o["pooled"]["r2_log"][p]
            dd = o["pooled"]["spearman_diff"].get(p)
            ds = f"  N-p={dd['est']:+.3f} [{dd['ci'][0]:+.3f},{dd['ci'][1]:+.3f}]" if dd else ""
            wc = o["within_cells"]["mean_rho"].get(p)
            wcs = f"  cells={wc['est']:.3f}" if wc else ""
            print(f"    {p:<16} rho={s['est']:.3f} [{s['ci'][0]:.3f},{s['ci'][1]:.3f}]  R2log={r2['est']:.3f}{ds}{wcs}")
        print("    within-family:", {p: (v["N_higher_ci_excludes_0"], v["N_lower_ci_excludes_0"])
                                     for p, v in o["within_family_summary"].items()})
        print("    incremental R2:", {k: (round(v, 3) if isinstance(v, float) else v)
                                     for k, v in o["incremental_r2"].items()})
    for n, o in res["A_size"].items():
        print(f"Size replicate n={n}: {o['instances']} instances, mean total degree {o['mean_total_degree']:.2f}")
        for ob in OBS:
            sp = o[ob]["pooled"]["spearman"]; wc = o[ob]["within_cells"]["mean_rho"]
            print(f"  [{ob}] " + "  ".join(f"{p}={sp[p]['est']:.3f}/{wc[p]['est']:.3f}" if p in wc else f"{p}={sp[p]['est']:.3f}"
                                         for p in PRED_A))
    print(f"Design B: {res['design']['instances_B']} instances")
    for ob in OBS:
        o = res["B"][ob]
        print(f"  [{ob}] maxE+={o['mean_maxEplus']:.1f} n_best={o['mean_n_best']:.1f}")
        for p in PRED_B + ("random",):
            row = "  ".join(f"{m}={o[m][p]['est']:.3f}" for m in ("rho", "top1", "top5", "eff"))
            print(f"    {p:<8} {row}")


if __name__ == "__main__":
    main(quick="--quick" in sys.argv)


==> anc/experiments/exp8_baselines_timing.json <==
{
 "analysis_seconds": 88.65671133995056,
 "design_A_seconds": 11.708528280258179,
 "design_B_seconds": 212.84299969673157,
 "processes": 16,
 "total_seconds": 313.2082393169403
}

==> anc/experiments/exp9_real.json <==
{
 "networks": {
  "celegans": {
   "blocks": 93,
   "crossing_paths_closed_form": {
    "2": 42682,
    "3": 749255
   },
   "edges": 3355,
   "interaction_edges": 1728,
   "interaction_edges_by_interface": {
    "interneuron>motor": 433,
    "interneuron>sensory": 288,
    "motor>interneuron": 134,
    "motor>sensory": 72,
    "sensory>interneuron": 550,
    "sensory>motor": 251
   },
   "intra_part_edges": 1627,
   "max_in_degree": 65,
   "max_out_degree": 48,
   "observations": {
    "G2": {
     "E_minus": 0,
     "E_plus": 16944,
     "E_plus_by_endpoint_parts": {
      "interneuron>interneuron": 473,
      "interneuron>motor": 4105,
      "interneuron>sensory": 2146,
      "motor>interneuron": 1356,
      "motor>motor": 836,
      "motor>sensory": 696,
      "sensory>interneuron": 3032,
      "sensory>motor": 3283,
      "sensory>sensory": 1017
     },
     "E_plus_fraction_of_pairs": 0.229867592793575,
     "L": 2,
     "N_partial": 42682,
     "N_partial_len_ge2": 40954,
     "N_partial_over_walk_bound": 0.9875520592318371,
     "N_partial_source": "local enumeration",
     "P_partial": 42682,
     "P_partial_enumerated": 42682,
     "bound_holds": true,
     "credit_lorenz_percent": [
      0.0,
      0.047637,
      0.083257,
      0.114827,
      0.145081,
      0.172365,
      0.195932,
      0.22026,
      0.245511,
      0.266056,
      0.286607,
      0.307672,
      0.325604,
      0.344402,
      0.362177,
      0.38114,
      0.397868,
      0.414461,
      0.431474,
      0.444995,
      0.459563,
      0.473365,
      0.488461,
      0.502832,
      0.516932,
      0.530381,
      0.543734,
      0.554519,
      0.567014,
      0.579873,
      0.591958,
      0.603855,
      0.614769,
      0.626901,
      0.636927,
      0.646331,
      0.656778,
      0.667447,
      0.677466,
      0.686785,
      0.696664,
      0.705519,
      0.71539,
      0.724363,
      0.73163,
      0.739828,
      0.747723,
      0.756671,
      0.764453,
      0.772314,
      0.780422,
      0.78769,
      0.795496,
      0.802688,
      0.810282,
      0.816918,
      0.823348,
      0.829722,
      0.83632,
      0.843144,
      0.848176,
      0.854175,
      0.859755,
      0.864749,
      0.870233,
      0.875862,
      0.880922,
      0.885789,
      0.891484,
      0.896571,
      0.902627,
      0.906825,
      0.912011,
      0.916527,
      0.92166,
      0.926023,
      0.930286,
      0.93465,
      0.939398,
      0.942307,
      0.946064,
      0.949699,
      0.953733,
      0.957318,
      0.960671,
      0.964387,
      0.967733,
      0.970768,
      0.973884,
      0.976612,
      0.979715,
      0.982252,
      0.985108,
      0.987771,
      0.990157,
      0.992456,
      0.994421,
      0.996475,
      0.997897,
      0.999124,
      1.0
     ],
     "credit_of_all_interaction_edges": 16944.0,
     "credit_split_total": 16944.0,
     "domain": {
      "credit_share_routes_sensory_interneuron_motor": 0.1365899761305216,
      "credit_share_routes_visiting_interneurons": 0.9020899143022019,
      "sensory_motor_pairs_total": 8964,
      "sensory_to_motor_all_routes_through_interneurons": 1963,
      "sensory_to_motor_direct_edges": 251,
      "sensory_to_motor_emergent": 3283,
      "sensory_to_motor_emergent_fraction_of_pairs": 0.3662427487728693,
      "sensory_to_motor_some_route_through_interneurons": 2620
     },
     "emergent_edges_with_a_necessary_interaction_edge": 9710,
     "emergent_single_witness": 9710,
     "interaction_edges_for_half_credit": 395,
     "interaction_edges_with_credit": 1726,
     "interface_shares_sum": 1.3615367194642956,
     "interfaces": [
      {
       "credit": 7046.955158730201,
       "credit_split": 5361.564880952381,
       "dependent_emergent_edges": 6371,
       "interaction_edge_fraction": 0.2505787037037037,
       "interaction_edges": 433,
       "interface": "interneuron>motor",
       "participation": 7613,
       "share": 0.41589678698832633,
       "share_split": 0.31642852224695356
      },
      {
       "credit": 6568.290079364882,
       "credit_split": 4684.43829365079,
       "dependent_emergent_edges": 5965,
       "interaction_edge_fraction": 0.31828703703703703,
       "interaction_edges": 550,
       "interface": "sensory>interneuron",
       "participation": 7089,
       "share": 0.38764695935817295,
       "share_split": 0.2764659049605046
      },
      {
       "credit": 3850.0563492063534,
       "credit_split": 2872.2103174603167,
       "dependent_emergent_edges": 3536,
       "interaction_edge_fraction": 0.16666666666666666,
       "interaction_edges": 288,
       "interface": "interneuron>sensory",
       "participation": 4229,
       "share": 0.22722240021283954,
       "share_split": 0.16951194036002815
      },
      {
       "credit": 2465.721428571426,
       "credit_split": 1785.8408730158728,
       "dependent_emergent_edges": 2227,
       "interaction_edge_fraction": 0.0775462962962963,
       "interaction_edges": 134,
       "interface": "motor>interneuron",
       "participation": 2742,
       "share": 0.14552180291379993,
       "share_split": 0.1053966520901719
      },
      {
       "credit": 1946.8107142857148,
       "credit_split": 1457.7150793650794,
       "dependent_emergent_edges": 1331,
       "interaction_edge_fraction": 0.14525462962962962,
       "interaction_edges": 251,
       "interface": "sensory>motor",
       "participation": 2738,
       "share": 0.11489676075812764,
       "share_split": 0.08603134321087579
      },
      {
       "credit": 1192.0444444444447,
       "credit_split": 782.2305555555555,
       "dependent_emergent_edges": 1016,
       "interaction_edge_fraction": 0.041666666666666664,
       "interaction_edges": 72,
       "interface": "motor>sensory",
       "participation": 1396,
       "share": 0.07035200923302908,
       "share_split": 0.04616563713146574
      }
     ],
     "interfaces_count": 6,
     "interventions": [
      {
       "E_plus_after": 11098,
       "E_plus_before": 16944,
       "N_partial_after": 24314,
       "appeared_match": true,
       "appeared_observed": 119,
       "appeared_predicted": 119,
       "credit_of_removed": 6568.290079365079,
       "credit_share_of_removed": 0.38764695935818455,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface sensory>interneuron",
       "removed_fraction_of_interaction_edges": 0.31828703703703703,
       "removed_interaction_edges": 550,
       "vanished_fraction": 0.3520420207743154,
       "vanished_match": true,
       "vanished_observed": 5965,
       "vanished_predicted": 5965
      },
      {
       "E_plus_after": 15766,
       "E_plus_before": 16944,
       "N_partial_after": 37557,
       "appeared_match": true,
       "appeared_observed": 153,
       "appeared_predicted": 153,
       "credit_of_removed": 1946.8107142857143,
       "credit_share_of_removed": 0.11489676075812762,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface sensory>motor",
       "removed_fraction_of_interaction_edges": 0.14525462962962962,
       "removed_interaction_edges": 251,
       "vanished_fraction": 0.07855288007554297,
       "vanished_match": true,
       "vanished_observed": 1331,
       "vanished_predicted": 1331
      },
      {
       "E_plus_after": 13439,
       "E_plus_before": 16944,
       "N_partial_after": 33056,
       "appeared_match": true,
       "appeared_observed": 31,
       "appeared_predicted": 31,
       "credit_of_removed": 3850.0563492063493,
       "credit_share_of_removed": 0.22722240021283932,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface interneuron>sensory",
       "removed_fraction_of_interaction_edges": 0.16666666666666666,
       "removed_interaction_edges": 288,
       "vanished_fraction": 0.20868744098205855,
       "vanished_match": true,
       "vanished_observed": 3536,
       "vanished_predicted": 3536
      },
      {
       "E_plus_after": 10680,
       "E_plus_before": 16944,
       "N_partial_after": 25572,
       "appeared_match": true,
       "appeared_observed": 107,
       "appeared_predicted": 107,
       "credit_of_removed": 7046.9551587301585,
       "credit_share_of_removed": 0.4158967869883238,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface interneuron>motor",
       "removed_fraction_of_interaction_edges": 0.2505787037037037,
       "removed_interaction_edges": 433,
       "vanished_fraction": 0.37600330500472146,
       "vanished_match": true,
       "vanished_observed": 6371,
       "vanished_predicted": 6371
      },
      {
       "E_plus_after": 15942,
       "E_plus_before": 16944,
       "N_partial_after": 40430,
       "appeared_match": true,
       "appeared_observed": 14,
       "appeared_predicted": 14,
       "credit_of_removed": 1192.0444444444445,
       "credit_share_of_removed": 0.07035200923302906,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface motor>sensory",
       "removed_fraction_of_interaction_edges": 0.041666666666666664,
       "removed_interaction_edges": 72,
       "vanished_fraction": 0.05996222851746931,
       "vanished_match": true,
       "vanished_observed": 1016,
       "vanished_predicted": 1016
      },
      {
       "E_plus_after": 14751,
       "E_plus_before": 16944,
       "N_partial_after": 37416,
       "appeared_match": true,
       "appeared_observed": 34,
       "appeared_predicted": 34,
       "credit_of_removed": 2465.7214285714285,
       "credit_share_of_removed": 0.14552180291380007,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface motor>interneuron",
       "removed_fraction_of_interaction_edges": 0.0775462962962963,
       "removed_interaction_edges": 134,
       "vanished_fraction": 0.131432955618508,
       "vanished_match": true,
       "vanished_observed": 2227,
       "vanished_predicted": 2227
      },
      {
       "E_plus_after": 16537,
       "E_plus_before": 16944,
       "N_partial_after": 42054,
       "appeared_match": true,
       "appeared_observed": 8,
       "appeared_predicted": 8,
       "credit_of_removed": 475.9480158730159,
       "credit_share_of_removed": 0.028089472136037293,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut top-10 credit interaction edges",
       "removed_fraction_of_interaction_edges": 0.005787037037037037,
       "removed_interaction_edges": 10,
       "vanished_fraction": 0.024492445703493862,
       "vanished_match": true,
       "vanished_observed": 415,
       "vanished_predicted": 415
      },
      {
       "E_plus_after": 16896,
       "E_plus_before": 16944,
       "N_partial_after": 42618,
       "appeared_match": true,
       "appeared_observed": 1,
       "appeared_predicted": 1,
       "credit_of_removed": 54.26785714285714,
       "credit_share_of_removed": 0.0032027772157021445,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut the interaction edge necessary for most emergent edges",
       "removed_fraction_of_interaction_edges": 0.0005787037037037037,
       "removed_interaction_edges": 1,
       "vanished_fraction": 0.002891879131255902,
       "vanished_match": true,
       "vanished_observed": 49,
       "vanished_predicted": 49
      }
     ],
     "interventions_all_match": true,
     "local_enumeration": "done",
     "local_equals_direct": true,
     "observation": "G2",
     "observed_union_edges": 7960,
     "observed_whole_edges": 24904,
     "path_count_identity_holds": true,
     "pivotal_total": 13633,
     "possible_pairs": 73712,
     "produced_edges": 21125,
     "produced_in_union": 4181,
     "producing_paths_per_emergent_edge_max": 13,
     "producing_paths_per_emergent_edge_mean": 1.8133262511803587,
     "ratio": 0.3969823344735486,
     "ratio_len_ge2": 0.41373248034380034,
     "relay_credit_by_part": {
      "interneuron": 0.6564313817412264,
      "motor": 0.14548849993255097,
      "sensory": 0.1980801183262231
     },
     "routes": [
      {
       "credit": 3676.174603174625,
       "route": "interneuron>motor",
       "share": 0.2169602575055846
      },
      {
       "credit": 2800.5865079364953,
       "route": "sensory>interneuron",
       "share": 0.16528485056282433
      },
      {
       "credit": 2314.3805555555577,
       "route": "sensory>interneuron>motor",
       "share": 0.1365899761305216
      },
      {
       "credit": 1894.3642857142722,
       "route": "interneuron>sensory",
       "share": 0.11180148050721625
      },
      {
       "credit": 1105.9603174603208,
       "route": "motor>interneuron",
       "share": 0.06527150126654395
      },
      {
       "credit": 968.6194444444507,
       "route": "sensory>motor",
       "share": 0.05716592566362433
      },
      {
       "credit": 824.3333333333335,
       "route": "sensory>interneuron>sensory",
       "share": 0.04865045640541392
      },
      {
       "credit": 710.7142857142856,
       "route": "motor>interneuron>motor",
       "share": 0.04194489410495075
      },
      {
       "credit": 428.82539682539635,
       "route": "interneuron>sensory>motor",
       "share": 0.025308392163916216
      },
      {
       "credit": 378.9499999999998,
       "route": "interneuron>sensory>interneuron",
       "share": 0.022364848914069868
      },
      {
       "credit": 372.41666666666634,
       "route": "motor>sensory",
       "share": 0.021979265029902405
      },
      {
       "credit": 323.5833333333334,
       "route": "motor>interneuron>sensory",
       "share": 0.019097222222222227
      },
      {
       "credit": 251.63571428571447,
       "route": "interneuron>motor>sensory",
       "share": 0.014851021853500618
      },
      {
       "credit": 250.03968253968273,
       "route": "motor>sensory>interneuron",
       "share": 0.014756827345354268
      },
      {
       "credit": 231.41349206349187,
       "route": "sensory>motor>interneuron",
       "share": 0.01365754792631562
      },
      {
       "credit": 192.6666666666667,
       "route": "sensory>motor>sensory",
       "share": 0.011370790053509603
      },
      {
       "credit": 125.28571428571429,
       "route": "motor>sensory>motor",
       "share": 0.007394104950762175
      },
      {
       "credit": 94.05000000000004,
       "route": "interneuron>motor>interneuron",
       "share": 0.0055506373937677074
      }
     ],
     "routes_count": 18,
     "share_total": 16944.0,
     "slack": 25738,
     "slack_already_observed": 4181,
     "slack_same_edge": 21557,
     "top_10pct_edges_count": 173,
     "top_1pct_edges_count": 18,
     "top_interaction_edges": [
      {
       "credit": 54.26785714285714,
       "edge": "AVAR->AS06",
       "interface": "interneuron>motor",
       "necessary_for": 49,
       "share": 0.0032027772157021445
      },
      {
       "credit": 52.5,
       "edge": "AVAR->AS09",
       "interface": "interneuron>motor",
       "necessary_for": 48,
       "share": 0.003098441926345609
      },
      {
       "credit": 51.333333333333336,
       "edge": "VD11->AVAR",
       "interface": "motor>interneuron",
       "necessary_for": 49,
       "share": 0.003029587661315707
      },
      {
       "credit": 51.226190476190474,
       "edge": "AVAR->PDER",
       "interface": "interneuron>sensory",
       "necessary_for": 44,
       "share": 0.0030232643104456136
      },
      {
       "credit": 50.33809523809525,
       "edge": "RMDVR->AVAR",
       "interface": "motor>interneuron",
       "necessary_for": 45,
       "share": 0.002970850757677954
      },
      {
       "credit": 47.38015873015874,
       "edge": "RMHL->AVAR",
       "interface": "motor>interneuron",
       "necessary_for": 40,
       "share": 0.00279627943402731
      },
      {
       "credit": 46.66666666666667,
       "edge": "VD05->AVAR",
       "interface": "motor>interneuron",
       "necessary_for": 45,
       "share": 0.002754170601196097
      },
      {
       "credit": 45.48571428571428,
       "edge": "AVAL->VA09",
       "interface": "interneuron>motor",
       "necessary_for": 27,
       "share": 0.0026844732227168486
      },
      {
       "credit": 44.833333333333336,
       "edge": "VD06->AVAL",
       "interface": "motor>interneuron",
       "necessary_for": 41,
       "share": 0.0026459710418633934
      },
      {
       "credit": 43.916666666666664,
       "edge": "AVBL->SDQL",
       "interface": "interneuron>sensory",
       "necessary_for": 38,
       "share": 0.002591871262197041
      }
     ],
     "top_necessary_interaction_edges": [
      {
       "credit": 54.26785714285714,
       "edge": "AVAR->AS06",
       "necessary_for": 49
      },
      {
       "credit": 51.333333333333336,
       "edge": "VD11->AVAR",
       "necessary_for": 49
      },
      {
       "credit": 52.5,
       "edge": "AVAR->AS09",
       "necessary_for": 48
      },
      {
       "credit": 50.33809523809525,
       "edge": "RMDVR->AVAR",
       "necessary_for": 45
      },
      {
       "credit": 46.66666666666667,
       "edge": "VD05->AVAR",
       "necessary_for": 45
      },
      {
       "credit": 51.226190476190474,
       "edge": "AVAR->PDER",
       "necessary_for": 44
      },
      {
       "credit": 42.5,
       "edge": "VA06->AVAR",
       "necessary_for": 41
      },
      {
       "credit": 44.833333333333336,
       "edge": "VD06->AVAL",
       "necessary_for": 41
      },
      {
       "credit": 43.56666666666668,
       "edge": "AWCL->AVAL",
       "necessary_for": 40
      },
      {
       "credit": 42.64285714285714,
       "edge": "DA09->DVA",
       "necessary_for": 40
      }
     ],
     "top_relay_vertices": [
      {
       "credit": 1394.8869158619232,
       "part": "interneuron",
       "relay_credit": 1198.8869158619232,
       "relay_share": 0.07075583781054787,
       "vertex": "AVAR"
      },
      {
       "credit": 1351.4623126873169,
       "part": "interneuron",
       "relay_credit": 1164.4623126873169,
       "relay_share": 0.06872416859580482,
       "vertex": "AVAL"
      },
      {
       "credit": 871.7646575646569,
       "part": "sensory",
       "relay_credit": 601.7646575646569,
       "relay_share": 0.035514911329358884,
       "vertex": "DVA"
      },
      {
       "credit": 635.8273559773554,
       "part": "interneuron",
       "relay_credit": 466.82735597735535,
       "relay_share": 0.02755118956429151,
       "vertex": "PVCR"
      },
      {
       "credit": 643.9599206349205,
       "part": "interneuron",
       "relay_credit": 452.9599206349205,
       "relay_share": 0.026732762077131756,
       "vertex": "AVEL"
      },
      {
       "credit": 650.6337662337655,
       "part": "interneuron",
       "relay_credit": 444.6337662337655,
       "relay_share": 0.026241369584145746,
       "vertex": "AVER"
      },
      {
       "credit": 573.6813492063482,
       "part": "interneuron",
       "relay_credit": 418.68134920634816,
       "relay_share": 0.02470971135542659,
       "vertex": "AVDR"
      },
      {
       "credit": 541.0952380952381,
       "part": "interneuron",
       "relay_credit": 390.095238095238,
       "relay_share": 0.023022617923467777,
       "vertex": "RIH"
      },
      {
       "credit": 562.5777167277165,
       "part": "interneuron",
       "relay_credit": 378.57771672771634,
       "relay_share": 0.022342877521701863,
       "vertex": "PVCL"
      },
      {
       "credit": 529.3357142857137,
       "part": "interneuron",
       "relay_credit": 341.3357142857137,
       "relay_share": 0.0201449312019425,
       "vertex": "RIAL"
      }
     ],
     "top_set_credit_share": {
      "top10_edges": 0.028089472136037293,
      "top_10pct_edges": 0.2866071449862175,
      "top_1pct_edges": 0.04763740875638894
     },
     "walk_bound": 43220
    },
    "G3": {
     "E_minus": 0,
     "E_plus": 41976,
     "E_plus_by_endpoint_parts": {
      "interneuron>interneuron": 384,
      "interneuron>motor": 7907,
      "interneuron>sensory": 5526,
      "motor>interneuron": 4689,
      "motor>motor": 4020,
      "motor>sensory": 3051,
      "sensory>interneuron": 5831,
      "sensory>motor": 7612,
      "sensory>sensory": 2956
     },
     "E_plus_fraction_of_pairs": 0.5694595181245931,
     "L": 3,
     "N_partial": 749255,
     "N_partial_len_ge2": 747527,
     "N_partial_over_walk_bound": 0.9555653899522507,
     "N_partial_source": "local enumeration",
     "P_partial": 749255,
     "P_partial_enumerated": 749255,
     "bound_holds": true,
     "credit_lorenz_percent": [
      0.0,
      0.091925,
      0.151649,
      0.199407,
      0.2438,
      0.279467,
      0.314047,
      0.348352,
      0.378402,
      0.406678,
      0.433647,
      0.45851,
      0.480947,
      0.502497,
      0.521947,
      0.542096,
      0.559227,
      0.576226,
      0.594074,
      0.608894,
      0.623761,
      0.638391,
      0.653042,
      0.66547,
      0.678223,
      0.689299,
      0.703046,
      0.714729,
      0.724899,
      0.735023,
      0.744931,
      0.754633,
      0.762751,
      0.771443,
      0.779717,
      0.787942,
      0.796471,
      0.804427,
      0.81128,
      0.818199,
      0.824714,
      0.830745,
      0.836172,
      0.842971,
      0.848895,
      0.854811,
      0.860854,
      0.866907,
      0.871872,
      0.87672,
      0.881416,
      0.886248,
      0.889829,
      0.893964,
      0.897748,
      0.901938,
      0.905913,
      0.909611,
      0.91326,
      0.9172,
      0.920702,
      0.924778,
      0.92781,
      0.930297,
      0.933367,
      0.936413,
      0.940099,
      0.942546,
      0.944904,
      0.947708,
      0.950307,
      0.95286,
      0.955595,
      0.958037,
      0.960574,
      0.963207,
      0.965632,
      0.967916,
      0.970108,
      0.971718,
      0.973558,
      0.975312,
      0.97742,
      0.979331,
      0.980797,
      0.982676,
      0.984523,
      0.985972,
      0.987442,
      0.988617,
      0.990141,
      0.991646,
      0.99278,
      0.994017,
      0.995071,
      0.996084,
      0.996868,
      0.997901,
      0.998907,
      0.999544,
      1.0
     ],
     "credit_of_all_interaction_edges": 41976.00000000001,
     "credit_split_total": 41976.00000000004,
     "domain": {
      "credit_share_routes_sensory_interneuron_motor": 0.13950177111014106,
      "credit_share_routes_visiting_interneurons": 0.9425749750087585,
      "sensory_motor_pairs_total": 8964,
      "sensory_to_motor_all_routes_through_interneurons": 4265,
      "sensory_to_motor_direct_edges": 251,
      "sensory_to_motor_emergent": 7612,
      "sensory_to_motor_emergent_fraction_of_pairs": 0.8491744756804998,
      "sensory_to_motor_some_route_through_interneurons": 7527
     },
     "emergent_edges_with_a_necessary_interaction_edge": 8992,
     "emergent_single_witness": 6069,
     "interaction_edges_for_half_credit": 224,
     "interaction_edges_with_credit": 1728,
     "interface_shares_sum": 1.6686890814294133,
     "interfaces": [
      {
       "credit": 18619.787317086684,
       "credit_split": 11751.694158693303,
       "dependent_emergent_edges": 11087,
       "interaction_edge_fraction": 0.2505787037037037,
       "interaction_edges": 433,
       "interface": "interneuron>motor",
       "participation": 25592,
       "share": 0.4435817447371518,
       "share_split": 0.27996222028524165
      },
      {
       "credit": 17796.41476074769,
       "credit_split": 10491.429552686108,
       "dependent_emergent_edges": 8793,
       "interaction_edge_fraction": 0.31828703703703703,
       "interaction_edges": 550,
       "interface": "sensory>interneuron",
       "participation": 27823,
       "share": 0.42396642750018326,
       "share_split": 0.24993876388141098
      },
      {
       "credit": 12888.198379847156,
       "credit_split": 7864.790242986806,
       "dependent_emergent_edges": 7388,
       "interaction_edge_fraction": 0.16666666666666666,
       "interaction_edges": 288,
       "interface": "interneuron>sensory",
       "participation": 24489,
       "share": 0.3070373160817409,
       "share_split": 0.18736397567626278
      },
      {
       "credit": 10832.254061702804,
       "credit_split": 6662.505893395423,
       "dependent_emergent_edges": 6868,
       "interaction_edge_fraction": 0.0775462962962963,
       "interaction_edges": 134,
       "interface": "motor>interneuron",
       "participation": 20715,
       "share": 0.25805827286313143,
       "share_split": 0.15872179086610022
      },
      {
       "credit": 5038.66717326092,
       "credit_split": 2605.356821743807,
       "dependent_emergent_edges": 2086,
       "interaction_edge_fraction": 0.041666666666666664,
       "interaction_edges": 72,
       "interface": "motor>sensory",
       "participation": 11299,
       "share": 0.12003685852060511,
       "share_split": 0.06206777257823058
      },
      {
       "credit": 4869.5711894358,
       "credit_split": 2600.2233304946158,
       "dependent_emergent_edges": 950,
       "interaction_edge_fraction": 0.14525462962962962,
       "interaction_edges": 251,
       "interface": "sensory>motor",
       "participation": 15910,
       "share": 0.11600846172660091,
       "share_split": 0.061945476712755285
      }
     ],
     "interfaces_count": 6,
     "interventions": [
      {
       "E_plus_after": 33574,
       "E_plus_before": 41976,
       "N_partial_after": 366307,
       "appeared_match": true,
       "appeared_observed": 391,
       "appeared_predicted": 391,
       "credit_of_removed": 17796.414760742726,
       "credit_share_of_removed": 0.4239664275000649,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface sensory>interneuron",
       "removed_fraction_of_interaction_edges": 0.31828703703703703,
       "removed_interaction_edges": 550,
       "vanished_fraction": 0.20947684391080618,
       "vanished_match": true,
       "vanished_observed": 8793,
       "vanished_predicted": 8793
      },
      {
       "E_plus_after": 41266,
       "E_plus_before": 41976,
       "N_partial_after": 658427,
       "appeared_match": true,
       "appeared_observed": 240,
       "appeared_predicted": 240,
       "credit_of_removed": 4869.571189436031,
       "credit_share_of_removed": 0.11600846172660642,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface sensory>motor",
       "removed_fraction_of_interaction_edges": 0.14525462962962962,
       "removed_interaction_edges": 251,
       "vanished_fraction": 0.02263198017914999,
       "vanished_match": true,
       "vanished_observed": 950,
       "vanished_predicted": 950
      },
      {
       "E_plus_after": 34718,
       "E_plus_before": 41976,
       "N_partial_after": 522779,
       "appeared_match": true,
       "appeared_observed": 130,
       "appeared_predicted": 130,
       "credit_of_removed": 12888.198379847508,
       "credit_share_of_removed": 0.3070373160817493,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface interneuron>sensory",
       "removed_fraction_of_interaction_edges": 0.16666666666666666,
       "removed_interaction_edges": 288,
       "vanished_fraction": 0.17600533638269486,
       "vanished_match": true,
       "vanished_observed": 7388,
       "vanished_predicted": 7388
      },
      {
       "E_plus_after": 31180,
       "E_plus_before": 41976,
       "N_partial_after": 388199,
       "appeared_match": true,
       "appeared_observed": 291,
       "appeared_predicted": 291,
       "credit_of_removed": 18619.787317085167,
       "credit_share_of_removed": 0.44358174473711565,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface interneuron>motor",
       "removed_fraction_of_interaction_edges": 0.2505787037037037,
       "removed_interaction_edges": 433,
       "vanished_fraction": 0.2641271202591957,
       "vanished_match": true,
       "vanished_observed": 11087,
       "vanished_predicted": 11087
      },
      {
       "E_plus_after": 39935,
       "E_plus_before": 41976,
       "N_partial_after": 696664,
       "appeared_match": true,
       "appeared_observed": 45,
       "appeared_predicted": 45,
       "credit_of_removed": 5038.667173261103,
       "credit_share_of_removed": 0.12003685852060947,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface motor>sensory",
       "removed_fraction_of_interaction_edges": 0.041666666666666664,
       "removed_interaction_edges": 72,
       "vanished_fraction": 0.04969506384600724,
       "vanished_match": true,
       "vanished_observed": 2086,
       "vanished_predicted": 2086
      },
      {
       "E_plus_after": 35196,
       "E_plus_before": 41976,
       "N_partial_after": 618963,
       "appeared_match": true,
       "appeared_observed": 88,
       "appeared_predicted": 88,
       "credit_of_removed": 10832.254061702657,
       "credit_share_of_removed": 0.25805827286312794,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface motor>interneuron",
       "removed_fraction_of_interaction_edges": 0.0775462962962963,
       "removed_interaction_edges": 134,
       "vanished_fraction": 0.16361730512673908,
       "vanished_match": true,
       "vanished_observed": 6868,
       "vanished_predicted": 6868
      },
      {
       "E_plus_after": 40226,
       "E_plus_before": 41976,
       "N_partial_after": 736940,
       "appeared_match": true,
       "appeared_observed": 8,
       "appeared_predicted": 8,
       "credit_of_removed": 2453.0452956820727,
       "credit_share_of_removed": 0.05843923422150926,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut top-10 credit interaction edges",
       "removed_fraction_of_interaction_edges": 0.005787037037037037,
       "removed_interaction_edges": 10,
       "vanished_fraction": 0.041881074899942826,
       "vanished_match": true,
       "vanished_observed": 1758,
       "vanished_predicted": 1758
      },
      {
       "E_plus_after": 41752,
       "E_plus_before": 41976,
       "N_partial_after": 748075,
       "appeared_match": true,
       "appeared_observed": 1,
       "appeared_predicted": 1,
       "credit_of_removed": 326.8833787059393,
       "credit_share_of_removed": 0.00778738752396463,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut the interaction edge necessary for most emergent edges",
       "removed_fraction_of_interaction_edges": 0.0005787037037037037,
       "removed_interaction_edges": 1,
       "vanished_fraction": 0.005360205831903945,
       "vanished_match": true,
       "vanished_observed": 225,
       "vanished_predicted": 225
      }
     ],
     "interventions_all_match": true,
     "local_enumeration": "done",
     "local_equals_direct": true,
     "observation": "G3",
     "observed_union_edges": 13047,
     "observed_whole_edges": 55023,
     "path_count_identity_holds": true,
     "pivotal_total": 13677,
     "possible_pairs": 73712,
     "produced_edges": 53536,
     "produced_in_union": 11560,
     "producing_paths_per_emergent_edge_max": 183,
     "producing_paths_per_emergent_edge_mean": 13.186416047265103,
     "ratio": 0.0560236501591581,
     "ratio_len_ge2": 0.05615315567196904,
     "relay_credit_by_part": {
      "interneuron": 1.1987556205738752,
      "motor": 0.36263088981318997,
      "sensory": 0.39935876864111164
     },
     "routes": [
      {
       "credit": 5855.726344119281,
       "route": "sensory>interneuron>motor",
       "share": 0.13950177111014106
      },
      {
       "credit": 5712.446737198568,
       "route": "interneuron>motor",
       "share": 0.13608840140076636
      },
      {
       "credit": 4164.521836330951,
       "route": "sensory>interneuron",
       "share": 0.09921197437418885
      },
      {
       "credit": 3742.2144393708427,
       "route": "interneuron>sensory",
       "share": 0.08915128738733663
      },
      {
       "credit": 3171.809316266623,
       "route": "motor>interneuron>motor",
       "share": 0.07556244797662051
      },
      {
       "credit": 3109.3709994164587,
       "route": "motor>interneuron",
       "share": 0.07407497139833379
      },
      {
       "credit": 2098.3838522865717,
       "route": "sensory>interneuron>sensory",
       "share": 0.049990086055997994
      },
      {
       "credit": 1825.3648132574697,
       "route": "motor>interneuron>sensory",
       "share": 0.04348591607722198
      },
      {
       "credit": 1015.855878828732,
       "route": "motor>sensory>interneuron",
       "share": 0.024200873804763007
      },
      {
       "credit": 1000.9413352575762,
       "route": "interneuron>sensory>motor",
       "share": 0.02384556258951725
      },
      {
       "credit": 874.9206534514785,
       "route": "interneuron>sensory>interneuron>motor",
       "share": 0.020843354618150338
      },
      {
       "credit": 848.6573988607267,
       "route": "sensory>motor",
       "share": 0.02021768150516311
      },
      {
       "credit": 842.5279736281161,
       "route": "interneuron>motor>sensory",
       "share": 0.020071659367927295
      },
      {
       "credit": 719.0127223919546,
       "route": "motor>sensory",
       "share": 0.017129138612348833
      },
      {
       "credit": 717.0784055803808,
       "route": "sensory>interneuron>sensory>interneuron",
       "share": 0.017083057117885953
      },
      {
       "credit": 612.6296885141445,
       "route": "interneuron>sensory>interneuron>sensory",
       "share": 0.014594761018537843
      },
      {
       "credit": 601.3930597517815,
       "route": "sensory>motor>interneuron",
       "share": 0.014327069271769141
      },
      {
       "credit": 444.0912595095513,
       "route": "motor>sensory>interneuron>motor",
       "share": 0.010579646929425179
      },
      {
       "credit": 428.2878569013022,
       "route": "sensory>interneuron>sensory>motor",
       "share": 0.010203160303537788
      },
      {
       "credit": 413.1848067839972,
       "route": "sensory>motor>sensory",
       "share": 0.00984335827101194
      },
      {
       "credit": 373.4930185532784,
       "route": "sensory>motor>interneuron>motor",
       "share": 0.008897775360998627
      },
      {
       "credit": 364.1948894146942,
       "route": "motor>interneuron>sensory>interneuron",
       "share": 0.00867626475640114
      },
      {
       "credit": 293.5375629117628,
       "route": "interneuron>sensory>interneuron",
       "share": 0.00699298558490001
      },
      {
       "credit": 287.62087993513387,
       "route": "sensory>interneuron>motor>sensory",
       "share": 0.0068520316355806625
      },
      {
       "credit": 267.97300922485505,
       "route": "motor>sensory>interneuron>sensory",
       "share": 0.006383957719288523
      },
      {
       "credit": 248.68768859562687,
       "route": "interneuron>motor>interneuron>motor",
       "share": 0.0059245208832577395
      },
      {
       "credit": 240.37804372818144,
       "route": "motor>sensory>motor",
       "share": 0.005726559074904265
      },
      {
       "credit": 207.15038841505142,
       "route": "sensory>interneuron>motor>interneuron",
       "share": 0.004934972089171227
      },
      {
       "credit": 188.55836308658488,
       "route": "interneuron>motor>interneuron>sensory",
       "share": 0.004492051722093217
      },
      {
       "credit": 163.72138049547317,
       "route": "motor>interneuron>sensory>motor",
       "share": 0.0039003568823964448
      },
      {
       "credit": 156.81046099420453,
       "route": "sensory>motor>interneuron>sensory",
       "share": 0.0037357171001096943
      },
      {
       "credit": 155.24495942382612,
       "route": "motor>interneuron>motor>sensory",
       "share": 0.003698421941676818
      },
      {
       "credit": 140.85630992175638,
       "route": "sensory>motor>sensory>interneuron",
       "share": 0.003355639172902525
      },
      {
       "credit": 140.06953540015954,
       "route": "interneuron>sensory>motor>sensory",
       "share": 0.0033368957356622723
      },
      {
       "credit": 110.55584601668309,
       "route": "motor>interneuron>motor>interneuron",
       "share": 0.002633787069198663
      },
      {
       "credit": 105.83538156548786,
       "route": "sensory>motor>sensory>motor",
       "share": 0.002521330797729366
      },
      {
       "credit": 89.02238632335167,
       "route": "motor>sensory>motor>interneuron",
       "share": 0.002120792508179714
      },
      {
       "credit": 83.40449570187187,
       "route": "motor>sensory>motor>sensory",
       "share": 0.001986956730080805
      },
      {
       "credit": 70.00358549712725,
       "route": "interneuron>motor>sensory>motor",
       "share": 0.0016677050099372795
      },
      {
       "credit": 53.364357991623095,
       "route": "interneuron>motor>interneuron",
       "share": 0.0012713064129889246
      },
      {
       "credit": 23.585945396980076,
       "route": "interneuron>motor>sensory>interneuron",
       "share": 0.0005618912091904917
      },
      {
       "credit": 13.512133699633692,
       "route": "interneuron>sensory>motor>interneuron",
       "share": 0.0003219014127032993
      }
     ],
     "routes_count": 42,
     "share_total": 41976.00000000001,
     "slack": 707279,
     "slack_already_observed": 11560,
     "slack_same_edge": 695719,
     "top_10pct_edges_count": 173,
     "top_1pct_edges_count": 18,
     "top_interaction_edges": [
      {
       "credit": 326.8833787059391,
       "edge": "VD11->AVAR",
       "interface": "motor>interneuron",
       "necessary_for": 225,
       "share": 0.007787387523964625
      },
      {
       "credit": 262.16470374333363,
       "edge": "VD06->PVNR",
       "interface": "motor>interneuron",
       "necessary_for": 172,
       "share": 0.0062455856618861645
      },
      {
       "credit": 254.0371085106059,
       "edge": "VD06->AVAL",
       "interface": "motor>interneuron",
       "necessary_for": 126,
       "share": 0.006051960846926956
      },
      {
       "credit": 252.9855097946599,
       "edge": "VD05->AVAR",
       "interface": "motor>interneuron",
       "necessary_for": 123,
       "share": 0.006026908466615683
      },
      {
       "credit": 248.65622300488644,
       "edge": "VA11->PVNR",
       "interface": "motor>interneuron",
       "necessary_for": 172,
       "share": 0.005923771274177779
      },
      {
       "credit": 247.84187879881242,
       "edge": "DA09->DVA",
       "interface": "motor>sensory",
       "necessary_for": 163,
       "share": 0.0059043710405663336
      },
      {
       "credit": 224.38916617492495,
       "edge": "VB06->DVA",
       "interface": "motor>sensory",
       "necessary_for": 142,
       "share": 0.005345653853986205
      },
      {
       "credit": 217.22615322818078,
       "edge": "VD13->PVCR",
       "interface": "motor>interneuron",
       "necessary_for": 90,
       "share": 0.005175008415003354
      },
      {
       "credit": 212.76415888605146,
       "edge": "RMDVR->AVAR",
       "interface": "motor>interneuron",
       "necessary_for": 66,
       "share": 0.00506870971236067
      },
      {
       "credit": 207.9247375749007,
       "edge": "VD13->AVAR",
       "interface": "motor>interneuron",
       "necessary_for": 77,
       "share": 0.004953419515315911
      }
     ],
     "top_necessary_interaction_edges": [
      {
       "credit": 326.8833787059391,
       "edge": "VD11->AVAR",
       "necessary_for": 225
      },
      {
       "credit": 196.18219344061734,
       "edge": "VD08->PVT",
       "necessary_for": 177
      },
      {
       "credit": 248.65622300488644,
       "edge": "VA11->PVNR",
       "necessary_for": 172
      },
      {
       "credit": 262.16470374333363,
       "edge": "VD06->PVNR",
       "necessary_for": 172
      },
      {
       "credit": 247.84187879881242,
       "edge": "DA09->DVA",
       "necessary_for": 163
      },
      {
       "credit": 179.59241506077288,
       "edge": "SABVL->RIGR",
       "necessary_for": 159
      },
      {
       "credit": 224.38916617492495,
       "edge": "VB06->DVA",
       "necessary_for": 142
      },
      {
       "credit": 157.02561770957442,
       "edge": "RIH->IL2VL",
       "necessary_for": 135
      },
      {
       "credit": 254.0371085106059,
       "edge": "VD06->AVAL",
       "necessary_for": 126
      },
      {
       "credit": 148.82486102389652,
       "edge": "VA12->PHCR",
       "necessary_for": 125
      }
     ],
     "top_relay_vertices": [
      {
       "credit": 5034.192634635832,
       "part": "interneuron",
       "relay_credit": 4732.192634635833,
       "relay_share": 0.11273567359052394,
       "vertex": "AVAR"
      },
      {
       "credit": 4482.158582876745,
       "part": "interneuron",
       "relay_credit": 4184.158582876743,
       "relay_share": 0.09967978327798606,
       "vertex": "AVAL"
      },
      {
       "credit": 2716.749608169955,
       "part": "sensory",
       "relay_credit": 2341.7496081699564,
       "relay_share": 0.055787821806983905,
       "vertex": "DVA"
      },
      {
       "credit": 2376.2589157219754,
       "part": "interneuron",
       "relay_credit": 2060.258915721975,
       "relay_share": 0.04908183046793346,
       "vertex": "PVCR"
      },
      {
       "credit": 2192.8994621779802,
       "part": "interneuron",
       "relay_credit": 1866.899462177978,
       "relay_share": 0.0444754017099766,
       "vertex": "AVER"
      },
      {
       "credit": 2177.508657826906,
       "part": "interneuron",
       "relay_credit": 1851.5086578269047,
       "relay_share": 0.044108744468908535,
       "vertex": "AVEL"
      },
      {
       "credit": 1919.3551437251424,
       "part": "interneuron",
       "relay_credit": 1599.355143725143,
       "relay_share": 0.03810165674969371,
       "vertex": "PVCL"
      },
      {
       "credit": 1805.4536631149183,
       "part": "interneuron",
       "relay_credit": 1504.4536631149185,
       "relay_share": 0.03584080577270151,
       "vertex": "AVDR"
      },
      {
       "credit": 1661.0810770753476,
       "part": "interneuron",
       "relay_credit": 1374.081077075346,
       "relay_share": 0.032734921790436106,
       "vertex": "RIH"
      },
      {
       "credit": 1554.5070902540665,
       "part": "interneuron",
       "relay_credit": 1258.507090254067,
       "relay_share": 0.029981586865210286,
       "vertex": "RIAL"
      }
     ],
     "top_set_credit_share": {
      "top10_edges": 0.05843923422150922,
      "top_10pct_edges": 0.4336466534330258,
      "top_1pct_edges": 0.09192477599646894
     },
     "walk_bound": 784096
    },
    "coarse_G2": {
     "E_minus": 0,
     "E_plus": 3173,
     "E_plus_by_endpoint_parts": {
      "interneuron>interneuron": 138,
      "interneuron>motor": 323,
      "interneuron>sensory": 810,
      "motor>interneuron": 259,
      "motor>motor": 28,
      "motor>sensory": 163,
      "sensory>interneuron": 939,
      "sensory>motor": 246,
      "sensory>sensory": 267
     },
     "E_plus_fraction_of_pairs": 0.3708508648901356,
     "L": 2,
     "N_partial": 41860,
     "N_partial_len_ge2": 40132,
     "N_partial_over_walk_bound": 0.968533086534012,
     "N_partial_source": "local enumeration",
     "P_partial": 42682,
     "P_partial_enumerated": 42682,
     "bound_holds": true,
     "credit_lorenz_percent": [
      0.0,
      0.090696,
      0.147236,
      0.19423,
      0.234135,
      0.272706,
      0.306388,
      0.337401,
      0.369688,
      0.397496,
      0.422034,
      0.447917,
      0.469984,
      0.489814,
      0.509334,
      0.529048,
      0.548223,
      0.56394,
      0.580073,
      0.595102,
      0.610631,
      0.624587,
      0.639909,
      0.652043,
      0.664291,
      0.677042,
      0.69004,
      0.701087,
      0.711403,
      0.723032,
      0.733986,
      0.74375,
      0.754484,
      0.763602,
      0.773193,
      0.781695,
      0.791888,
      0.799478,
      0.807196,
      0.815288,
      0.823479,
      0.831046,
      0.838831,
      0.846375,
      0.853429,
      0.8598,
      0.865113,
      0.872153,
      0.877257,
      0.883691,
      0.889949,
      0.894587,
      0.899238,
      0.904408,
      0.909465,
      0.914164,
      0.919176,
      0.923073,
      0.927492,
      0.932507,
      0.936184,
      0.940225,
      0.944146,
      0.947785,
      0.951315,
      0.955321,
      0.958177,
      0.961101,
      0.96435,
      0.967571,
      0.970665,
      0.973264,
      0.975957,
      0.978325,
      0.980711,
      0.982864,
      0.984945,
      0.98695,
      0.98865,
      0.990347,
      0.991697,
      0.992606,
      0.993471,
      0.994528,
      0.995313,
      0.995811,
      0.996276,
      0.996955,
      0.997402,
      0.997733,
      0.998159,
      0.998526,
      0.998971,
      0.999174,
      0.999466,
      0.999621,
      0.999756,
      0.999916,
      0.999998,
      1.0,
      1.0
     ],
     "credit_of_all_interaction_edges": 3173.0,
     "credit_split_total": 3173.0,
     "domain": {
      "example_sensory_to_motor_class_pairs": [
       "ADE>SAB",
       "ADE>URA",
       "ADF>MNVC",
       "ADF>RMD",
       "ADF>RME",
       "ADF>RMH",
       "ADF>SAB",
       "ADF>SIA",
       "ADF>SIB",
       "ADF>URA",
       "ADL>MNVC",
       "ADL>RIV"
      ],
      "sensory_class_to_motor_class_all_routes_through_interneurons": 80,
      "sensory_class_to_motor_class_emergent": 246
     },
     "emergent_edges_with_a_necessary_interaction_edge": 1034,
     "emergent_single_witness": 840,
     "interaction_edges_for_half_credit": 234,
     "interaction_edges_with_credit": 1695,
     "interface_shares_sum": 1.2951664522445037,
     "interfaces": [
      {
       "credit": 1415.412960845226,
       "credit_split": 1145.5824729826609,
       "dependent_emergent_edges": 1190,
       "interaction_edge_fraction": 0.31828703703703703,
       "interaction_edges": 550,
       "interface": "sensory>interneuron",
       "participation": 1578,
       "share": 0.44608035324463474,
       "share_split": 0.3610408045958591
      },
      {
       "credit": 1211.09016525271,
       "credit_split": 969.0814643002369,
       "dependent_emergent_edges": 1059,
       "interaction_edge_fraction": 0.16666666666666666,
       "interaction_edges": 288,
       "interface": "interneuron>sensory",
       "participation": 1383,
       "share": 0.3816861535621525,
       "share_split": 0.305414895776942
      },
      {
       "credit": 549.5143715737987,
       "credit_split": 404.33560496067724,
       "dependent_emergent_edges": 330,
       "interaction_edge_fraction": 0.2505787037037037,
       "interaction_edges": 433,
       "interface": "interneuron>motor",
       "participation": 730,
       "share": 0.17318448521077803,
       "share_split": 0.12743006774682547
      },
      {
       "credit": 410.19157598124303,
       "credit_split": 308.6030674626447,
       "dependent_emergent_edges": 288,
       "interaction_edge_fraction": 0.0775462962962963,
       "interaction_edges": 134,
       "interface": "motor>interneuron",
       "participation": 576,
       "share": 0.12927563062755848,
       "share_split": 0.0972590820871871
      },
      {
       "credit": 265.51564186314005,
       "credit_split": 178.49267264456634,
       "dependent_emergent_edges": 110,
       "interaction_edge_fraction": 0.14525462962962962,
       "interaction_edges": 251,
       "interface": "sensory>motor",
       "participation": 542,
       "share": 0.08367968542803027,
       "share_split": 0.05625359995101366
      },
      {
       "credit": 257.83843745569226,
       "credit_split": 166.90471764921455,
       "dependent_emergent_edges": 153,
       "interaction_edge_fraction": 0.041666666666666664,
       "interaction_edges": 72,
       "interface": "motor>sensory",
       "participation": 401,
       "share": 0.0812601441713496,
       "share_split": 0.05260154984217288
      }
     ],
     "interfaces_count": 6,
     "interventions": [
      {
       "E_plus_after": 2078,
       "E_plus_before": 3173,
       "N_partial_after": 23645,
       "appeared_match": true,
       "appeared_observed": 95,
       "appeared_predicted": 95,
       "credit_of_removed": 1415.4129608452618,
       "credit_share_of_removed": 0.446080353244646,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface sensory>interneuron",
       "removed_fraction_of_interaction_edges": 0.31828703703703703,
       "removed_interaction_edges": 550,
       "vanished_fraction": 0.3750393948944217,
       "vanished_match": true,
       "vanished_observed": 1190,
       "vanished_predicted": 1190
      },
      {
       "E_plus_after": 3140,
       "E_plus_before": 3173,
       "N_partial_after": 36852,
       "appeared_match": true,
       "appeared_observed": 77,
       "appeared_predicted": 77,
       "credit_of_removed": 265.5156418631399,
       "credit_share_of_removed": 0.08367968542803021,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface sensory>motor",
       "removed_fraction_of_interaction_edges": 0.14525462962962962,
       "removed_interaction_edges": 251,
       "vanished_fraction": 0.034667507091081,
       "vanished_match": true,
       "vanished_observed": 110,
       "vanished_predicted": 110
      },
      {
       "E_plus_after": 2153,
       "E_plus_before": 3173,
       "N_partial_after": 32387,
       "appeared_match": true,
       "appeared_observed": 39,
       "appeared_predicted": 39,
       "credit_of_removed": 1211.0901652527095,
       "credit_share_of_removed": 0.3816861535621524,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface interneuron>sensory",
       "removed_fraction_of_interaction_edges": 0.16666666666666666,
       "removed_interaction_edges": 288,
       "vanished_fraction": 0.33375354554049796,
       "vanished_match": true,
       "vanished_observed": 1059,
       "vanished_predicted": 1059
      },
      {
       "E_plus_after": 2912,
       "E_plus_before": 3173,
       "N_partial_after": 25302,
       "appeared_match": true,
       "appeared_observed": 69,
       "appeared_predicted": 69,
       "credit_of_removed": 549.5143715737988,
       "credit_share_of_removed": 0.17318448521077806,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface interneuron>motor",
       "removed_fraction_of_interaction_edges": 0.2505787037037037,
       "removed_interaction_edges": 433,
       "vanished_fraction": 0.10400252127324298,
       "vanished_match": true,
       "vanished_observed": 330,
       "vanished_predicted": 330
      },
      {
       "E_plus_after": 3044,
       "E_plus_before": 3173,
       "N_partial_after": 39725,
       "appeared_match": true,
       "appeared_observed": 24,
       "appeared_predicted": 24,
       "credit_of_removed": 257.8384374556923,
       "credit_share_of_removed": 0.08126014417134961,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface motor>sensory",
       "removed_fraction_of_interaction_edges": 0.041666666666666664,
       "removed_interaction_edges": 72,
       "vanished_fraction": 0.04821935077213993,
       "vanished_match": true,
       "vanished_observed": 153,
       "vanished_predicted": 153
      },
      {
       "E_plus_after": 2927,
       "E_plus_before": 3173,
       "N_partial_after": 37146,
       "appeared_match": true,
       "appeared_observed": 42,
       "appeared_predicted": 42,
       "credit_of_removed": 410.1915759812464,
       "credit_share_of_removed": 0.12927563062755953,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface motor>interneuron",
       "removed_fraction_of_interaction_edges": 0.0775462962962963,
       "removed_interaction_edges": 134,
       "vanished_fraction": 0.09076583674755752,
       "vanished_match": true,
       "vanished_observed": 288,
       "vanished_predicted": 288
      },
      {
       "E_plus_after": 3033,
       "E_plus_before": 3173,
       "N_partial_after": 41377,
       "appeared_match": true,
       "appeared_observed": 5,
       "appeared_predicted": 5,
       "credit_of_removed": 186.81921966921968,
       "credit_share_of_removed": 0.05887778747848083,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut top-10 credit interaction edges",
       "removed_fraction_of_interaction_edges": 0.005787037037037037,
       "removed_interaction_edges": 10,
       "vanished_fraction": 0.04569807752915222,
       "vanished_match": true,
       "vanished_observed": 145,
       "vanished_predicted": 145
      },
      {
       "E_plus_after": 3152,
       "E_plus_before": 3173,
       "N_partial_after": 41801,
       "appeared_match": true,
       "appeared_observed": 0,
       "appeared_predicted": 0,
       "credit_of_removed": 25.733333333333334,
       "credit_share_of_removed": 0.00811009559827713,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut the interaction edge necessary for most emergent edges",
       "removed_fraction_of_interaction_edges": 0.0005787037037037037,
       "removed_interaction_edges": 1,
       "vanished_fraction": 0.006618342262842736,
       "vanished_match": true,
       "vanished_observed": 21,
       "vanished_predicted": 21
      }
     ],
     "interventions_all_match": true,
     "local_enumeration": "done",
     "local_equals_direct": true,
     "observation": "coarse_G2",
     "observed_union_edges": 2771,
     "observed_whole_edges": 5944,
     "pivotal_total": 1347,
     "possible_pairs": 8556,
     "produced_edges": 5191,
     "produced_in_union": 2018,
     "producing_paths_per_emergent_edge_max": 286,
     "producing_paths_per_emergent_edge_mean": 5.465174913331232,
     "ratio": 0.07580028666985189,
     "ratio_len_ge2": 0.07906408850792385,
     "relay_credit_by_part": {
      "interneuron": 0.6274443665232948,
      "motor": 0.11911647744839278,
      "sensory": 0.2534391560283132
     },
     "routes": [
      {
       "credit": 875.7519851200675,
       "route": "sensory>interneuron",
       "share": 0.27600125594707453
      },
      {
       "credit": 727.0727633477626,
       "route": "interneuron>sensory",
       "share": 0.22914363799173104
      },
      {
       "credit": 259.1568383475551,
       "route": "interneuron>motor",
       "share": 0.0816756502828727
      },
      {
       "credit": 223.261904761905,
       "route": "sensory>interneuron>sensory",
       "share": 0.07036303333183265
      },
      {
       "credit": 207.01455894404333,
       "route": "motor>interneuron",
       "share": 0.0652425335468148
      },
      {
       "credit": 154.53029657400617,
       "route": "sensory>interneuron>motor",
       "share": 0.04870163774787462
      },
      {
       "credit": 109.88333333333333,
       "route": "interneuron>sensory>interneuron",
       "share": 0.03463073852295409
      },
      {
       "credit": 91.46970342599276,
       "route": "sensory>motor",
       "share": 0.02882751447399709
      },
      {
       "credit": 87.02900215726311,
       "route": "motor>interneuron>sensory",
       "share": 0.027427986812878384
      },
      {
       "credit": 82.92723665223681,
       "route": "interneuron>motor>sensory",
       "share": 0.026135277860774287
      },
      {
       "credit": 75.970997842737,
       "route": "motor>sensory",
       "share": 0.02394295551299622
      },
      {
       "credit": 63.84316165244534,
       "route": "interneuron>sensory>motor",
       "share": 0.020120756902756172
      },
      {
       "credit": 63.248014879940285,
       "route": "sensory>motor>interneuron",
       "share": 0.01993319094861024
      },
      {
       "credit": 51.98544105595688,
       "route": "motor>sensory>interneuron",
       "share": 0.016383687694912347
      },
      {
       "credit": 43.73809523809527,
       "route": "sensory>motor>sensory",
       "share": 0.013784461152882215
      },
      {
       "credit": 28.11666666666667,
       "route": "interneuron>motor>interneuron",
       "share": 0.008861224918583887
      },
      {
       "credit": 24.78333333333331,
       "route": "motor>interneuron>motor",
       "share": 0.007810694400672332
      },
      {
       "credit": 3.216666666666667,
       "route": "motor>sensory>motor",
       "share": 0.0010137619497846413
      }
     ],
     "routes_count": 18,
     "share_total": 3173.0,
     "slack": 38687,
     "slack_already_observed": 2018,
     "slack_same_edge": 36669,
     "top_10pct_edges_count": 173,
     "top_1pct_edges_count": 18,
     "top_interaction_edges": [
      {
       "credit": 25.733333333333334,
       "edge": "AVDR->PQR",
       "interface": "interneuron>sensory",
       "necessary_for": 21,
       "share": 0.00811009559827713
      },
      {
       "credit": 21.35,
       "edge": "AVBL->SDQL",
       "interface": "interneuron>sensory",
       "necessary_for": 13,
       "share": 0.006728647967223448
      },
      {
       "credit": 20.833333333333336,
       "edge": "AIBL->FLPL",
       "interface": "interneuron>sensory",
       "necessary_for": 19,
       "share": 0.006565815736947159
      },
      {
       "credit": 20.373015873015873,
       "edge": "PVCL->ADLR",
       "interface": "interneuron>sensory",
       "necessary_for": 15,
       "share": 0.0064207424749498495
      },
      {
       "credit": 19.986679986679988,
       "edge": "AVJR->AVM",
       "interface": "interneuron>sensory",
       "necessary_for": 19,
       "share": 0.0062989851833217736
      },
      {
       "credit": 19.333333333333332,
       "edge": "SMDDR->ASJL",
       "interface": "motor>sensory",
       "necessary_for": 17,
       "share": 0.0060930770038869625
      },
      {
       "credit": 17.25,
       "edge": "SABVL->RIGR",
       "interface": "motor>interneuron",
       "necessary_for": 17,
       "share": 0.005436495430192247
      },
      {
       "credit": 14.374999999999998,
       "edge": "SMDVL->PVR",
       "interface": "motor>interneuron",
       "necessary_for": 7,
       "share": 0.0045304128584935386
      },
      {
       "credit": 13.866666666666667,
       "edge": "PVCR->FLPL",
       "interface": "interneuron>sensory",
       "necessary_for": 10,
       "share": 0.004370206954512029
      },
      {
       "credit": 13.717857142857143,
       "edge": "AIBR->AQR",
       "interface": "interneuron>sensory",
       "necessary_for": 7,
       "share": 0.004323308270676692
      }
     ],
     "top_necessary_interaction_edges": [
      {
       "credit": 25.733333333333334,
       "edge": "AVDR->PQR",
       "necessary_for": 21
      },
      {
       "credit": 20.833333333333336,
       "edge": "AIBL->FLPL",
       "necessary_for": 19
      },
      {
       "credit": 19.986679986679988,
       "edge": "AVJR->AVM",
       "necessary_for": 19
      },
      {
       "credit": 17.25,
       "edge": "SABVL->RIGR",
       "necessary_for": 17
      },
      {
       "credit": 19.333333333333332,
       "edge": "SMDDR->ASJL",
       "necessary_for": 17
      },
      {
       "credit": 20.373015873015873,
       "edge": "PVCL->ADLR",
       "necessary_for": 15
      },
      {
       "credit": 21.35,
       "edge": "AVBL->SDQL",
       "necessary_for": 13
      },
      {
       "credit": 11.666666666666666,
       "edge": "PVR->PVM",
       "necessary_for": 11
      },
      {
       "credit": 11.475250626566416,
       "edge": "AFDL->AIBL",
       "necessary_for": 10
      },
      {
       "credit": 13.05952380952381,
       "edge": "PVCR->AQR",
       "necessary_for": 10
      }
     ],
     "top_relay_vertices": [
      {
       "credit": 198.98611909219244,
       "part": "sensory",
       "relay_credit": 95.98611909219231,
       "relay_share": 0.030250904220672017,
       "vertex": "DVA"
      },
      {
       "credit": 125.27335088774288,
       "part": "interneuron",
       "relay_credit": 92.45430516738136,
       "relay_share": 0.02913782072719236,
       "vertex": "AIBR"
      },
      {
       "credit": 112.43951798921329,
       "part": "interneuron",
       "relay_credit": 89.75700743038695,
       "relay_share": 0.02828774265061045,
       "vertex": "PVCR"
      },
      {
       "credit": 117.08734207437325,
       "part": "interneuron",
       "relay_credit": 82.76985263319962,
       "relay_share": 0.026085676846265244,
       "vertex": "PVCL"
      },
      {
       "credit": 102.08081861051807,
       "part": "interneuron",
       "relay_credit": 73.49953935056234,
       "relay_share": 0.023164052742061878,
       "vertex": "AVDR"
      },
      {
       "credit": 94.67181583696214,
       "part": "sensory",
       "relay_credit": 71.95483038993488,
       "relay_share": 0.022677223570732707,
       "vertex": "CEPDL"
      },
      {
       "credit": 94.9322465874286,
       "part": "interneuron",
       "relay_credit": 70.7512923077901,
       "relay_share": 0.022297917525304158,
       "vertex": "AIBL"
      },
      {
       "credit": 137.8196984441215,
       "part": "interneuron",
       "relay_credit": 68.81969844412149,
       "relay_share": 0.021689158034705794,
       "vertex": "PVR"
      },
      {
       "credit": 92.37703111708042,
       "part": "interneuron",
       "relay_credit": 63.47837886290185,
       "relay_share": 0.02000579226690887,
       "vertex": "AVAR"
      },
      {
       "credit": 98.44206401636475,
       "part": "sensory",
       "relay_credit": 55.00662723092793,
       "relay_share": 0.01733584217804221,
       "vertex": "URXR"
      }
     ],
     "top_set_credit_share": {
      "top10_edges": 0.05887778747848083,
      "top_10pct_edges": 0.42203360216891966,
      "top_1pct_edges": 0.09069595512866867
     },
     "walk_bound": 43220
    }
   },
   "part_fraction": {
    "interneuron": 0.2977941176470588,
    "motor": 0.39705882352941174,
    "sensory": 0.30514705882352944
   },
   "part_sizes": {
    "interneuron": 81,
    "motor": 108,
    "sensory": 83
   },
   "parts": 3,
   "preprocessing": {
    "class_sizes": {
     "1": 16,
     "2": 62,
     "3": 1,
     "4": 10,
     "6": 3,
     "71": 1
    },
    "classes": 93,
    "edges": 3355,
    "neurons_typed": 272,
    "parallel_edges_collapsed": 0,
    "raw_edge_records": 3390,
    "self_loops_removed": 35,
    "source": "Cook et al. 2019, SI 5 'hermaphrodite chemical'; types from SI 4 'sex-shared'; classes from SI 6",
    "total_connectivity_weight_kept": 19775.0
   },
   "vertices": 272
  },
  "email": {
   "blocks": 42,
   "crossing_paths_closed_form": {
    "2": 1330677,
    "3": 84277907
   },
   "edges": 24929,
   "interaction_edges": 16284,
   "intra_part_edges": 8645,
   "max_in_degree": 211,
   "max_out_degree": 333,
   "observations": {
    "G2": {
     "E_minus": 0,
     "E_plus": 288577,
     "E_plus_by_endpoint_parts": {
      "different_parts": 286869,
      "same_part": 1708
     },
     "E_plus_fraction_of_pairs": 0.28599730431507797,
     "L": 2,
     "N_partial": 1330677,
     "N_partial_len_ge2": 1314393,
     "N_partial_over_walk_bound": 0.9916342686468396,
     "N_partial_source": "local enumeration",
     "P_partial": 1330677,
     "P_partial_enumerated": 1330677,
     "bound_holds": true,
     "credit_lorenz_percent": [
      0.0,
      0.09,
      0.141853,
      0.183173,
      0.216165,
      0.245935,
      0.274536,
      0.301718,
      0.328378,
      0.351928,
      0.374392,
      0.394011,
      0.413583,
      0.432534,
      0.449904,
      0.466289,
      0.482607,
      0.497906,
      0.513592,
      0.528866,
      0.543181,
      0.557104,
      0.570325,
      0.583106,
      0.595438,
      0.60807,
      0.620132,
      0.631951,
      0.643554,
      0.654838,
      0.664809,
      0.674912,
      0.684409,
      0.694118,
      0.704043,
      0.712983,
      0.722434,
      0.731265,
      0.739867,
      0.748378,
      0.756959,
      0.765064,
      0.772946,
      0.780783,
      0.788371,
      0.795935,
      0.802976,
      0.80977,
      0.816791,
      0.823613,
      0.82973,
      0.836183,
      0.84259,
      0.84897,
      0.854501,
      0.860295,
      0.865762,
      0.871096,
      0.876342,
      0.881905,
      0.886765,
      0.891873,
      0.896439,
      0.90126,
      0.906295,
      0.910725,
      0.915122,
      0.919348,
      0.923605,
      0.927624,
      0.93152,
      0.93539,
      0.939086,
      0.942563,
      0.946204,
      0.949586,
      0.952965,
      0.955978,
      0.959098,
      0.962086,
      0.965027,
      0.96783,
      0.970477,
      0.973021,
      0.975557,
      0.977707,
      0.979955,
      0.98213,
      0.984061,
      0.986127,
      0.98808,
      0.989912,
      0.99157,
      0.993074,
      0.994512,
      0.995737,
      0.996863,
      0.997943,
      0.998792,
      0.999535,
      1.0
     ],
     "credit_of_all_interaction_edges": 288577.0000000001,
     "credit_split_total": 288577.0,
     "domain": {},
     "emergent_edges_with_a_necessary_interaction_edge": 118075,
     "emergent_single_witness": 118075,
     "interaction_edges_for_half_credit": 2794,
     "interaction_edges_with_credit": 16282,
     "interface_shares_sum": 1.6581539433377785,
     "interfaces": [
      {
       "credit": 8898.053062515897,
       "credit_split": 4872.781419349021,
       "dependent_emergent_edges": 4682,
       "interaction_edge_fraction": 0.014062883812331122,
       "interaction_edges": 229,
       "interface": "dept36>dept4",
       "participation": 16279,
       "share": 0.030834242030778256,
       "share_split": 0.016885550197517547
      },
      {
       "credit": 8091.636989279408,
       "credit_split": 4485.030275812839,
       "dependent_emergent_edges": 4443,
       "interaction_edge_fraction": 0.009518545811839843,
       "interaction_edges": 155,
       "interface": "dept4>dept36",
       "participation": 14587,
       "share": 0.028039784838290675,
       "share_split": 0.01554188405802555
      },
      {
       "credit": 7612.317083733096,
       "credit_split": 4256.7898605927485,
       "dependent_emergent_edges": 5080,
       "interaction_edge_fraction": 0.007000736919675755,
       "interaction_edges": 114,
       "interface": "dept14>dept36",
       "participation": 11346,
       "share": 0.026378807332992915,
       "share_split": 0.014750967196251775
      },
      {
       "credit": 7027.780643857771,
       "credit_split": 3981.162471308636,
       "dependent_emergent_edges": 4470,
       "interaction_edge_fraction": 0.008351756325227217,
       "interaction_edges": 136,
       "interface": "dept36>dept14",
       "participation": 10885,
       "share": 0.02435322511446779,
       "share_split": 0.013795841218491551
      },
      {
       "credit": 6578.739068026364,
       "credit_split": 3489.4570316618583,
       "dependent_emergent_edges": 3860,
       "interaction_edge_fraction": 0.009272905919921396,
       "interaction_edges": 151,
       "interface": "dept36>dept15",
       "participation": 10608,
       "share": 0.02279717048838391,
       "share_split": 0.012091944374159612
      },
      {
       "credit": 6554.013259673024,
       "credit_split": 3468.6134441601994,
       "dependent_emergent_edges": 3663,
       "interaction_edge_fraction": 0.0076762466224514865,
       "interaction_edges": 125,
       "interface": "dept15>dept36",
       "participation": 10802,
       "share": 0.022711488648343506,
       "share_split": 0.01201971551495857
      },
      {
       "credit": 5119.793322095923,
       "credit_split": 2779.8549604328477,
       "dependent_emergent_edges": 2789,
       "interaction_edge_fraction": 0.006693687054777696,
       "interaction_edges": 109,
       "interface": "dept1>dept36",
       "participation": 8628,
       "share": 0.017741515512656666,
       "share_split": 0.009632974770798946
      },
      {
       "credit": 5083.99930407437,
       "credit_split": 2778.0726018690143,
       "dependent_emergent_edges": 2897,
       "interaction_edge_fraction": 0.006140997297961189,
       "interaction_edges": 100,
       "interface": "dept36>dept7",
       "participation": 8274,
       "share": 0.017617479231104245,
       "share_split": 0.00962679839997302
      },
      {
       "credit": 4945.630093920741,
       "credit_split": 2690.737123054374,
       "dependent_emergent_edges": 3134,
       "interaction_edge_fraction": 0.003930238270695161,
       "interaction_edges": 64,
       "interface": "dept7>dept36",
       "participation": 7749,
       "share": 0.017137991225637323,
       "share_split": 0.00932415654419574
      },
      {
       "credit": 4906.323192584921,
       "credit_split": 2660.192549113273,
       "dependent_emergent_edges": 2435,
       "interaction_edge_fraction": 0.007860476541390321,
       "interaction_edges": 128,
       "interface": "dept36>dept1",
       "participation": 8704,
       "share": 0.017001781821090807,
       "share_split": 0.009218311054288017
      },
      {
       "credit": 4257.156731123913,
       "credit_split": 2303.695637226572,
       "dependent_emergent_edges": 2394,
       "interaction_edge_fraction": 0.005649717514124294,
       "interaction_edges": 92,
       "interface": "dept36>dept21",
       "participation": 7561,
       "share": 0.014752238505230539,
       "share_split": 0.00798294956710539
      },
      {
       "credit": 4098.2174038585745,
       "credit_split": 2238.488323519383,
       "dependent_emergent_edges": 2123,
       "interaction_edge_fraction": 0.004974207811348563,
       "interaction_edges": 81,
       "interface": "dept10>dept36",
       "participation": 7484,
       "share": 0.014201469291934473,
       "share_split": 0.007756987991140607
      }
     ],
     "interfaces_count": 1203,
     "interfaces_needed_for_half_split": 108,
     "interfaces_top10_share_split": 0.12288814332866034,
     "interventions": [
      {
       "E_plus_after": 284105,
       "E_plus_before": 288577,
       "N_partial_after": 1287239,
       "appeared_match": true,
       "appeared_observed": 210,
       "appeared_predicted": 210,
       "credit_of_removed": 8898.053062516132,
       "credit_share_of_removed": 0.03083424203077907,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface dept36>dept4",
       "removed_fraction_of_interaction_edges": 0.014062883812331122,
       "removed_interaction_edges": 229,
       "vanished_fraction": 0.016224439231123756,
       "vanished_match": true,
       "vanished_observed": 4682,
       "vanished_predicted": 4682
      },
      {
       "E_plus_after": 284272,
       "E_plus_before": 288577,
       "N_partial_after": 1293436,
       "appeared_match": true,
       "appeared_observed": 138,
       "appeared_predicted": 138,
       "credit_of_removed": 8091.636989279717,
       "credit_share_of_removed": 0.028039784838291747,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface dept4>dept36",
       "removed_fraction_of_interaction_edges": 0.009518545811839843,
       "removed_interaction_edges": 155,
       "vanished_fraction": 0.015396237399376943,
       "vanished_match": true,
       "vanished_observed": 4443,
       "vanished_predicted": 4443
      },
      {
       "E_plus_after": 283587,
       "E_plus_before": 288577,
       "N_partial_after": 1304434,
       "appeared_match": true,
       "appeared_observed": 90,
       "appeared_predicted": 90,
       "credit_of_removed": 7612.317083733335,
       "credit_share_of_removed": 0.02637880733299374,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface dept14>dept36",
       "removed_fraction_of_interaction_edges": 0.007000736919675755,
       "removed_interaction_edges": 114,
       "vanished_fraction": 0.017603620524158196,
       "vanished_match": true,
       "vanished_observed": 5080,
       "vanished_predicted": 5080
      },
      {
       "E_plus_after": 286086,
       "E_plus_before": 288577,
       "N_partial_after": 1327223,
       "appeared_match": true,
       "appeared_observed": 7,
       "appeared_predicted": 7,
       "credit_of_removed": 2813.5832172220685,
       "credit_share_of_removed": 0.009749852612030995,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut top-10 credit interaction edges",
       "removed_fraction_of_interaction_edges": 0.0006140997297961189,
       "removed_interaction_edges": 10,
       "vanished_fraction": 0.008656268517588026,
       "vanished_match": true,
       "vanished_observed": 2498,
       "vanished_predicted": 2498
      },
      {
       "E_plus_after": 288245,
       "E_plus_before": 288577,
       "N_partial_after": 1330331,
       "appeared_match": true,
       "appeared_observed": 0,
       "appeared_predicted": 0,
       "credit_of_removed": 333.15660957400087,
       "credit_share_of_removed": 0.0011544808130031182,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut the interaction edge necessary for most emergent edges",
       "removed_fraction_of_interaction_edges": 6.140997297961189e-05,
       "removed_interaction_edges": 1,
       "vanished_fraction": 0.0011504728374056145,
       "vanished_match": true,
       "vanished_observed": 332,
       "vanished_predicted": 332
      }
     ],
     "interventions_all_match": true,
     "local_enumeration": "done",
     "local_equals_direct": true,
     "observation": "G2",
     "observed_union_edges": 42144,
     "observed_whole_edges": 330721,
     "path_count_identity_holds": true,
     "pivotal_total": 195148,
     "possible_pairs": 1009020,
     "produced_edges": 317547,
     "produced_in_union": 28970,
     "producing_paths_per_emergent_edge_max": 103,
     "producing_paths_per_emergent_edge_mean": 3.469320146789245,
     "ratio": 0.21686479889559976,
     "ratio_len_ge2": 0.21955153443452605,
     "relay_credit_by_part": null,
     "routes": [
      {
       "credit": 1608.7583711856553,
       "route": "dept4>dept14",
       "share": 0.0055747976144517935
      },
      {
       "credit": 1252.2620787794947,
       "route": "dept14>dept4",
       "share": 0.004339438273942465
      },
      {
       "credit": 1239.8455857015988,
       "route": "dept4>dept0",
       "share": 0.004296411653394411
      },
      {
       "credit": 1069.1838783722333,
       "route": "dept7>dept4",
       "share": 0.0037050211152386825
      },
      {
       "credit": 1038.4149976304388,
       "route": "dept4>dept7",
       "share": 0.00359839833954348
      },
      {
       "credit": 1016.5506383193768,
       "route": "dept0>dept4",
       "share": 0.0035226322205836806
      },
      {
       "credit": 934.5442987593436,
       "route": "dept36>dept14",
       "share": 0.003238457322514766
      },
      {
       "credit": 909.50530889117,
       "route": "dept0>dept7",
       "share": 0.0031516902209502836
      },
      {
       "credit": 901.2626374521669,
       "route": "dept14>dept36",
       "share": 0.0031231270595098257
      },
      {
       "credit": 893.6205889292298,
       "route": "dept4>dept1",
       "share": 0.0030966452244261663
      },
      {
       "credit": 892.0984438267069,
       "route": "dept7>dept0",
       "share": 0.0030913705660073633
      },
      {
       "credit": 878.4235623459555,
       "route": "dept4>dept36",
       "share": 0.0030439832777593343
      },
      {
       "credit": 847.5097761819138,
       "route": "dept36>dept4",
       "share": 0.002936858364256035
      },
      {
       "credit": 779.124825069113,
       "route": "dept14>dept36>dept4",
       "share": 0.002699885386115709
      },
      {
       "credit": 754.5977424284381,
       "route": "dept15>dept36>dept4",
       "share": 0.0026148921862395066
      }
     ],
     "routes_count": 30845,
     "share_total": 288577.0,
     "slack": 1042100,
     "slack_already_observed": 28970,
     "slack_same_edge": 1013130,
     "top_10pct_edges_count": 1629,
     "top_1pct_edges_count": 163,
     "top_interaction_edges": [
      {
       "credit": 333.1566095740008,
       "edge": "501->160",
       "interface": "dept14>dept36",
       "necessary_for": 332,
       "share": 0.001154480813003118
      },
      {
       "credit": 323.3206349206349,
       "edge": "539->160",
       "interface": "dept3>dept36",
       "necessary_for": 315,
       "share": 0.0011203964103883362
      },
      {
       "credit": 321.5,
       "edge": "821->160",
       "interface": "dept24>dept36",
       "necessary_for": 312,
       "share": 0.0011140874012828465
      },
      {
       "credit": 278.5357142857144,
       "edge": "512->160",
       "interface": "dept23>dept36",
       "necessary_for": 232,
       "share": 0.0009652041371478475
      },
      {
       "credit": 271.917784421461,
       "edge": "224->160",
       "interface": "dept1>dept36",
       "necessary_for": 234,
       "share": 0.0009422711595915857
      },
      {
       "credit": 270.07250067215,
       "edge": "347->160",
       "interface": "dept0>dept36",
       "necessary_for": 245,
       "share": 0.000935876735402163
      },
      {
       "credit": 261.5696568627451,
       "edge": "592->160",
       "interface": "dept17>dept36",
       "necessary_for": 211,
       "share": 0.0009064120039460701
      },
      {
       "credit": 260.25242014744305,
       "edge": "385->160",
       "interface": "dept7>dept36",
       "necessary_for": 222,
       "share": 0.0009018474103876714
      },
      {
       "credit": 253.28095238095253,
       "edge": "435->160",
       "interface": "dept6>dept36",
       "necessary_for": 196,
       "share": 0.0008776893251400927
      },
      {
       "credit": 239.97694395696692,
       "edge": "381->160",
       "interface": "dept7>dept36",
       "necessary_for": 199,
       "share": 0.0008315872157412646
      }
     ],
     "top_necessary_interaction_edges": [
      {
       "credit": 333.1566095740008,
       "edge": "501->160",
       "necessary_for": 332
      },
      {
       "credit": 323.3206349206349,
       "edge": "539->160",
       "necessary_for": 315
      },
      {
       "credit": 321.5,
       "edge": "821->160",
       "necessary_for": 312
      },
      {
       "credit": 270.07250067215,
       "edge": "347->160",
       "necessary_for": 245
      },
      {
       "credit": 271.917784421461,
       "edge": "224->160",
       "necessary_for": 234
      },
      {
       "credit": 278.5357142857144,
       "edge": "512->160",
       "necessary_for": 232
      },
      {
       "credit": 260.25242014744305,
       "edge": "385->160",
       "necessary_for": 222
      },
      {
       "credit": 261.5696568627451,
       "edge": "592->160",
       "necessary_for": 211
      },
      {
       "credit": 210.0,
       "edge": "160->821",
       "necessary_for": 210
      },
      {
       "credit": 210.73333333333332,
       "edge": "649->121",
       "necessary_for": 208
      }
     ],
     "top_relay_vertices": [
      {
       "credit": 27792.48881645313,
       "part": "dept36",
       "relay_credit": 26694.488816453148,
       "relay_share": 0.09250386834866656,
       "vertex": "160"
      },
      {
       "credit": 12795.07946904214,
       "part": "dept36",
       "relay_credit": 11582.079469042152,
       "relay_share": 0.04013514406568144,
       "vertex": "86"
      },
      {
       "credit": 9097.627457510856,
       "part": "dept36",
       "relay_credit": 7875.627457510867,
       "relay_share": 0.02729125140780751,
       "vertex": "62"
      },
      {
       "credit": 8926.113856154088,
       "part": "dept36",
       "relay_credit": 7698.113856154095,
       "relay_share": 0.02667611714084662,
       "vertex": "121"
      },
      {
       "credit": 8674.73998074488,
       "part": "dept25",
       "relay_credit": 7426.7399807448855,
       "relay_share": 0.025735730778076164,
       "vertex": "5"
      },
      {
       "credit": 8250.948590525632,
       "part": "dept36",
       "relay_credit": 7033.948590525643,
       "relay_share": 0.024374598774419456,
       "vertex": "107"
      },
      {
       "credit": 6678.1727355572275,
       "part": "dept36",
       "relay_credit": 5417.172735557228,
       "relay_share": 0.01877201833672548,
       "vertex": "82"
      },
      {
       "credit": 6286.727268680135,
       "part": "dept25",
       "relay_credit": 4988.727268680136,
       "relay_share": 0.017287334987473486,
       "vertex": "64"
      },
      {
       "credit": 5847.053678330056,
       "part": "dept4",
       "relay_credit": 4696.053678330068,
       "relay_share": 0.01627313915637791,
       "vertex": "183"
      },
      {
       "credit": 5561.096656322117,
       "part": "dept34",
       "relay_credit": 4264.0966563221145,
       "relay_share": 0.014776287286658724,
       "vertex": "434"
      }
     ],
     "top_set_credit_share": {
      "top10_edges": 0.009749852612030995,
      "top_10pct_edges": 0.3743919972246716,
      "top_1pct_edges": 0.08999973314282096
     },
     "walk_bound": 1341903
    },
    "G3": {
     "E_minus": 0,
     "E_plus": 669211,
     "E_plus_by_endpoint_parts": {
      "different_parts": 665033,
      "same_part": 4178
     },
     "E_plus_fraction_of_pairs": 0.6632286773304791,
     "L": 3,
     "N_partial": 84277907,
     "N_partial_over_walk_bound": 0.9734845583125725,
     "N_partial_source": "path-count identity (closed form)",
     "P_partial": 84277907,
     "local_enumeration": "skipped: 84277907 boundary-crossing paths exceed the budget of 20000000",
     "observation": "G3",
     "observed_union_edges": 47345,
     "observed_whole_edges": 716556,
     "possible_pairs": 1009020,
     "ratio": 0.00794052704702313,
     "walk_bound": 86573440
    },
    "coarse_G2": {
     "E_minus": 0,
     "E_plus": 387,
     "E_plus_by_endpoint_parts": {
      "different_parts": 387,
      "same_part": 0
     },
     "E_plus_fraction_of_pairs": 0.22473867595818817,
     "L": 2,
     "N_partial": 1265904,
     "N_partial_len_ge2": 1249620,
     "N_partial_over_walk_bound": 0.9433647588536578,
     "N_partial_source": "local enumeration",
     "P_partial": 1330677,
     "P_partial_enumerated": 1330677,
     "bound_holds": true,
     "credit_lorenz_percent": [
      0.0,
      0.566317,
      0.700823,
      0.776988,
      0.823366,
      0.85659,
      0.882543,
      0.899831,
      0.914448,
      0.925787,
      0.934154,
      0.941885,
      0.94876,
      0.953004,
      0.95832,
      0.96171,
      0.965017,
      0.967894,
      0.970245,
      0.973186,
      0.975426,
      0.976883,
      0.979344,
      0.981476,
      0.9834,
      0.984795,
      0.985962,
      0.98773,
      0.98902,
      0.989916,
      0.991356,
      0.992268,
      0.992835,
      0.993521,
      0.993894,
      0.994638,
      0.995245,
      0.995616,
      0.996244,
      0.996658,
      0.996993,
      0.997317,
      0.997657,
      0.997779,
      0.997971,
      0.998299,
      0.998304,
      0.998458,
      0.99847,
      0.998783,
      0.998817,
      0.999042,
      0.999219,
      0.999361,
      0.999446,
      0.999649,
      0.999662,
      0.99973,
      0.999773,
      0.999855,
      0.999868,
      0.999877,
      0.999931,
      0.999947,
      0.999947,
      0.999966,
      0.999988,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0,
      1.0
     ],
     "credit_of_all_interaction_edges": 387.0,
     "credit_split_total": 387.0,
     "domain": {
      "broker_credit_total": 387.00000000000006,
      "brokers_with_credit": 39,
      "top_broker_departments": [
       {
        "credit": 154.6730221010551,
        "department": "dept36",
        "share": 0.3996718917339925
       },
       {
        "credit": 34.49058330545557,
        "department": "dept34",
        "share": 0.08912295427766298
       },
       {
        "credit": 28.360803937735515,
        "department": "dept4",
        "share": 0.07328373110525972
       },
       {
        "credit": 19.073914850499573,
        "department": "dept38",
        "share": 0.04928660168087745
       },
       {
        "credit": 15.522689740964307,
        "department": "dept15",
        "share": 0.0401103094081765
       }
      ]
     },
     "emergent_edges_with_a_necessary_interaction_edge": 22,
     "emergent_single_witness": 13,
     "interaction_edges_for_half_credit": 117,
     "interaction_edges_with_credit": 10834,
     "interface_shares_sum": 1.9999999999999998,
     "interfaces": [
      {
       "credit": 19.801443370870587,
       "credit_split": 9.900721685435304,
       "dependent_emergent_edges": 3,
       "interaction_edge_fraction": 0.00012281994595922377,
       "interaction_edges": 2,
       "interface": "dept36>dept18",
       "participation": 33,
       "share": 0.05116652033816689,
       "share_split": 0.025583260169083473
      },
      {
       "credit": 15.000000000000004,
       "credit_split": 7.5,
       "dependent_emergent_edges": 15,
       "interaction_edge_fraction": 0.00018422991893883567,
       "interaction_edges": 3,
       "interface": "dept4>dept33",
       "participation": 15,
       "share": 0.03875968992248063,
       "share_split": 0.01937984496124031
      },
      {
       "credit": 14.964574121087763,
       "credit_split": 7.482287060543858,
       "dependent_emergent_edges": 2,
       "interaction_edge_fraction": 0.0009211495946941784,
       "interaction_edges": 15,
       "interface": "dept24>dept36",
       "participation": 27,
       "share": 0.03866815018368931,
       "share_split": 0.019334075091844594
      },
      {
       "credit": 13.194684021301109,
       "credit_split": 6.597342010650601,
       "dependent_emergent_edges": 0,
       "interaction_edge_fraction": 0.0007983296487349546,
       "interaction_edges": 13,
       "interface": "dept12>dept36",
       "participation": 26,
       "share": 0.03409479075271604,
       "share_split": 0.017047395376358142
      },
      {
       "credit": 10.462077261466828,
       "credit_split": 5.23103863073346,
       "dependent_emergent_edges": 0,
       "interaction_edge_fraction": 0.0025178088921640873,
       "interaction_edges": 41,
       "interface": "dept36>dept27",
       "participation": 18,
       "share": 0.027033791373299296,
       "share_split": 0.013516895686649768
      },
      {
       "credit": 10.216245607815585,
       "credit_split": 5.108122803907761,
       "dependent_emergent_edges": 0,
       "interaction_edge_fraction": 0.0008597396217145664,
       "interaction_edges": 14,
       "interface": "dept36>dept24",
       "participation": 20,
       "share": 0.026398567462055777,
       "share_split": 0.013199283731027805
      },
      {
       "credit": 9.663468903980359,
       "credit_split": 4.831734451990207,
       "dependent_emergent_edges": 0,
       "interaction_edge_fraction": 0.001105379513633014,
       "interaction_edges": 18,
       "interface": "dept36>dept31",
       "participation": 19,
       "share": 0.024970203886254157,
       "share_split": 0.01248510194312715
      },
      {
       "credit": 9.560100869380781,
       "credit_split": 4.780050434690393,
       "dependent_emergent_edges": 2,
       "interaction_edge_fraction": 0.00012281994595922377,
       "interaction_edges": 2,
       "interface": "dept36>dept41",
       "participation": 26,
       "share": 0.024703103021655765,
       "share_split": 0.01235155151082789
      },
      {
       "credit": 9.177375310313698,
       "credit_split": 4.588687655156849,
       "dependent_emergent_edges": 7,
       "interaction_edge_fraction": 6.140997297961189e-05,
       "interaction_edges": 1,
       "interface": "dept41>dept7",
       "participation": 14,
       "share": 0.023714148088665885,
       "share_split": 0.011857074044332942
      },
      {
       "credit": 8.859625897460457,
       "credit_split": 4.429812948730225,
       "dependent_emergent_edges": 0,
       "interaction_edge_fraction": 0.0007983296487349546,
       "interaction_edges": 13,
       "interface": "dept36>dept12",
       "participation": 19,
       "share": 0.022893090174316427,
       "share_split": 0.011446545087158205
      },
      {
       "credit": 8.409915126950683,
       "credit_split": 4.204957563475313,
       "dependent_emergent_edges": 0,
       "interaction_edge_fraction": 0.0025178088921640873,
       "interaction_edges": 41,
       "interface": "dept27>dept36",
       "participation": 15,
       "share": 0.021731046839665848,
       "share_split": 0.01086552341983285
      },
      {
       "credit": 8.300805689768099,
       "credit_split": 4.150402844884038,
       "dependent_emergent_edges": 0,
       "interaction_edge_fraction": 0.0012896094325718496,
       "interaction_edges": 21,
       "interface": "dept3>dept36",
       "participation": 18,
       "share": 0.02144911030947829,
       "share_split": 0.010724555154739116
      }
     ],
     "interfaces_count": 1203,
     "interfaces_needed_for_half_split": 74,
     "interfaces_top10_share_split": 0.15620102760165028,
     "interventions": [
      {
       "E_plus_after": 385,
       "E_plus_before": 387,
       "N_partial_after": 1265626,
       "appeared_match": true,
       "appeared_observed": 1,
       "appeared_predicted": 1,
       "credit_of_removed": 19.801443370870615,
       "credit_share_of_removed": 0.05116652033816697,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface dept36>dept18",
       "removed_fraction_of_interaction_edges": 0.00012281994595922377,
       "removed_interaction_edges": 2,
       "vanished_fraction": 0.007751937984496124,
       "vanished_match": true,
       "vanished_observed": 3,
       "vanished_predicted": 3
      },
      {
       "E_plus_after": 372,
       "E_plus_before": 387,
       "N_partial_after": 1265815,
       "appeared_match": true,
       "appeared_observed": 0,
       "appeared_predicted": 0,
       "credit_of_removed": 15.0,
       "credit_share_of_removed": 0.03875968992248062,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface dept4>dept33",
       "removed_fraction_of_interaction_edges": 0.00018422991893883567,
       "removed_interaction_edges": 3,
       "vanished_fraction": 0.03875968992248062,
       "vanished_match": true,
       "vanished_observed": 15,
       "vanished_predicted": 15
      },
      {
       "E_plus_after": 386,
       "E_plus_before": 387,
       "N_partial_after": 1263142,
       "appeared_match": true,
       "appeared_observed": 1,
       "appeared_predicted": 1,
       "credit_of_removed": 14.964574121087717,
       "credit_share_of_removed": 0.03866815018368919,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface dept24>dept36",
       "removed_fraction_of_interaction_edges": 0.0009211495946941784,
       "removed_interaction_edges": 15,
       "vanished_fraction": 0.00516795865633075,
       "vanished_match": true,
       "vanished_observed": 2,
       "vanished_predicted": 2
      },
      {
       "E_plus_after": 359,
       "E_plus_before": 387,
       "N_partial_after": 1264885,
       "appeared_match": true,
       "appeared_observed": 4,
       "appeared_predicted": 4,
       "credit_of_removed": 67.28009911823028,
       "credit_share_of_removed": 0.1738503853184245,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut top-10 credit interaction edges",
       "removed_fraction_of_interaction_edges": 0.0006140997297961189,
       "removed_interaction_edges": 10,
       "vanished_fraction": 0.082687338501292,
       "vanished_match": true,
       "vanished_observed": 32,
       "vanished_predicted": 32
      },
      {
       "E_plus_after": 381,
       "E_plus_before": 387,
       "N_partial_after": 1265830,
       "appeared_match": true,
       "appeared_observed": 1,
       "appeared_predicted": 1,
       "credit_of_removed": 9.177375310313698,
       "credit_share_of_removed": 0.023714148088665885,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut the interaction edge necessary for most emergent edges",
       "removed_fraction_of_interaction_edges": 6.140997297961189e-05,
       "removed_interaction_edges": 1,
       "vanished_fraction": 0.01808785529715762,
       "vanished_match": true,
       "vanished_observed": 7,
       "vanished_predicted": 7
      }
     ],
     "interventions_all_match": true,
     "local_enumeration": "done",
     "local_equals_direct": true,
     "observation": "coarse_G2",
     "observed_union_edges": 1203,
     "observed_whole_edges": 1590,
     "pivotal_total": 35,
     "possible_pairs": 1722,
     "produced_edges": 1590,
     "produced_in_union": 1203,
     "producing_paths_per_emergent_edge_max": 891,
     "producing_paths_per_emergent_edge_mean": 93.43152454780362,
     "ratio": 0.0003057103856216585,
     "ratio_len_ge2": 0.0003096941470206943,
     "relay_credit_by_part": null,
     "routes": [
      {
       "credit": 1.0000000000000002,
       "route": "dept36>dept4>dept33",
       "share": 0.0025839793281653752
      },
      {
       "credit": 1.0,
       "route": "dept0>dept4>dept33",
       "share": 0.002583979328165375
      },
      {
       "credit": 1.0,
       "route": "dept14>dept4>dept33",
       "share": 0.002583979328165375
      },
      {
       "credit": 1.0,
       "route": "dept16>dept4>dept33",
       "share": 0.002583979328165375
      },
      {
       "credit": 1.0,
       "route": "dept21>dept4>dept33",
       "share": 0.002583979328165375
      },
      {
       "credit": 1.0,
       "route": "dept22>dept4>dept33",
       "share": 0.002583979328165375
      },
      {
       "credit": 1.0,
       "route": "dept24>dept36>dept18",
       "share": 0.002583979328165375
      },
      {
       "credit": 1.0,
       "route": "dept24>dept36>dept41",
       "share": 0.002583979328165375
      },
      {
       "credit": 1.0,
       "route": "dept25>dept4>dept33",
       "share": 0.002583979328165375
      },
      {
       "credit": 1.0,
       "route": "dept26>dept4>dept33",
       "share": 0.002583979328165375
      },
      {
       "credit": 1.0,
       "route": "dept30>dept36>dept18",
       "share": 0.002583979328165375
      },
      {
       "credit": 1.0,
       "route": "dept32>dept4>dept33",
       "share": 0.002583979328165375
      },
      {
       "credit": 1.0,
       "route": "dept34>dept4>dept33",
       "share": 0.002583979328165375
      },
      {
       "credit": 1.0,
       "route": "dept35>dept4>dept33",
       "share": 0.002583979328165375
      },
      {
       "credit": 1.0,
       "route": "dept37>dept4>dept33",
       "share": 0.002583979328165375
      }
     ],
     "routes_count": 3870,
     "share_total": 386.99999999999994,
     "slack": 1265517,
     "slack_already_observed": 1203,
     "slack_same_edge": 1264314,
     "top_10pct_edges_count": 1629,
     "top_1pct_edges_count": 163,
     "top_interaction_edges": [
      {
       "credit": 11.955398819446797,
       "edge": "121->767",
       "interface": "dept36>dept18",
       "necessary_for": 1,
       "share": 0.03089250340942325
      },
      {
       "credit": 9.177375310313698,
       "edge": "758->61",
       "interface": "dept41>dept7",
       "necessary_for": 7,
       "share": 0.023714148088665885
      },
      {
       "credit": 7.846044551423811,
       "edge": "82->767",
       "interface": "dept36>dept18",
       "necessary_for": 0,
       "share": 0.020274016928743695
      },
      {
       "credit": 6.823809523809524,
       "edge": "941->189",
       "interface": "dept41>dept15",
       "necessary_for": 3,
       "share": 0.01763258274886182
      },
      {
       "credit": 6.780303030303029,
       "edge": "65->870",
       "interface": "dept4>dept33",
       "necessary_for": 5,
       "share": 0.017520162869000076
      },
      {
       "credit": 6.224464982800433,
       "edge": "462->121",
       "interface": "dept30>dept36",
       "necessary_for": 1,
       "share": 0.016083888844445563
      },
      {
       "credit": 5.20805657620673,
       "edge": "114->767",
       "interface": "dept10>dept18",
       "necessary_for": 0,
       "share": 0.013457510532833929
      },
      {
       "credit": 4.884848169635186,
       "edge": "283->758",
       "interface": "dept36>dept41",
       "necessary_for": 0,
       "share": 0.012622346691563787
      },
      {
       "credit": 4.704545454545455,
       "edge": "401->870",
       "interface": "dept4>dept33",
       "necessary_for": 2,
       "share": 0.012156448202959831
      },
      {
       "credit": 4.6752526997456,
       "edge": "366->758",
       "interface": "dept36>dept41",
       "necessary_for": 1,
       "share": 0.012080756330091988
      }
     ],
     "top_necessary_interaction_edges": [
      {
       "credit": 9.177375310313698,
       "edge": "758->61",
       "necessary_for": 7
      },
      {
       "credit": 6.780303030303029,
       "edge": "65->870",
       "necessary_for": 5
      },
      {
       "credit": 3.515151515151515,
       "edge": "425->870",
       "necessary_for": 3
      },
      {
       "credit": 6.823809523809524,
       "edge": "941->189",
       "necessary_for": 3
      },
      {
       "credit": 4.704545454545455,
       "edge": "401->870",
       "necessary_for": 2
      },
      {
       "credit": 1.0,
       "edge": "4->425",
       "necessary_for": 1
      },
      {
       "credit": 1.0095878136200718,
       "edge": "61->123",
       "necessary_for": 1
      },
      {
       "credit": 1.0026246719160106,
       "edge": "61->483",
       "necessary_for": 1
      },
      {
       "credit": 1.0040322580645162,
       "edge": "61->537",
       "necessary_for": 1
      },
      {
       "credit": 1.0,
       "edge": "64->65",
       "necessary_for": 1
      }
     ],
     "top_relay_vertices": [
      {
       "credit": 31.528369655255094,
       "part": "dept36",
       "relay_credit": 31.14655147343691,
       "relay_share": 0.08048204515099977,
       "vertex": "121"
      },
      {
       "credit": 24.492599079495044,
       "part": "dept36",
       "relay_credit": 24.11078089767686,
       "relay_share": 0.0623017594255216,
       "vertex": "160"
      },
      {
       "credit": 17.243187924808055,
       "part": "dept36",
       "relay_credit": 16.952278833898966,
       "relay_share": 0.04380433807209035,
       "vertex": "82"
      },
      {
       "credit": 13.088612747936432,
       "part": "dept36",
       "relay_credit": 12.888612747936433,
       "relay_share": 0.03330390890939647,
       "vertex": "62"
      },
      {
       "credit": 12.805895591596231,
       "part": "dept36",
       "relay_credit": 12.71498650068714,
       "relay_share": 0.032855262275677366,
       "vertex": "107"
      },
      {
       "credit": 12.106563629573396,
       "part": "dept34",
       "relay_credit": 11.948668892731291,
       "relay_share": 0.030875113417910313,
       "vertex": "212"
      },
      {
       "credit": 13.341966661080571,
       "part": "dept38",
       "relay_credit": 11.388047744116195,
       "relay_share": 0.029426479958956576,
       "vertex": "106"
      },
      {
       "credit": 11.311709333708139,
       "part": "dept7",
       "relay_credit": 10.965759497424054,
       "relay_share": 0.028335295858976883,
       "vertex": "61"
      },
      {
       "credit": 13.30912389402593,
       "part": "dept25",
       "relay_credit": 10.029859542912051,
       "relay_share": 0.025916949723286953,
       "vertex": "5"
      },
      {
       "credit": 8.977464391211228,
       "part": "dept36",
       "relay_credit": 8.977464391211228,
       "relay_share": 0.023197582406230564,
       "vertex": "283"
      }
     ],
     "top_set_credit_share": {
      "top10_edges": 0.17385038531842448,
      "top_10pct_edges": 0.9341537327234979,
      "top_1pct_edges": 0.5663169266639663
     },
     "walk_bound": 1341903
    }
   },
   "part_fraction": null,
   "part_sizes": {
    "dept0": 49,
    "dept1": 65,
    "dept10": 39,
    "dept11": 29,
    "dept12": 3,
    "dept13": 26,
    "dept14": 92,
    "dept15": 55,
    "dept16": 25,
    "dept17": 35,
    "dept18": 1,
    "dept19": 29,
    "dept2": 10,
    "dept20": 14,
    "dept21": 61,
    "dept22": 25,
    "dept23": 27,
    "dept24": 6,
    "dept25": 6,
    "dept26": 9,
    "dept27": 10,
    "dept28": 8,
    "dept29": 5,
    "dept3": 12,
    "dept30": 4,
    "dept31": 8,
    "dept32": 9,
    "dept33": 1,
    "dept34": 13,
    "dept35": 13,
    "dept36": 22,
    "dept37": 15,
    "dept38": 13,
    "dept39": 3,
    "dept4": 109,
    "dept40": 4,
    "dept41": 2,
    "dept5": 18,
    "dept6": 28,
    "dept7": 51,
    "dept8": 19,
    "dept9": 32
   },
   "parts": 42,
   "preprocessing": {
    "edges": 24929,
    "parallel_edges_collapsed": 0,
    "raw_edge_records": 25571,
    "self_loops_removed": 642,
    "source": "SNAP email-Eu-core with department labels"
   },
   "vertices": 1005
  },
  "polblogs": {
   "crossing_paths_closed_form": {
    "2": 89544,
    "3": 3914593
   },
   "edges": 19022,
   "interaction_edges": 1683,
   "interaction_edges_by_interface": {
    "conservative>liberal": 902,
    "liberal>conservative": 781
   },
   "intra_part_edges": 17339,
   "max_in_degree": 337,
   "max_out_degree": 256,
   "observations": {
    "G2": {
     "E_minus": 0,
     "E_plus": 37290,
     "E_plus_by_endpoint_parts": {
      "conservative>conservative": 355,
      "conservative>liberal": 18901,
      "liberal>conservative": 17502,
      "liberal>liberal": 532
     },
     "E_plus_fraction_of_pairs": 0.01680782111321954,
     "L": 2,
     "N_partial": 89544,
     "N_partial_len_ge2": 87861,
     "N_partial_over_walk_bound": 0.9975935828877005,
     "N_partial_source": "local enumeration",
     "P_partial": 89544,
     "P_partial_enumerated": 89544,
     "bound_holds": true,
     "credit_lorenz_percent": [
      0.0,
      0.090124,
      0.149817,
      0.198449,
      0.24093,
      0.277218,
      0.307944,
      0.338036,
      0.366173,
      0.392865,
      0.417638,
      0.440796,
      0.461463,
      0.482532,
      0.503055,
      0.522464,
      0.541272,
      0.559194,
      0.575198,
      0.591655,
      0.607532,
      0.622817,
      0.637263,
      0.6514,
      0.664253,
      0.677177,
      0.68933,
      0.700795,
      0.711823,
      0.72284,
      0.732792,
      0.743045,
      0.752821,
      0.762229,
      0.771506,
      0.780429,
      0.788774,
      0.797115,
      0.805074,
      0.812917,
      0.820465,
      0.827951,
      0.834917,
      0.841823,
      0.848755,
      0.855386,
      0.861852,
      0.868152,
      0.873867,
      0.879844,
      0.885428,
      0.891032,
      0.896484,
      0.901377,
      0.906492,
      0.911238,
      0.915952,
      0.920456,
      0.924836,
      0.928672,
      0.932773,
      0.936809,
      0.940543,
      0.944385,
      0.948054,
      0.951185,
      0.95447,
      0.957609,
      0.960793,
      0.963726,
      0.966597,
      0.969003,
      0.971457,
      0.973905,
      0.976075,
      0.978185,
      0.98019,
      0.982077,
      0.983922,
      0.985766,
      0.987302,
      0.98881,
      0.990413,
      0.991714,
      0.99296,
      0.994132,
      0.995165,
      0.996048,
      0.996862,
      0.997563,
      0.998107,
      0.998647,
      0.999129,
      0.99952,
      0.999772,
      0.999911,
      0.999993,
      1.0,
      1.0,
      1.0,
      1.0
     ],
     "credit_of_all_interaction_edges": 37289.99999999999,
     "credit_split_total": 37290.0,
     "domain": {
      "within_conservative_all_routes_through_liberal": 355,
      "within_conservative_emergent": 355,
      "within_liberal_all_routes_through_conservative": 532,
      "within_liberal_emergent": 532
     },
     "emergent_edges_with_a_necessary_interaction_edge": 23637,
     "emergent_single_witness": 23637,
     "interaction_edges_for_half_credit": 234,
     "interaction_edges_with_credit": 1620,
     "interface_shares_sum": 1.0237865379459024,
     "interfaces": [
      {
       "credit": 19788.000000001466,
       "credit_split": 19344.500000000015,
       "dependent_emergent_edges": 19788,
       "interaction_edge_fraction": 0.5359477124183006,
       "interaction_edges": 902,
       "interface": "conservative>liberal",
       "participation": 19788,
       "share": 0.5306516492357594,
       "share_split": 0.5187583802628054
      },
      {
       "credit": 18389.000000001233,
       "credit_split": 17945.499999999996,
       "dependent_emergent_edges": 18389,
       "interaction_edge_fraction": 0.46405228758169936,
       "interaction_edges": 781,
       "interface": "liberal>conservative",
       "participation": 18389,
       "share": 0.49313488871014305,
       "share_split": 0.48124161973719487
      }
     ],
     "interfaces_count": 2,
     "interventions": [
      {
       "E_plus_after": 18901,
       "E_plus_before": 37290,
       "N_partial_after": 44719,
       "appeared_match": true,
       "appeared_observed": 0,
       "appeared_predicted": 0,
       "credit_of_removed": 18388.999999999996,
       "credit_share_of_removed": 0.49313488871010985,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface liberal>conservative",
       "removed_fraction_of_interaction_edges": 0.46405228758169936,
       "removed_interaction_edges": 781,
       "vanished_fraction": 0.49313488871010996,
       "vanished_match": true,
       "vanished_observed": 18389,
       "vanished_predicted": 18389
      },
      {
       "E_plus_after": 17502,
       "E_plus_before": 37290,
       "N_partial_after": 36524,
       "appeared_match": true,
       "appeared_observed": 0,
       "appeared_predicted": 0,
       "credit_of_removed": 19788.0,
       "credit_share_of_removed": 0.5306516492357201,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface conservative>liberal",
       "removed_fraction_of_interaction_edges": 0.5359477124183006,
       "removed_interaction_edges": 902,
       "vanished_fraction": 0.5306516492357201,
       "vanished_match": true,
       "vanished_observed": 19788,
       "vanished_predicted": 19788
      },
      {
       "E_plus_after": 35322,
       "E_plus_before": 37290,
       "N_partial_after": 86690,
       "appeared_match": true,
       "appeared_observed": 7,
       "appeared_predicted": 7,
       "credit_of_removed": 2223.4469447219444,
       "credit_share_of_removed": 0.05962582313547719,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut top-10 credit interaction edges",
       "removed_fraction_of_interaction_edges": 0.0059417706476530005,
       "removed_interaction_edges": 10,
       "vanished_fraction": 0.052963260927862695,
       "vanished_match": true,
       "vanished_observed": 1975,
       "vanished_predicted": 1975
      },
      {
       "E_plus_after": 37023,
       "E_plus_before": 37290,
       "N_partial_after": 89252,
       "appeared_match": true,
       "appeared_observed": 0,
       "appeared_predicted": 0,
       "credit_of_removed": 277.39358974358976,
       "credit_share_of_removed": 0.007438819783952528,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut the interaction edge necessary for most emergent edges",
       "removed_fraction_of_interaction_edges": 0.0005941770647653001,
       "removed_interaction_edges": 1,
       "vanished_fraction": 0.0071600965406275145,
       "vanished_match": true,
       "vanished_observed": 267,
       "vanished_predicted": 267
      }
     ],
     "interventions_all_match": true,
     "local_enumeration": "done",
     "local_equals_direct": true,
     "observation": "G2",
     "observed_union_edges": 175562,
     "observed_whole_edges": 212852,
     "path_count_identity_holds": true,
     "pivotal_total": 24393,
     "possible_pairs": 2218610,
     "produced_edges": 43882,
     "produced_in_union": 6592,
     "producing_paths_per_emergent_edge_max": 27,
     "producing_paths_per_emergent_edge_mean": 1.9341110217216413,
     "ratio": 0.4164433127847762,
     "ratio_len_ge2": 0.4244203912998942,
     "relay_credit_by_part": {
      "conservative": 0.5201139919644356,
      "liberal": 0.47988600803556375
     },
     "routes": [
      {
       "credit": 18901.000000001473,
       "route": "conservative>liberal",
       "share": 0.5068651112899296
      },
      {
       "credit": 17502.000000001306,
       "route": "liberal>conservative",
       "share": 0.46934835076431497
      },
      {
       "credit": 531.9999999999997,
       "route": "liberal>conservative>liberal",
       "share": 0.014266559399302752
      },
      {
       "credit": 354.99999999999994,
       "route": "conservative>liberal>conservative",
       "share": 0.009519978546527218
      }
     ],
     "routes_count": 4,
     "share_total": 37290.0,
     "slack": 52254,
     "slack_already_observed": 6592,
     "slack_same_edge": 45662,
     "top_10pct_edges_count": 169,
     "top_1pct_edges_count": 17,
     "top_interaction_edges": [
      {
       "credit": 277.3935897435897,
       "edge": "nomoremister.blogspot.com->blogsforbush.com",
       "interface": "liberal>conservative",
       "necessary_for": 267,
       "share": 0.007438819783952526
      },
      {
       "credit": 254.5,
       "edge": "x-pollen.com/many/blog.html->blogsforbush.com",
       "interface": "liberal>conservative",
       "necessary_for": 253,
       "share": 0.006824886028425852
      },
      {
       "credit": 248.08333333333334,
       "edge": "talkingpointsmemo.com->clubforgrowth.org/blog",
       "interface": "liberal>conservative",
       "necessary_for": 243,
       "share": 0.006652811298828998
      },
      {
       "credit": 247.66666666666669,
       "edge": "blog.mintruth.com->blogsforbush.com",
       "interface": "liberal>conservative",
       "necessary_for": 241,
       "share": 0.006641637615088943
      },
      {
       "credit": 203.5314213564214,
       "edge": "politics.feedster.com->blogsforbush.com",
       "interface": "liberal>conservative",
       "necessary_for": 174,
       "share": 0.005458069760161475
      },
      {
       "credit": 203.1494588744589,
       "edge": "instapundit.com->nielsenhayden.com/electrolite",
       "interface": "conservative>liberal",
       "necessary_for": 163,
       "share": 0.005447826733023837
      },
      {
       "credit": 201.16666666666666,
       "edge": "instapundit.com->scripting.com",
       "interface": "conservative>liberal",
       "necessary_for": 161,
       "share": 0.005394654509698758
      },
      {
       "credit": 199.4166666666667,
       "edge": "instapundit.com->dailyhowler.com",
       "interface": "conservative>liberal",
       "necessary_for": 173,
       "share": 0.005347725037990526
      },
      {
       "credit": 196.19523809523812,
       "edge": "littlegreenfootballs.com/weblog->tbogg.blogspot.com",
       "interface": "conservative>liberal",
       "necessary_for": 160,
       "share": 0.0052613365002745546
      },
      {
       "credit": 192.3439033189034,
       "edge": "instapundit.com->southknoxbubba.net/skblog",
       "interface": "conservative>liberal",
       "necessary_for": 140,
       "share": 0.005158055868031735
      }
     ],
     "top_necessary_interaction_edges": [
      {
       "credit": 277.3935897435897,
       "edge": "nomoremister.blogspot.com->blogsforbush.com",
       "necessary_for": 267
      },
      {
       "credit": 254.5,
       "edge": "x-pollen.com/many/blog.html->blogsforbush.com",
       "necessary_for": 253
      },
      {
       "credit": 248.08333333333334,
       "edge": "talkingpointsmemo.com->clubforgrowth.org/blog",
       "necessary_for": 243
      },
      {
       "credit": 247.66666666666669,
       "edge": "blog.mintruth.com->blogsforbush.com",
       "necessary_for": 241
      },
      {
       "credit": 203.5314213564214,
       "edge": "politics.feedster.com->blogsforbush.com",
       "necessary_for": 174
      },
      {
       "credit": 199.4166666666667,
       "edge": "instapundit.com->dailyhowler.com",
       "necessary_for": 173
      },
      {
       "credit": 203.1494588744589,
       "edge": "instapundit.com->nielsenhayden.com/electrolite",
       "necessary_for": 163
      },
      {
       "credit": 201.16666666666666,
       "edge": "instapundit.com->scripting.com",
       "necessary_for": 161
      },
      {
       "credit": 196.19523809523812,
       "edge": "littlegreenfootballs.com/weblog->tbogg.blogspot.com",
       "necessary_for": 160
      },
      {
       "credit": 174.60952380952384,
       "edge": "drudgereport.com->jameswolcott.com",
       "necessary_for": 149
      }
     ],
     "top_relay_vertices": [
      {
       "credit": 4824.179079332772,
       "part": "conservative",
       "relay_credit": 4377.179079332773,
       "relay_share": 0.11738211529452328,
       "vertex": "instapundit.com"
      },
      {
       "credit": 2398.8560812194733,
       "part": "liberal",
       "relay_credit": 1947.8560812194748,
       "relay_share": 0.052235346774456286,
       "vertex": "washingtonmonthly.com"
      },
      {
       "credit": 1739.4942214648106,
       "part": "liberal",
       "relay_credit": 1372.4942214648113,
       "relay_share": 0.03680595927768333,
       "vertex": "dailykos.com"
      },
      {
       "credit": 1595.0631676444748,
       "part": "conservative",
       "relay_credit": 1301.0631676444748,
       "relay_share": 0.03489040406662577,
       "vertex": "wizbangblog.com"
      },
      {
       "credit": 1503.119070227159,
       "part": "liberal",
       "relay_credit": 1106.1190702271588,
       "relay_share": 0.02966261920694982,
       "vertex": "atrios.blogspot.com"
      },
      {
       "credit": 1265.2218364968373,
       "part": "conservative",
       "relay_credit": 1067.221836496837,
       "relay_share": 0.028619518275592306,
       "vertex": "blogsforbush.com"
      },
      {
       "credit": 1153.8098439213534,
       "part": "liberal",
       "relay_credit": 727.809843921354,
       "relay_share": 0.019517560845303136,
       "vertex": "crookedtimber.org"
      },
      {
       "credit": 950.0048287353022,
       "part": "conservative",
       "relay_credit": 671.0048287353021,
       "relay_share": 0.017994229786411964,
       "vertex": "hughhewitt.com"
      },
      {
       "credit": 942.5778892403877,
       "part": "liberal",
       "relay_credit": 596.5778892403885,
       "relay_share": 0.01599833438563659,
       "vertex": "talkingpointsmemo.com"
      },
      {
       "credit": 959.0885604161916,
       "part": "conservative",
       "relay_credit": 591.0885604161919,
       "relay_share": 0.015851127927492405,
       "vertex": "balloon-juice.com"
      }
     ],
     "top_set_credit_share": {
      "top10_edges": 0.059625823135477214,
      "top_10pct_edges": 0.4176383088072185,
      "top_1pct_edges": 0.09012352282263789
     },
     "walk_bound": 89760
    },
    "G3": {
     "E_minus": 0,
     "E_plus": 196175,
     "E_plus_by_endpoint_parts": {
      "conservative>conservative": 2179,
      "conservative>liberal": 89409,
      "liberal>conservative": 102708,
      "liberal>liberal": 1879
     },
     "E_plus_fraction_of_pairs": 0.08842248074244685,
     "L": 3,
     "N_partial": 3914593,
     "N_partial_len_ge2": 3912910,
     "N_partial_over_walk_bound": 0.9850684335154368,
     "N_partial_source": "local enumeration",
     "P_partial": 3914593,
     "P_partial_enumerated": 3914593,
     "bound_holds": true,
     "credit_lorenz_percent": [
      0.0,
      0.162499,
      0.227209,
      0.27754,
      0.320525,
      0.35696,
      0.388618,
      0.419624,
      0.448949,
      0.476158,
      0.501516,
      0.52544,
      0.547342,
      0.569635,
      0.590087,
      0.609095,
      0.62737,
      0.644909,
      0.661124,
      0.677199,
      0.692906,
      0.707417,
      0.721307,
      0.734391,
      0.746342,
      0.75804,
      0.769802,
      0.780554,
      0.790511,
      0.800007,
      0.808711,
      0.817554,
      0.825952,
      0.833873,
      0.841335,
      0.848772,
      0.85541,
      0.861851,
      0.86765,
      0.874052,
      0.880003,
      0.88602,
      0.891314,
      0.896464,
      0.901798,
      0.906878,
      0.911474,
      0.916121,
      0.920339,
      0.924348,
      0.928404,
      0.932349,
      0.935942,
      0.939069,
      0.942639,
      0.946022,
      0.949294,
      0.952384,
      0.955228,
      0.95768,
      0.960173,
      0.962705,
      0.964928,
      0.96734,
      0.969446,
      0.971449,
      0.973565,
      0.975608,
      0.977569,
      0.979425,
      0.981111,
      0.982728,
      0.984267,
      0.985714,
      0.987132,
      0.988432,
      0.989718,
      0.990843,
      0.991864,
      0.992904,
      0.993873,
      0.994774,
      0.995589,
      0.996294,
      0.996953,
      0.997508,
      0.998062,
      0.998515,
      0.998888,
      0.999172,
      0.999437,
      0.999629,
      0.999778,
      0.999873,
      0.999945,
      0.999975,
      0.999994,
      1.0,
      1.0,
      1.0,
      1.0
     ],
     "credit_of_all_interaction_edges": 196174.9999999998,
     "credit_split_total": 196174.99999999854,
     "domain": {
      "within_conservative_all_routes_through_liberal": 2179,
      "within_conservative_emergent": 2179,
      "within_liberal_all_routes_through_conservative": 1879,
      "within_liberal_emergent": 1879
     },
     "emergent_edges_with_a_necessary_interaction_edge": 71296,
     "emergent_single_witness": 56873,
     "interaction_edges_for_half_credit": 168,
     "interaction_edges_with_credit": 1634,
     "interface_shares_sum": 1.0249036664442477,
     "interfaces": [
      {
       "credit": 107175.243611034,
       "credit_split": 104734.00348582544,
       "dependent_emergent_edges": 106800,
       "interaction_edge_fraction": 0.46405228758169936,
       "interaction_edges": 781,
       "interface": "liberal>conservative",
       "participation": 112632,
       "share": 0.5463246775125985,
       "share_split": 0.5338804816405017
      },
      {
       "credit": 93885.23315366628,
       "credit_split": 91440.996514173,
       "dependent_emergent_edges": 93490,
       "interaction_edge_fraction": 0.5359477124183006,
       "interaction_edges": 902,
       "interface": "conservative>liberal",
       "participation": 98889,
       "share": 0.4785789889316492,
       "share_split": 0.4661195183594903
      }
     ],
     "interfaces_count": 2,
     "interventions": [
      {
       "E_plus_after": 89375,
       "E_plus_before": 196175,
       "N_partial_after": 1835846,
       "appeared_match": true,
       "appeared_observed": 0,
       "appeared_predicted": 0,
       "credit_of_removed": 107175.24361093578,
       "credit_share_of_removed": 0.5463246775120978,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface liberal>conservative",
       "removed_fraction_of_interaction_edges": 0.46405228758169936,
       "removed_interaction_edges": 781,
       "vanished_fraction": 0.5444118771505034,
       "vanished_match": true,
       "vanished_observed": 106800,
       "vanished_predicted": 106800
      },
      {
       "E_plus_after": 102685,
       "E_plus_before": 196175,
       "N_partial_after": 1478228,
       "appeared_match": true,
       "appeared_observed": 0,
       "appeared_predicted": 0,
       "credit_of_removed": 93885.23315345684,
       "credit_share_of_removed": 0.47857898893058154,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut interface conservative>liberal",
       "removed_fraction_of_interaction_edges": 0.5359477124183006,
       "removed_interaction_edges": 902,
       "vanished_fraction": 0.4765642920861476,
       "vanished_match": true,
       "vanished_observed": 93490,
       "vanished_predicted": 93490
      },
      {
       "E_plus_after": 183061,
       "E_plus_before": 196175,
       "N_partial_after": 3721094,
       "appeared_match": true,
       "appeared_observed": 10,
       "appeared_predicted": 10,
       "credit_of_removed": 24320.777790070944,
       "credit_share_of_removed": 0.12397490908663665,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut top-10 credit interaction edges",
       "removed_fraction_of_interaction_edges": 0.0059417706476530005,
       "removed_interaction_edges": 10,
       "vanished_fraction": 0.0668994520198802,
       "vanished_match": true,
       "vanished_observed": 13124,
       "vanished_predicted": 13124
      },
      {
       "E_plus_after": 191578,
       "E_plus_before": 196175,
       "N_partial_after": 3899449,
       "appeared_match": true,
       "appeared_observed": 1,
       "appeared_predicted": 1,
       "credit_of_removed": 5933.417754406988,
       "credit_share_of_removed": 0.030245534621674463,
       "loss_within_credit": true,
       "lost_edges_after": 0,
       "name": "cut the interaction edge necessary for most emergent edges",
       "removed_fraction_of_interaction_edges": 0.0005941770647653001,
       "removed_interaction_edges": 1,
       "vanished_fraction": 0.02343825665859564,
       "vanished_match": true,
       "vanished_observed": 4598,
       "vanished_predicted": 4598
      }
     ],
     "interventions_all_match": true,
     "local_enumeration": "done",
     "local_equals_direct": true,
     "observation": "G3",
     "observed_union_edges": 364875,
     "observed_whole_edges": 561050,
     "path_count_identity_holds": true,
     "pivotal_total": 73514,
     "possible_pairs": 2218610,
     "produced_edges": 261802,
     "produced_in_union": 65627,
     "producing_paths_per_emergent_edge_max": 914,
     "producing_paths_per_emergent_edge_mean": 15.954331591691092,
     "ratio": 0.05011376661635066,
     "ratio_len_ge2": 0.050135321282625975,
     "relay_credit_by_part": {
      "conservative": 1.0635055273959806,
      "liberal": 0.921883574743913
     },
     "routes": [
      {
       "credit": 102289.76684662906,
       "route": "liberal>conservative",
       "share": 0.5214210110698563
      },
      {
       "credit": 88999.75638926933,
       "route": "conservative>liberal",
       "share": 0.45367532248894776
      },
      {
       "credit": 2178.9999999999895,
       "route": "conservative>liberal>conservative",
       "share": 0.011107429590926416
      },
      {
       "credit": 1878.9999999999793,
       "route": "liberal>conservative>liberal",
       "share": 0.009578182744997983
      },
      {
       "credit": 418.2331534569105,
       "route": "liberal>conservative>liberal>conservative",
       "share": 0.002131939102622202
      },
      {
       "credit": 409.2436109358043,
       "route": "conservative>liberal>conservative>liberal",
       "share": 0.0020861150041330666
      }
     ],
     "routes_count": 6,
     "share_total": 196175.00000000003,
     "slack": 3718418,
     "slack_already_observed": 65627,
     "slack_same_edge": 3652791,
     "top_10pct_edges_count": 169,
     "top_1pct_edges_count": 17,
     "top_interaction_edges": [
      {
       "credit": 5933.41775440689,
       "edge": "nomoremister.blogspot.com->blogsforbush.com",
       "interface": "liberal>conservative",
       "necessary_for": 4598,
       "share": 0.030245534621673963
      },
      {
       "credit": 2806.889124410799,
       "edge": "michellemalkin.com->atrios.blogspot.com",
       "interface": "conservative>liberal",
       "necessary_for": 1035,
       "share": 0.014308087801252959
      },
      {
       "credit": 2413.878160269938,
       "edge": "littlegreenfootballs.com/weblog->tbogg.blogspot.com",
       "interface": "conservative>liberal",
       "necessary_for": 991,
       "share": 0.012304718543494011
      },
      {
       "credit": 2250.6337391887537,
       "edge": "instapundit.com->xnerg.blogspot.com",
       "interface": "conservative>liberal",
       "necessary_for": 731,
       "share": 0.011472581823314662
      },
      {
       "credit": 2176.426894973127,
       "edge": "instapundit.com->southknoxbubba.net/skblog",
       "interface": "conservative>liberal",
       "necessary_for": 707,
       "share": 0.01109431321510451
      },
      {
       "credit": 2067.2257182975095,
       "edge": "oliverwillis.com->wizbangblog.com",
       "interface": "liberal>conservative",
       "necessary_for": 1058,
       "share": 0.01053766136509499
      },
      {
       "credit": 2040.3467234442244,
       "edge": "rudepundit.blogspot.com->evangelicaloutpost.com",
       "interface": "liberal>conservative",
       "necessary_for": 1247,
       "share": 0.010400645971424618
      },
      {
       "credit": 1667.6076181956084,
       "edge": "polstate.com->cayankee.blogs.com",
       "interface": "liberal>conservative",
       "necessary_for": 866,
       "share": 0.008500612301239243
      },
      {
       "credit": 1488.0809624473045,
       "edge": "crookedtimber.org->poliblogger.com",
       "interface": "liberal>conservative",
       "necessary_for": 690,
       "share": 0.007585477061028696
      },
      {
       "credit": 1476.2710944362138,
       "edge": "instapundit.com->nielsenhayden.com/electrolite",
       "interface": "conservative>liberal",
       "necessary_for": 346,
       "share": 0.00752527638300606
      }
     ],
     "top_necessary_interaction_edges": [
      {
       "credit": 5933.41775440689,
       "edge": "nomoremister.blogspot.com->blogsforbush.com",
       "necessary_for": 4598
      },
      {
       "credit": 2040.3467234442244,
       "edge": "rudepundit.blogspot.com->evangelicaloutpost.com",
       "necessary_for": 1247
      },
      {
       "credit": 2067.2257182975095,
       "edge": "oliverwillis.com->wizbangblog.com",
       "necessary_for": 1058
      },
      {
       "credit": 2806.889124410799,
       "edge": "michellemalkin.com->atrios.blogspot.com",
       "necessary_for": 1035
      },
      {
       "credit": 2413.878160269938,
       "edge": "littlegreenfootballs.com/weblog->tbogg.blogspot.com",
       "necessary_for": 991
      },
      {
       "credit": 1667.6076181956084,
       "edge": "polstate.com->cayankee.blogs.com",
       "necessary_for": 866
      },
      {
       "credit": 2250.6337391887537,
       "edge": "instapundit.com->xnerg.blogspot.com",
       "necessary_for": 731
      },
      {
       "credit": 1199.0720302890068,
       "edge": "burntorangereport.com->blogsofwar.com",
       "necessary_for": 727
      },
      {
       "credit": 2176.426894973127,
       "edge": "instapundit.com->southknoxbubba.net/skblog",
       "necessary_for": 707
      },
      {
       "credit": 1447.9361553676426,
       "edge": "wizbangblog.com->maruthecrankpot.blogspot.com",
       "necessary_for": 693
      }
     ],
     "top_relay_vertices": [
      {
       "credit": 28254.331381188113,
       "part": "conservative",
       "relay_credit": 27603.331381188098,
       "relay_share": 0.1407076915059926,
       "vertex": "blogsforbush.com"
      },
      {
       "credit": 23974.627969245314,
       "part": "conservative",
       "relay_credit": 23214.627969245354,
       "relay_share": 0.11833632200456405,
       "vertex": "instapundit.com"
      },
      {
       "credit": 15288.590009913605,
       "part": "liberal",
       "relay_credit": 14376.590009913665,
       "relay_share": 0.07328451642621978,
       "vertex": "atrios.blogspot.com"
      },
      {
       "credit": 12100.701783152294,
       "part": "liberal",
       "relay_credit": 11275.70178315233,
       "relay_share": 0.05747777129171571,
       "vertex": "washingtonmonthly.com"
      },
      {
       "credit": 11621.638092861067,
       "part": "conservative",
       "relay_credit": 10867.638092861092,
       "relay_share": 0.055397670920663146,
       "vertex": "wizbangblog.com"
      },
      {
       "credit": 10616.371403016514,
       "part": "liberal",
       "relay_credit": 9893.37140301658,
       "relay_share": 0.05043135671220379,
       "vertex": "dailykos.com"
      },
      {
       "credit": 9990.840009350934,
       "part": "conservative",
       "relay_credit": 9364.840009350974,
       "relay_share": 0.047737173489746265,
       "vertex": "truthlaidbear.com"
      },
      {
       "credit": 8203.092191846841,
       "part": "conservative",
       "relay_credit": 7429.092191846892,
       "relay_share": 0.03786971934164339,
       "vertex": "michellemalkin.com"
      },
      {
       "credit": 8107.257033428611,
       "part": "conservative",
       "relay_credit": 7424.257033428643,
       "relay_share": 0.03784507217244115,
       "vertex": "hughhewitt.com"
      },
      {
       "credit": 7582.625503021236,
       "part": "liberal",
       "relay_credit": 6617.625503021279,
       "relay_share": 0.033733276426768335,
       "vertex": "southknoxbubba.net/skblog"
      }
     ],
     "top_set_credit_share": {
      "top10_edges": 0.12397490908663372,
      "top_10pct_edges": 0.5015158729165866,
      "top_1pct_edges": 0.16249854145269468
     },
     "walk_bound": 3973930
    }
   },
   "part_fraction": {
    "conservative": 0.4912751677852349,
    "liberal": 0.508724832214765
   },
   "part_sizes": {
    "conservative": 732,
    "liberal": 758
   },
   "parts": 2,
   "preprocessing": {
    "edges": 19022,
    "parallel_edges_collapsed": 65,
    "raw_edge_records": 19090,
    "self_loops_removed": 3,
    "source": "Adamic and Glance 2005 via M. Newman's network data page"
   },
   "vertices": 1490
  }
 },
 "selftest": {
  "failures": 0,
  "instances": 540,
  "instances_with_emergence": 366,
  "interventions_checked": 366,
  "total_crossing_paths_producing": 62629,
  "total_emergent_edges": 13204
 },
 "settings": {
  "canonical_share": "share of a path producing an emergent edge e = 1/|S_partial(e)| (unit per emergent edge, split equally over its producing boundary-crossing paths)",
  "credit": "credit of a component (interaction edge, set of interaction edges such as an interface, vertex) = total share of the paths through it (def:shares); credit_split = additive variant, a path's share split equally over its interaction edges; relay credit = share of paths having the vertex in their interior",
  "interfaces_cut_in_many_part_network": 3,
  "max_local_paths": 20000000,
  "observations": [
   "G2",
   "G3",
   "coarse_G2 (blocks fixed in advance)"
  ],
  "top_k": 10
 },
 "skipped": [
  {
   "network": "polblogs",
   "observation": "coarse_G2",
   "reason": "no partition finer than the two parts is given by the data; with the parts as blocks both block pairs are images of interaction edges, so the observation has no emergent edge"
  },
  {
   "network": "email",
   "observation": "G3",
   "reason": "skipped: 84277907 boundary-crossing paths exceed the budget of 20000000; E_plus computed directly, N_partial by the path-count identity, attribution omitted"
  }
 ],
 "summary": {
  "N_over_walk_bound_min": 0.9433647588536578,
  "bound_holds_all": true,
  "combinations": 8,
  "combinations_local": 7,
  "interventions_exact": 42,
  "interventions_loss_within_credit": 42,
  "interventions_total": 42,
  "local_equals_direct_all": true,
  "lost_edges_total": 0
 }
}

==> anc/experiments/exp9_real.py <==
"""
Experiment 9 -- real directed networks whose parts are given by the data.

Networks (downloaded and checksum-verified by fetch_data.py into data/):
  celegans   C. elegans hermaphrodite chemical-synapse connectome (Cook et al.
             2019, Supplementary Information 5, sheet 'hermaphrodite chemical'),
             restricted to the 272 sex-shared neurons that the cell lists of the
             same paper (Supplementary Information 4, sheet 'sex-shared') type
             as sensory neurons, interneurons or motor neurons.  Parts: the three
             types.  Blocks for coarse-graining: the cell classes of Cook et al.
             (Supplementary Information 6; the classes of White et al. 1986, with
             the ventral-cord motor neurons grouped as MNVC), assigned to each
             neuron by its name (class name + optional L/R/D/V/DL/DR/VL/VR suffix)
             or, for ventral-cord motor neurons, by the cell category of SI 4.
  email      SNAP email-Eu-core: 1005 members of a European research institution,
             an edge u->v when u e-mailed v.  Parts: the 42 departments (the
             many-part case, Remark rem:multipart).  Blocks: the departments.
  polblogs   Political blogs of Adamic and Glance (2005): 1490 blogs, directed
             hyperlinks.  Parts: liberal (value 0) and conservative (value 1).
             No data-given partition other than the two parts exists, so the
             coarse-grained observation is not run on this network.

Preprocessing (all networks): self-loops removed, parallel edges collapsed,
direction kept, weights ignored (an edge = at least one synapse / e-mail / link).
The parts s_i are the induced subgraphs on the groups, and the interaction I is
the set of edges between different groups, so the join is the whole network.

Observations: G^{<=2}, G^{<=3} (graph powers), and the coarse-grained power
(coarse-graining by the fixed block partition composed with G^{<=2}).

For every (network, observation):
  * E^+ by DIRECT computation: Phi applied to the whole network and to the parts
    (dense reachability matrices), compared with the observed union.
  * The boundary-crossing paths S_partial by LOCAL search: every crossing path
    is enumerated once, at its first interaction edge (u,v): a backward search
    from u inside u's part (the prefix cannot contain an interaction edge) and a
    forward search from v in the network.  E^+ is then recovered locally by
    Theorem thm:main(i): for graph powers a produced pair is already observed
    iff it is an interaction edge or its ends lie in one part within distance L
    inside that part (a depth-L search in the part); for the coarse-grained power
    the observed union is phi(I) together with Phi applied to the parts.
    The two computations of E^+ must agree.
  * N_partial, |P_partial| (all crossing paths), the sharpened count (length >= 2),
    the walk bound Delta_W = W_L(network) - sum_i W_L(s_i) (Proposition
    prop:complexity), and, for graph powers, the independent check
    N_partial = P_L(network) - sum_i P_L(s_i) from closed-form simple-path counts
    (Corollary cor:pathcount; exact for L <= 3).
  * Canonical attribution (def:shares): each emergent edge carries one unit,
    split equally over all boundary-crossing paths that produce it (the share of
    a path).  The credit of a component (an interaction edge, an interface = the
    set of interaction edges between an ordered pair of parts, a vertex) is the
    total share of the paths through it; the relay credit of a vertex counts only
    paths that have it in their interior.  Also reported: an additive variant
    (credit_split: a path's share split equally over its interaction edges, so
    that edge and interface credits sum to |E^+|) and the credit by route type
    (the sequence of parts a path visits), which is additive.
    Also: for each interaction edge, the emergent edges for which it is necessary
    (all producing paths use it); for each interface, the emergent edges that
    depend on it (all producing paths use one of its edges).
  * Interventions: remove a set R of interaction edges (one whole interface, or
    the top-credit interaction edges) and recompute directly.  Prediction: the
    emergent edges that vanish are exactly those all of whose producing paths use
    R; the only edges that can become emergent are images of removed interaction
    edges that another boundary-crossing path still produces.
  * If the local enumeration would exceed MAX_LOCAL_PATHS paths (known in advance
    from the closed-form count), it is skipped explicitly: E^+ is still computed
    directly and N_partial by the path-count identity; attribution is omitted.

No randomness except the seeded self-test (random.Random("exp9|selftest|...")),
which checks the local enumeration against core.py's brute-force discrepancy on
small random multi-part graphs, and checks the shares and one random
intervention per instance against direct recomputation.  Outputs: exp9_real.json (deterministic) and
exp9_real_timing.json (wall-clock times).

Usage:  python3 experiments/fetch_data.py    (once)
        python3 experiments/exp9_real.py               (full run, writes the two JSON files)
        python3 experiments/exp9_real.py --selftest    (self-test only, writes nothing)
"""
import gzip
import json
import os
import random
import re
import sys
import time
import zipfile
import xml.etree.ElementTree as ET
from array import array
from collections import Counter

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import fetch_data                                   # noqa: E402  (checksums)
from core import DG, phi_power, phi_quotient_power   # noqa: E402

DATA = fetch_data.DATA
MAX_LOCAL_PATHS = 20_000_000      # skip local enumeration above this many crossing paths
TOPK = 10                         # top interaction edges reported / cut
TOP_IFACE_CUT = 3                 # interfaces cut in the many-part network (by credit)
SELFTEST_REPS = 60


# ===================================================================== loaders
def _require(dataset):
    for name, _, digest, _ in fetch_data.FILES[dataset]:
        if not fetch_data.verify(dataset, name, digest):
            raise SystemExit("data/%s/%s missing or checksum mismatch: run "
                             "python3 experiments/fetch_data.py" % (dataset, name))


_XNS = {"m": "http://schemas.openxmlformats.org/spreadsheetml/2006/main",
        "r": "http://schemas.openxmlformats.org/officeDocument/2006/relationships",
        "pr": "http://schemas.openxmlformats.org/package/2006/relationships"}


def read_xlsx_sheet(path, sheet):
    """Rows (lists, None for empty cells) of one sheet of an .xlsx file (stdlib only)."""
    z = zipfile.ZipFile(path)
    sst = []
    if "xl/sharedStrings.xml" in z.namelist():
        for si in ET.fromstring(z.read("xl/sharedStrings.xml")).findall("m:si", _XNS):
            sst.append("".join(t.text or "" for t in si.iter("{%s}t" % _XNS["m"])))
    wb = ET.fromstring(z.read("xl/workbook.xml"))
    rels = ET.fromstring(z.read("xl/_rels/workbook.xml.rels"))
    target = {r.get("Id"): r.get("Target") for r in rels.findall("pr:Relationship", _XNS)}
    for sh in wb.find("m:sheets", _XNS).findall("m:sheet", _XNS):
        if sh.get("name") != sheet:
            continue
        t = target[sh.get("{%s}id" % _XNS["r"])].lstrip("/")
        t = t if t.startswith("xl/") else "xl/" + t
        cells = {}
        for c in ET.fromstring(z.read(t)).iter("{%s}c" % _XNS["m"]):
            ref = c.get("r")
            col = re.match(r"[A-Z]+", ref).group(0)
            ci = 0
            for ch in col:
                ci = ci * 26 + ord(ch) - 64
            ri = int(ref[len(col):]) - 1
            v = c.find("m:v", _XNS)
            if c.get("t") == "s" and v is not None:
                val = sst[int(v.text)]
            elif c.get("t") == "inlineStr":
                val = "".join(x.text or "" for x in c.iter("{%s}t" % _XNS["m"]))
            elif v is not None and v.text is not None:
                try:
                    val = float(v.text)
                except ValueError:
                    val = v.text
            else:
                continue
            cells[(ri, ci - 1)] = val
        nr = max(r for r, _ in cells) + 1
        nc = max(c for _, c in cells) + 1
        return [[cells.get((r, c)) for c in range(nc)] for r in range(nr)]
    raise KeyError(sheet)


def _finish(name, labels, part_of, part_names, raw_edges, block_of=None, block_names=None,
            prep=None):
    """Index vertices, drop loops, collapse parallel edges."""
    labels = sorted(labels, key=lambda x: (str(type(x)), x))
    idx = {v: i for i, v in enumerate(labels)}
    loops = sum(1 for (a, b) in raw_edges if a == b)
    E = sorted({(idx[a], idx[b]) for (a, b) in raw_edges if a != b})
    net = dict(name=name, labels=[str(x) for x in labels], n=len(labels),
               part=np.array([part_of[v] for v in labels], dtype=np.int64),
               part_names=part_names, E=np.array(E, dtype=np.int64).reshape(-1, 2))
    net["prep"] = dict(prep or {}, raw_edge_records=len(raw_edges), self_loops_removed=loops,
                       parallel_edges_collapsed=len(raw_edges) - loops - len(E), edges=len(E))
    if block_of is not None:
        net["block"] = np.array([block_of[v] for v in labels], dtype=np.int64)
        net["block_names"] = block_names
    return net


def load_celegans():
    _require("celegans_cook2019")
    d = os.path.join(DATA, "celegans_cook2019")
    cells = read_xlsx_sheet(os.path.join(d, "cook2019_SI4_cell_lists.xlsx"), "sex-shared")[1:]
    tmap = {"sensory": 0, "interneuron": 1, "motorneuron": 2}
    typ = {r[0]: tmap[r[1]] for r in cells if r[1] in tmap}
    cat = {r[0]: r[2] for r in cells if r[0] in typ}
    cls_rows = read_xlsx_sheet(os.path.join(d, "cook2019_SI6_cell_class_lists.xlsx"),
                               "cell class lists")
    classes = [r[1] for r in cls_rows[2:] if r[1]]
    suffixes = ("", "L", "R", "D", "V", "DL", "DR", "VL", "VR")
    cls = {}
    for nrn in typ:
        if cat[nrn] == "ventral cord motor neuron":
            assert "MNVC" in classes
            cls[nrn] = "MNVC"
            continue
        cands = [c for c in classes if nrn.startswith(c) and nrn[len(c):] in suffixes]
        if len(cands) != 1:
            raise ValueError("class of %s ambiguous: %s" % (nrn, cands))
        cls[nrn] = cands[0]
    block_names = sorted(set(cls.values()))
    bid = {c: i for i, c in enumerate(block_names)}
    M = read_xlsx_sheet(os.path.join(d, "cook2019_SI5_connectome_adjacency.xlsx"),
                        "hermaphrodite chemical")
    cols = M[2]
    rowsnames = [r[2] for r in M[3:] if len(r) > 2 and r[2]]
    assert len(rowsnames) == len(set(rowsnames))
    colnames = [c for c in cols[3:] if c]
    assert len(colnames) == len(set(colnames))
    assert set(typ) <= set(rowsnames) and set(typ) <= set(colnames)
    raw, weight = [], 0.0
    for r in M[3:]:
        pre = r[2] if len(r) > 2 else None
        if pre not in typ:
            continue
        for j in range(3, len(r)):
            post = cols[j]
            if post in typ and r[j] not in (None, "") and float(r[j]) > 0:
                raw.append((pre, post))
                weight += float(r[j])
    net = _finish("celegans", list(typ), typ, ["sensory", "interneuron", "motor"], raw,
                  {v: bid[cls[v]] for v in typ}, block_names,
                  prep=dict(source="Cook et al. 2019, SI 5 'hermaphrodite chemical'; types "
                                   "from SI 4 'sex-shared'; classes from SI 6",
                            neurons_typed=len(typ),
                            total_connectivity_weight_kept=weight))
    net["prep"]["classes"] = len(block_names)
    net["prep"]["class_sizes"] = dict(sorted(Counter(Counter(cls.values()).values()).items()))
    return net


def load_email():
    _require("email_eu_core")
    d = os.path.join(DATA, "email_eu_core")
    raw = []
    with gzip.open(os.path.join(d, "email-Eu-core.txt.gz"), "rt") as f:
        for line in f:
            if line.strip():
                a, b = map(int, line.split())
                raw.append((a, b))
    dep = {}
    with gzip.open(os.path.join(d, "email-Eu-core-department-labels.txt.gz"), "rt") as f:
        for line in f:
            if line.strip():
                a, b = map(int, line.split())
                dep[a] = b
    assert {x for e in raw for x in e} <= set(dep)
    k = max(dep.values()) + 1
    names = ["dept%d" % i for i in range(k)]
    return _finish("email", list(dep), dep, names, raw, dep, names,
                   prep=dict(source="SNAP email-Eu-core with department labels"))


def _gml(text):
    """Tiny GML parser: nested lists of (key, value)."""
    toks = re.findall(r'"[^"]*"|\[|\]|[^\s\[\]"]+', text)
    pos = 0

    def block():
        nonlocal pos
        out = []
        while pos < len(toks):
            t = toks[pos]
            if t == "]":
                pos += 1
                return out
            key = t
            pos += 1
            if toks[pos] == "[":
                pos += 1
                out.append((key, block()))
            else:
                v = toks[pos]
                pos += 1
                out.append((key, v[1:-1] if v.startswith('"') else v))
        return out
    return block()


def load_polblogs():
    _require("polblogs")
    z = zipfile.ZipFile(os.path.join(DATA, "polblogs", "polblogs.zip"))
    tree = _gml(z.read("polblogs.gml").decode("latin-1"))
    graph = dict(tree)["graph"]
    assert dict((k, v) for k, v in graph if not isinstance(v, list)).get("directed") == "1"
    leaning, raw, label = {}, [], {}
    for key, val in graph:
        if key == "node":
            dv = dict(val)
            leaning[int(dv["id"])] = int(dv["value"])
            label[int(dv["id"])] = dv["label"]
        elif key == "edge":
            dv = dict(val)
            raw.append((int(dv["source"]), int(dv["target"])))
    net = _finish("polblogs", list(leaning), leaning, ["liberal", "conservative"], raw,
                  prep=dict(source="Adamic and Glance 2005 via M. Newman's network data page"))
    net["labels"] = [label[int(x)] for x in net["labels"]]
    return net


# ========================================================== direct computation
def dense_adj(n, E):
    A = np.zeros((n, n), dtype=np.float32)
    if len(E):
        A[E[:, 0], E[:, 1]] = 1.0
    return A


def reach(A, L):
    """Pairs (x, y), x != y, joined by a walk (equivalently a path) of length 1..L."""
    R = A > 0
    P = A.copy()
    for _ in range(2, L + 1):
        P = ((P @ A) > 0).astype(np.float32)
        R |= P > 0
    R = R.copy()
    np.fill_diagonal(R, False)
    return R


def block_image(R, Bm):
    """Block pairs (b, b'), b != b', containing a pair of R."""
    X = (Bm.T @ R.astype(np.float32) @ Bm) > 0
    np.fill_diagonal(X, False)
    return X


def direct(A, same, L, Bm=None):
    """E^+ and E^- of G^{<=L} (Bm None) or of the coarse-grained power, directly:
    Phi of the whole network versus the observed union Phi(parts) + phi(I)."""
    A_intra = A * same
    A_I = A * (~same)
    RJ, RP = reach(A, L), reach(A_intra, L)
    if Bm is None:
        PJ, U = RJ, RP | (A_I > 0)
    else:
        PJ = block_image(RJ, Bm)
        U = block_image(RP, Bm) | block_image(A_I > 0, Bm)
    return PJ & ~U, U & ~PJ, PJ, U


def keys_of(M):
    r, c = np.nonzero(M)
    return r.astype(np.int64) * M.shape[1] + c


def simple_path_counts(A, L):
    """Number of simple directed paths of length 1..L (L <= 3), closed form."""
    A = A.astype(np.float64)
    out, ind = A.sum(1), A.sum(0)
    r = (A * A.T).sum(1)                 # reciprocated neighbours
    A2 = A @ A
    c = [A.sum(), A2.sum() - np.trace(A2)]
    if L >= 3:
        A3 = A2 @ A
        c.append(A3.sum() - np.trace(A3) - (r * out).sum() - (ind * r).sum() + r.sum())
    if L > 3:
        raise ValueError("closed form implemented for L <= 3")
    return [int(round(x)) for x in c[:L]]


def walk_count(E, n, L):
    """W_L = number of walks of length 1..L (exact integers)."""
    import scipy.sparse as sp
    if len(E) == 0:
        return 0
    A = sp.csr_matrix((np.ones(len(E), dtype=np.int64), (E[:, 0], E[:, 1])), shape=(n, n))
    x = np.ones(n, dtype=np.int64)
    tot = 0
    for _ in range(L):
        x = A @ x
        tot += int(x.sum())
    return tot


# ============================================================= local search
def adjacency(n, E, part):
    out_adj = [[] for _ in range(n)]
    in_intra = [[] for _ in range(n)]
    for a, b in E.tolist():
        out_adj[a].append(b)
        if part[a] == part[b]:
            in_intra[b].append(a)
    return out_adj, in_intra


def enumerate_crossing(n, out_adj, in_intra, part, I, L):
    """Every boundary-crossing simple path of length <= L, once, at its first
    interaction edge.  Returns compact arrays and the route-type table."""
    assert L <= 3, "records at most two interior vertices"
    iid = {e: t for t, e in enumerate(I)}
    part = [int(x) for x in part]
    X, Y, M1, M2 = array("i"), array("i"), array("i"), array("i")
    J = [array("i"), array("i"), array("i")]
    LN, RT = array("b"), array("i")
    rtid = {}
    for t, (u, v) in enumerate(I):
        prefixes, frontier = [[u]], [[u]]
        for _ in range(L - 1):
            nf = []
            for P in frontier:
                for a in in_intra[P[0]]:
                    if a not in P:
                        nf.append([a] + P)
            prefixes.extend(nf)
            frontier = nf
        for P in prefixes:
            stack = [(P + [v], [t])]
            while stack:
                path, ies = stack.pop()
                X.append(path[0]); Y.append(path[-1]); LN.append(len(path) - 1)
                M1.append(path[1] if len(path) > 2 else -1)
                M2.append(path[2] if len(path) > 3 else -1)
                for j in range(3):
                    J[j].append(ies[j] if j < len(ies) else -1)
                seq = [part[path[0]]]
                for z in path[1:]:
                    if part[z] != seq[-1]:
                        seq.append(part[z])
                seq = tuple(seq)
                if seq not in rtid:
                    rtid[seq] = len(rtid)
                RT.append(rtid[seq])
                if len(path) - 1 < L:
                    last = path[-1]
                    for w in out_adj[last]:
                        if w in path:
                            continue
                        if part[last] != part[w]:
                            stack.append((path + [w], ies + [iid[(last, w)]]))
                        else:
                            stack.append((path + [w], ies))
    arr = lambda a, dt: np.frombuffer(a, dtype=dt).astype(np.int64) if len(a) else np.zeros(0, np.int64)
    paths = dict(X=arr(X, np.int32), Y=arr(Y, np.int32), LN=arr(LN, np.int8), RT=arr(RT, np.int32),
                 M1=arr(M1, np.int32), M2=arr(M2, np.int32),
                 J=np.stack([arr(J[0], np.int32), arr(J[1], np.int32), arr(J[2], np.int32)], 1)
                 if len(X) else np.zeros((0, 3), np.int64))
    routes = [None] * len(rtid)
    for s, i in rtid.items():
        routes[i] = s
    return paths, routes


def balls_in_parts(n, E, part, L):
    """For each x: the vertices y != x reached from x in 1..L steps inside x's part."""
    adj = [[] for _ in range(n)]
    for a, b in E.tolist():
        if part[a] == part[b]:
            adj[a].append(b)
    out = []
    for x in range(n):
        seen, frontier = {x}, [x]
        for _ in range(L):
            nf = []
            for a in frontier:
                for b in adj[a]:
                    if b not in seen:
                        seen.add(b)
                        nf.append(b)
            frontier = nf
        seen.discard(x)
        out.append(seen)
    return out


# ============================================================ one observation
def produced_keys(paths, n, obs, block, K):
    X, Y = paths["X"], paths["Y"]
    if obs["coarse"]:
        bx, by = block[X], block[Y]
        return np.where(bx != by, bx * K + by, -1)
    return X * n + Y


def local_Eplus(keys, net, I, obs, balls):
    """Theorem thm:main(i): produced edges minus the observed union, tested locally."""
    n, part = net["n"], net["part"]
    prod = np.unique(keys[keys >= 0])
    if obs["coarse"]:
        block, K = net["block"], len(net["block_names"])
        U = {int(block[u]) * K + int(block[v]) for (u, v) in I if block[u] != block[v]}
        for x in range(n):
            for y in balls[x]:
                if block[x] != block[y]:
                    U.add(int(block[x]) * K + int(block[y]))
        inU = np.array([int(k) in U for k in prod], dtype=bool)
    else:
        Iset = {u * n + v for (u, v) in I}
        inU = np.zeros(len(prod), dtype=bool)
        for i, k in enumerate(prod.tolist()):
            x, y = divmod(k, n)
            inU[i] = (k in Iset) or (part[x] == part[y] and y in balls[x])
    return prod, inU


def attribution(paths, keys, prod, emergent, I, net, routes):
    """Canonical shares, necessary edges, interface dependence."""
    part = net["part"]
    pm = keys >= 0
    kidx = np.full(len(keys), -1, dtype=np.int64)
    kidx[pm] = np.searchsorted(prod, keys[pm])
    C = np.bincount(kidx[pm], minlength=len(prod))            # producing paths per edge
    em_path = pm.copy()
    em_path[pm] = emergent[kidx[pm]]
    share = np.zeros(len(keys))
    share[em_path] = 1.0 / C[kidx[em_path]]
    J = paths["J"]
    k = (J >= 0).sum(1)
    credit = np.zeros(len(I))         # def:shares: total share of the paths traversing the edge
    credit_split = np.zeros(len(I))   # additive variant: a path's share split over its edges
    for j in range(3):
        m = em_path & (J[:, j] >= 0)
        credit += np.bincount(J[m, j], weights=share[m], minlength=len(I))
        credit_split += np.bincount(J[m, j], weights=share[m] / k[m], minlength=len(I))
    Iarr = np.array(I, dtype=np.int64).reshape(-1, 2)
    iface_of_edge = [(int(part[u]), int(part[v])) for (u, v) in I]
    iface_list = sorted(set(iface_of_edge))
    fid = {f: i for i, f in enumerate(iface_list)}
    edge_iface = np.array([fid[f] for f in iface_of_edge], dtype=np.int64)
    iface_split = np.bincount(edge_iface, weights=credit_split, minlength=len(iface_list))
    # credit of an interface (a set of interaction edges): paths traversing any of its edges
    F = np.where(J >= 0, edge_iface[np.where(J >= 0, J, 0)], -1)
    iface_credit = np.zeros(len(iface_list))
    for j in range(3):
        first = (F[:, j] >= 0)
        for jj in range(j):
            first &= F[:, j] != F[:, jj]
        m = em_path & first
        iface_credit += np.bincount(F[m, j], weights=share[m], minlength=len(iface_list))
    # vertex credit (paths visiting the vertex) and relay credit (interior vertices only)
    nV = net["n"]
    relay = np.zeros(nV)
    for key in ("M1", "M2"):
        m = em_path & (paths[key] >= 0)
        relay += np.bincount(paths[key][m], weights=share[m], minlength=nV)
    vcredit = relay.copy()
    for key in ("X", "Y"):
        vcredit += np.bincount(paths[key][em_path], weights=share[em_path], minlength=nV)
    route_credit = np.bincount(paths["RT"][em_path], weights=share[em_path], minlength=len(routes))
    # necessary edges / interfaces and route sets per emergent edge
    idx = np.nonzero(em_path)[0]
    order = idx[np.argsort(kidx[idx], kind="stable")]
    kk, JJ, RR = kidx[order].tolist(), J[order].tolist(), paths["RT"][order].tolist()
    pivotal = np.zeros(len(I), dtype=np.int64)
    depend = np.zeros(len(iface_list), dtype=np.int64)
    particip = np.zeros(len(iface_list), dtype=np.int64)
    routesets = {}
    n_with_nec = 0
    i, N = 0, len(order)
    eif = edge_iface.tolist()
    while i < N:
        j = i
        nec_e = None
        nec_f = None
        anyf = set()
        rs = set()
        while j < N and kk[j] == kk[i]:
            es = {x for x in JJ[j] if x >= 0}
            fs = {eif[x] for x in es}
            nec_e = es if nec_e is None else nec_e & es
            nec_f = fs if nec_f is None else nec_f & fs
            anyf |= fs
            rs.add(RR[j])
            j += 1
        n_with_nec += bool(nec_e)
        for x in nec_e:
            pivotal[x] += 1
        for x in nec_f:
            depend[x] += 1
        for x in anyf:
            particip[x] += 1
        routesets[kk[i]] = frozenset(rs)
        i = j
    return dict(C=C, kidx=kidx, share=share, em_path=em_path, credit=credit,
                credit_split=credit_split, iface_split=iface_split, relay=relay, vcredit=vcredit,
                iface_list=iface_list, edge_iface=edge_iface, iface_credit=iface_credit,
                route_credit=route_credit, pivotal=pivotal, depend=depend,
                particip=particip, routesets=routesets, Iarr=Iarr,
                n_with_necessary=n_with_nec)


def uses_set(J, R, nI):
    """Paths (rows of J) that traverse at least one interaction edge of R."""
    Rm = np.zeros(nI + 1, dtype=bool)
    Rm[list(R)] = True
    return Rm[np.where(J >= 0, J, nI)].any(1)


def intervene(R, name, net, I, obs, L, A, same, Bm, att, prod, emergent, keys, part_img):
    """Remove the interaction edges R; predict, then recompute directly."""
    n = net["n"]
    use = uses_set(att["J"], R, len(I))
    pm = keys >= 0
    avoid = np.bincount(att["kidx"][pm & ~use], minlength=len(prod))
    pred_vanish = set(prod[emergent & (avoid == 0)].tolist())
    # images of removed interaction edges that leave the observed union
    if obs["coarse"]:
        block, K = net["block"], len(net["block_names"])
        phiI_keep = {int(block[u]) * K + int(block[v]) for t, (u, v) in enumerate(I)
                     if t not in R and block[u] != block[v]}
        phiR = {int(block[u]) * K + int(block[v]) for t, (u, v) in enumerate(I)
                if t in R and block[u] != block[v]}
        cand = phiR - phiI_keep - part_img
    else:
        cand = {I[t][0] * n + I[t][1] for t in R}
    pos = {int(k): i for i, k in enumerate(prod.tolist())}
    pred_appear = {k for k in cand if k in pos and avoid[pos[k]] > 0}
    A2 = A.copy()
    for t in R:
        A2[I[t][0], I[t][1]] = 0.0
    Ep2, Em2, _, _ = direct(A2, same, L, Bm)
    new = set(keys_of(Ep2).tolist())
    old = set(prod[emergent].tolist())
    obs_vanish, obs_appear = old - new, new - old
    cr_R = float(att["share"][att["em_path"] & use].sum())
    return dict(name=name, removed_interaction_edges=len(R), E_plus_before=len(old),
                removed_fraction_of_interaction_edges=len(R) / len(I),
                vanished_fraction=len(obs_vanish) / max(1, len(old)),
                credit_share_of_removed=cr_R / max(1, len(old)),
                E_plus_after=len(new), credit_of_removed=cr_R,
                loss_within_credit=(len(old) - len(new)) <= cr_R + 1e-9,
                vanished_predicted=len(pred_vanish),
                vanished_observed=len(obs_vanish), vanished_match=pred_vanish == obs_vanish,
                appeared_predicted=len(pred_appear), appeared_observed=len(obs_appear),
                appeared_match=pred_appear == obs_appear, lost_edges_after=int(Em2.sum()),
                N_partial_after=int((pm & ~use).sum()))


def label_edge(net, e):
    u, v = e
    return "%s->%s" % (net["labels"][u], net["labels"][v])


def run_observation(net, obs, L, A, same, Bm, I, paths, routes, balls, T):
    n, part = net["n"], net["part"]
    res = dict(observation=obs["name"], L=L)
    t0 = time.time()
    Ep, Em, PJ, U = direct(A, same, L, Bm)
    T[obs["name"] + "|direct_s"] = time.time() - t0
    Ekeys = set(keys_of(Ep).tolist())
    res["E_plus"] = len(Ekeys)
    res["E_minus"] = int(Em.sum())
    kk = len(net["block_names"]) if obs["coarse"] else n
    res["possible_pairs"] = kk * (kk - 1)
    res["observed_whole_edges"] = int(PJ.sum())
    res["observed_union_edges"] = int(U.sum())
    t0 = time.time()
    res["walk_bound"] = walk_count(net["E"], n, L) - walk_count(net["E_intra"], n, L)
    res["E_plus_fraction_of_pairs"] = res["E_plus"] / res["possible_pairs"]
    T[obs["name"] + "|walk_s"] = time.time() - t0
    Npaths_all = net["N_power"][L]
    res["P_partial"] = Npaths_all
    if paths is None:
        res["local_enumeration"] = ("skipped: %d boundary-crossing paths exceed the budget "
                                    "of %d" % (Npaths_all, MAX_LOCAL_PATHS))
        if not obs["coarse"]:
            res["N_partial"] = Npaths_all
            res["N_partial_source"] = "path-count identity (closed form)"
            res["ratio"] = res["E_plus"] / res["N_partial"]
            res["N_partial_over_walk_bound"] = res["N_partial"] / res["walk_bound"]
        res["E_plus_by_endpoint_parts"] = endpoint_table(net, Ekeys, obs)
        return res, None
    t0 = time.time()
    keys = produced_keys(paths, n, obs, net.get("block"), len(net.get("block_names") or []))
    prod, inU = local_Eplus(keys, net, I, obs, balls)
    emergent = ~inU
    T[obs["name"] + "|local_test_s"] = time.time() - t0
    Eloc = set(prod[emergent].tolist())
    res["local_equals_direct"] = Eloc == Ekeys
    res["local_enumeration"] = "done"
    res["N_partial_source"] = "local enumeration"
    N = int((keys >= 0).sum())
    res["N_partial"] = N
    res["P_partial_enumerated"] = int(len(keys))
    res["N_partial_len_ge2"] = int(((keys >= 0) & (paths["LN"] >= 2)).sum())
    res["produced_edges"] = int(len(prod))
    res["produced_in_union"] = int(inU.sum())
    res["slack"] = N - len(Eloc)
    res["slack_same_edge"] = N - int(len(prod))
    res["slack_already_observed"] = int(inU.sum())
    res["ratio"] = len(Eloc) / N if N else 0.0
    res["ratio_len_ge2"] = len(Eloc) / res["N_partial_len_ge2"] if res["N_partial_len_ge2"] else 0.0
    res["bound_holds"] = len(Eloc) <= N <= Npaths_all <= res["walk_bound"]
    res["N_partial_over_walk_bound"] = N / res["walk_bound"]
    if not obs["coarse"]:
        res["path_count_identity_holds"] = (N == Npaths_all)
    res["E_plus_by_endpoint_parts"] = endpoint_table(net, Ekeys, obs)
    # ---------------- attribution
    t0 = time.time()
    att = attribution(paths, keys, prod, emergent, I, net, routes)
    att["J"] = paths["J"]
    T[obs["name"] + "|attribution_s"] = time.time() - t0
    res["share_total"] = float(att["share"].sum())                 # = |E^+|
    res["credit_of_all_interaction_edges"] = float(att["share"][att["em_path"]].sum())
    res["credit_split_total"] = float(att["credit_split"].sum())    # = |E^+|
    Cem = att["C"][emergent]
    res["emergent_single_witness"] = int((Cem == 1).sum())
    res["producing_paths_per_emergent_edge_mean"] = float(Cem.mean()) if len(Cem) else 0.0
    res["producing_paths_per_emergent_edge_max"] = int(Cem.max()) if len(Cem) else 0
    pn = net["part_names"]
    fname = lambda f: "%s>%s" % (pn[f[0]], pn[f[1]])
    Etot = max(len(Eloc), 1)
    nIe = len(I)
    ifaces = []
    for i, f in enumerate(att["iface_list"]):
        ne = int((att["edge_iface"] == i).sum())
        ifaces.append(dict(interface=fname(f), interaction_edges=ne,
                           interaction_edge_fraction=ne / nIe,
                           credit=float(att["iface_credit"][i]),
                           share=float(att["iface_credit"][i]) / Etot,
                           credit_split=float(att["iface_split"][i]),
                           share_split=float(att["iface_split"][i]) / Etot,
                           participation=int(att["particip"][i]),
                           dependent_emergent_edges=int(att["depend"][i])))
    ifaces.sort(key=lambda d: (-d["credit"], d["interface"]))
    res["interfaces"] = ifaces if len(ifaces) <= 12 else ifaces[:12]
    res["interfaces_count"] = len(ifaces)
    res["interface_shares_sum"] = float(sum(d["share"] for d in ifaces))
    if len(ifaces) > 12:
        cr = sorted((d["credit_split"] for d in ifaces), reverse=True)
        res["interfaces_top10_share_split"] = sum(cr[:10]) / Etot
        res["interfaces_needed_for_half_split"] = int(np.searchsorted(np.cumsum(cr), 0.5 * sum(cr)) + 1)
    rc = att["route_credit"]
    routes_out = []
    for i, s_ in enumerate(routes):
        if rc[i] > 0:
            routes_out.append(dict(route=">".join(pn[x] for x in s_), credit=float(rc[i]),
                                   share=float(rc[i]) / Etot))
    routes_out.sort(key=lambda d: (-d["credit"], d["route"]))
    res["routes_count"] = len(routes_out)
    res["routes"] = routes_out if len(routes_out) <= 60 else routes_out[:15]
    # interaction edges: credit (def:shares), necessity, concentration
    cred = att["credit"]
    order = sorted(range(nIe), key=lambda t: (-cred[t], t))
    res["top_interaction_edges"] = [
        dict(edge=label_edge(net, I[t]), interface=fname((int(part[I[t][0]]), int(part[I[t][1]]))),
             credit=float(cred[t]), share=float(cred[t]) / Etot, necessary_for=int(att["pivotal"][t]))
        for t in order[:TOPK]]
    res["interaction_edges_with_credit"] = int((cred > 0).sum())
    # credit of the SET of the top-k edges = share of the paths traversing any of them
    rank = np.empty(nIe, dtype=np.int64)
    rank[np.array(order, dtype=np.int64)] = np.arange(nIe)
    J = paths["J"]
    rk = np.where(J >= 0, rank[np.where(J >= 0, J, 0)], nIe).min(1)
    em = att["em_path"]
    setcred = np.cumsum(np.bincount(rk[em], weights=att["share"][em], minlength=nIe + 1))[:nIe]
    frac = setcred / Etot                                   # frac[k-1] = credit of top-k set
    res["top_set_credit_share"] = {
        "top10_edges": float(frac[min(TOPK, nIe) - 1]),
        "top_1pct_edges": float(frac[max(1, int(np.ceil(0.01 * nIe))) - 1]),
        "top_10pct_edges": float(frac[max(1, int(np.ceil(0.10 * nIe))) - 1])}
    res["top_1pct_edges_count"] = max(1, int(np.ceil(0.01 * nIe)))
    res["top_10pct_edges_count"] = max(1, int(np.ceil(0.10 * nIe)))
    res["interaction_edges_for_half_credit"] = int(np.searchsorted(frac, 0.5) + 1)
    res["credit_lorenz_percent"] = [0.0] + [
        round(float(frac[max(1, int(np.ceil(q / 100 * nIe))) - 1]), 6) for q in range(1, 101)]
    res["emergent_edges_with_a_necessary_interaction_edge"] = int(att["n_with_necessary"])
    res["pivotal_total"] = int(att["pivotal"].sum())
    piv_order = sorted(range(nIe), key=lambda t: (-att["pivotal"][t], t))
    res["top_necessary_interaction_edges"] = [
        dict(edge=label_edge(net, I[t]), necessary_for=int(att["pivotal"][t]),
             credit=float(cred[t])) for t in piv_order[:TOPK]]
    # vertices: relay credit (interior of the producing routes)
    rl = att["relay"]
    vorder = sorted(range(n), key=lambda v: (-rl[v], v))
    res["top_relay_vertices"] = [
        dict(vertex=net["labels"][v], part=pn[int(part[v])], relay_credit=float(rl[v]),
             relay_share=float(rl[v]) / Etot, credit=float(att["vcredit"][v]))
        for v in vorder[:TOPK]]
    res["relay_credit_by_part"] = {pn[p]: float(rl[part == p].sum()) / Etot
                                   for p in range(len(pn))} if len(pn) <= 3 else None
    res["domain"] = domain_summary(net, obs, prod, emergent, att, routes)
    # ---------------- interventions
    t0 = time.time()
    part_img = set()
    if obs["coarse"]:
        part_img = set(keys_of(block_image(reach(A * same, L), Bm)).tolist())
    iv = []
    if len(att["iface_list"]) <= 12:
        cut_ifaces = list(range(len(att["iface_list"])))
    else:
        cut_ifaces = sorted(range(len(att["iface_list"])),
                            key=lambda i: (-att["iface_credit"][i], i))[:TOP_IFACE_CUT]
    for i in cut_ifaces:
        R = set(np.nonzero(att["edge_iface"] == i)[0].tolist())
        iv.append(intervene(R, "cut interface " + fname(att["iface_list"][i]), net, I, obs, L,
                            A, same, Bm, att, prod, emergent, keys, part_img))
    R = set(order[:TOPK])
    iv.append(intervene(R, "cut top-%d credit interaction edges" % TOPK, net, I, obs, L,
                        A, same, Bm, att, prod, emergent, keys, part_img))
    R = {piv_order[0]}
    iv.append(intervene(R, "cut the interaction edge necessary for most emergent edges", net, I,
                        obs, L, A, same, Bm, att, prod, emergent, keys, part_img))
    T[obs["name"] + "|interventions_s"] = time.time() - t0
    res["interventions"] = iv
    res["interventions_all_match"] = all(d["vanished_match"] and d["appeared_match"] and
                                         d["loss_within_credit"] for d in iv)
    return res, att


def endpoint_table(net, Ekeys, obs):
    pn = net["part_names"]
    if obs["coarse"]:
        block, K = net["block"], len(net["block_names"])
        bpart = {}
        for v in range(net["n"]):
            bpart.setdefault(int(block[v]), set()).add(int(net["part"][v]))
        if any(len(s) != 1 for s in bpart.values()):
            return None
        bp = {b: next(iter(s)) for b, s in bpart.items()}
        c = Counter((bp[k // K], bp[k % K]) for k in Ekeys)
    else:
        n, part = net["n"], net["part"]
        c = Counter((int(part[k // n]), int(part[k % n])) for k in Ekeys)
    if len(pn) > 3:
        same = sum(v for (a, b), v in c.items() if a == b)
        return {"same_part": same, "different_parts": sum(c.values()) - same}
    return {"%s>%s" % (pn[a], pn[b]): v for (a, b), v in sorted(c.items())}


def domain_summary(net, obs, prod, emergent, att, routes):
    """Domain reading of the emergent edges (route sets per emergent edge)."""
    out = {}
    n, part, pn = net["n"], net["part"], net["part_names"]
    em = np.nonzero(emergent)[0]
    rs = att["routesets"]
    via = lambda k, p: [p in routes[r][1:-1] for r in rs[k]]     # visits part p strictly inside
    if net["name"] == "celegans" and not obs["coarse"]:
        S, In, M = 0, 1, 2
        sm = [k for k in em.tolist() if part[prod[k] // n] == S and part[prod[k] % n] == M]
        only_I = sum(1 for k in sm if all(via(k, In)))
        some_I = sum(1 for k in sm if any(via(k, In)))
        out["sensory_to_motor_emergent"] = len(sm)
        out["sensory_to_motor_all_routes_through_interneurons"] = only_I
        out["sensory_to_motor_some_route_through_interneurons"] = some_I
        sm_total = int(sum(1 for x in range(n) if part[x] == S) * sum(1 for x in range(n) if part[x] == M))
        out["sensory_motor_pairs_total"] = sm_total
        out["sensory_to_motor_emergent_fraction_of_pairs"] = len(sm) / sm_total
        direct_sm = int(sum(1 for (a, b) in net["E"].tolist() if part[a] == S and part[b] == M))
        out["sensory_to_motor_direct_edges"] = direct_sm
        rc = att["route_credit"]
        out["credit_share_routes_visiting_interneurons"] = float(
            sum(rc[i] for i, r in enumerate(routes) if In in r) / max(1, len(em)))
        out["credit_share_routes_sensory_interneuron_motor"] = float(
            sum(rc[i] for i, r in enumerate(routes) if r == (S, In, M)) / max(1, len(em)))
    if net["name"] == "polblogs" and not obs["coarse"]:
        for p in (0, 1):
            ks = [k for k in em.tolist() if part[prod[k] // n] == p and part[prod[k] % n] == p]
            out["within_%s_emergent" % pn[p]] = len(ks)
            out["within_%s_all_routes_through_%s" % (pn[p], pn[1 - p])] = sum(
                1 for k in ks if all(via(k, 1 - p)))
    if net["name"] == "email" and obs["coarse"]:
        # broker departments: canonical credit of routes A>B>C by the middle department
        br = Counter()
        for i, s in enumerate(routes):
            if len(s) == 3:
                br[s[1]] += float(att["route_credit"][i])
        tot = sum(br.values())
        top = sorted(br.items(), key=lambda kv: (-kv[1], kv[0]))[:5]
        out["broker_credit_total"] = tot
        out["top_broker_departments"] = [dict(department=pn[b], credit=c,
                                              share=c / max(1, int(emergent.sum())))
                                         for b, c in top]
        out["brokers_with_credit"] = sum(1 for v in br.values() if v > 0)
    if net["name"] == "celegans" and obs["coarse"]:
        block, K, bn = net["block"], len(net["block_names"]), net["block_names"]
        bpart = {int(block[v]): int(part[v]) for v in range(n)}
        sm = [k for k in em.tolist() if bpart[prod[k] // K] == 0 and bpart[prod[k] % K] == 2]
        out["sensory_class_to_motor_class_emergent"] = len(sm)
        out["sensory_class_to_motor_class_all_routes_through_interneurons"] = sum(
            1 for k in sm if all(via(k, 1)))
        out["example_sensory_to_motor_class_pairs"] = sorted(
            "%s>%s" % (bn[prod[k] // K], bn[prod[k] % K]) for k in sm)[:12]
    return out


# ================================================================== driver
def analyze(net, T):
    n, E, part = net["n"], net["E"], net["part"]
    same = part[:, None] == part[None, :]
    A = dense_adj(n, E)
    intra = part[E[:, 0]] == part[E[:, 1]]
    net["E_intra"] = E[intra]
    I = [tuple(e) for e in E[~intra].tolist()]
    info = dict(vertices=n, edges=int(len(E)), parts=len(net["part_names"]),
                part_sizes={net["part_names"][p]: int((part == p).sum())
                            for p in range(len(net["part_names"]))},
                part_fraction={net["part_names"][p]: float((part == p).sum()) / n
                               for p in range(len(net["part_names"]))} if len(net["part_names"]) <= 3 else None,
                interaction_edges=len(I), intra_part_edges=int(intra.sum()),
                max_out_degree=int(A.sum(1).max()), max_in_degree=int(A.sum(0).max()),
                preprocessing=net["prep"])
    pn = net["part_names"]
    if len(pn) <= 3:
        info["interaction_edges_by_interface"] = {
            "%s>%s" % (pn[a], pn[b]): int(((part[E[:, 0]] == a) & (part[E[:, 1]] == b)).sum())
            for a in range(len(pn)) for b in range(len(pn)) if a != b}
    if "block" in net:
        info["blocks"] = len(net["block_names"])
    # closed-form path counts: N_partial of G^{<=L} = P_L(whole) - sum_i P_L(s_i)
    net["N_power"] = {}
    t0 = time.time()
    A_intra = A * same
    for L in (2, 3):
        pw, pp = simple_path_counts(A, L), simple_path_counts(A_intra, L)
        net["N_power"][L] = sum(pw) - sum(pp)
    info["crossing_paths_closed_form"] = {str(L): net["N_power"][L] for L in (2, 3)}
    T["path_counts_s"] = time.time() - t0
    out_adj, in_intra = adjacency(n, E, part)
    results = {}
    Bm = None
    if "block" in net:
        Bm = np.zeros((n, len(net["block_names"])), dtype=np.float32)
        Bm[np.arange(n), net["block"]] = 1.0
    for L in (2, 3):
        obs_list = [dict(name="G%d" % L, coarse=False)]
        if L == 2 and "block" in net:
            obs_list.append(dict(name="coarse_G2", coarse=True))
        if net["N_power"][L] > MAX_LOCAL_PATHS:
            paths = routes = balls = None
        else:
            t0 = time.time()
            paths, routes = enumerate_crossing(n, out_adj, in_intra, part, I, L)
            T["G%d|enumerate_s" % L] = time.time() - t0
            assert len(paths["X"]) == net["N_power"][L]
            t0 = time.time()
            balls = balls_in_parts(n, E, part, L)
            T["G%d|balls_s" % L] = time.time() - t0
        for obs in obs_list:
            r, _ = run_observation(net, obs, L, A, same, Bm if obs["coarse"] else None, I,
                                   paths, routes, balls, T)
            results[obs["name"]] = r
            print("  %-10s L=%d |E+|=%-8d N=%-9s ratio=%s  local=%s" % (
                obs["name"], L, r["E_plus"], r.get("N_partial"),
                ("%.3f" % r["ratio"]) if "ratio" in r else "-", r["local_enumeration"][:7]),
                flush=True)
    info["observations"] = results
    return info


# ================================================================ self-test
def selftest():
    """Local enumeration + local E^+ versus core.py brute force on small random
    multi-part graphs (k = 2, 3, 4 parts), for G^{<=2}, G^{<=3} and a coarse-grained
    G^{<=2} with a fixed partition that crosses parts."""
    fails, count, tot_E, tot_N, with_E, n_iv = 0, 0, 0, 0, 0, 0
    for k in (2, 3, 4):
        for rep in range(SELFTEST_REPS):
            rng = random.Random("exp9|selftest|%d|%d" % (k, rep))
            sizes = [rng.randint(2, 5) for _ in range(k)]
            labels, part_of = [], {}
            for p, s in enumerate(sizes):
                for i in range(s):
                    labels.append((p, i))
                    part_of[(p, i)] = p
            pden = rng.choice([0.2, 0.35, 0.5])
            raw = [(a, b) for a in labels for b in labels if a != b and
                   (rng.random() < (pden if part_of[a] == part_of[b] else pden / 2))]
            blocks = {v: i % 3 for i, v in enumerate(sorted(labels))}
            net = _finish("selftest", labels, part_of, ["p%d" % p for p in range(k)], raw,
                          blocks, ["b0", "b1", "b2"])
            n, E, part = net["n"], net["E"], net["part"]
            same = part[:, None] == part[None, :]
            A = dense_adj(n, E)
            intra = part[E[:, 0]] == part[E[:, 1]] if len(E) else np.zeros(0, bool)
            I = [tuple(e) for e in E[~intra].tolist()] if len(E) else []
            out_adj, in_intra = adjacency(n, E, part)
            Bm = np.zeros((n, 3), dtype=np.float32)
            Bm[np.arange(n), net["block"]] = 1.0
            for L in (2, 3):
                paths, routes = enumerate_crossing(n, out_adj, in_intra, part, I, L)
                balls = balls_in_parts(n, E, part, L)
                for coarse in (False, True):
                    if coarse and L == 3:
                        continue
                    obs = dict(name="t", coarse=coarse)
                    keys = produced_keys(paths, n, obs, net["block"], 3)
                    prod, inU = local_Eplus(keys, net, I, obs, balls)
                    Eloc = set(prod[~inU].tolist())
                    Ep, Em, _, _ = direct(A, same, L, Bm if coarse else None)
                    Edir = set(keys_of(Ep).tolist())
                    # brute force with core.py on the multi-part join
                    parts = [DG([v for v in range(n) if part[v] == p],
                                [(a, b) for (a, b) in E.tolist() if part[a] == p and part[b] == p])
                             for p in range(k)]
                    if coarse:
                        star, LL = phi_quotient_power(L, {v: int(net["block"][v]) for v in range(n)})
                        vmap = {v: int(net["block"][v]) for v in range(n)}
                    else:
                        star, LL = phi_power(L)
                        vmap = None
                    Ep_c, Em_c, Nb, _, _ = discrepancy_multi(parts, I, star, LL, vmap)
                    Ecore = {(a * (3 if coarse else n) + b) for (a, b) in Ep_c}
                    Ncore = Nb
                    N = int((keys >= 0).sum())
                    count += 1
                    ok = (Eloc == Edir == Ecore) and N == Ncore and int(Em.sum()) == len(Em_c)
                    if not coarse:
                        pw, pp = simple_path_counts(A, L), simple_path_counts(A * same, L)
                        ok &= (sum(pw) - sum(pp) == N == len(paths["X"]))
                    # attribution and one random intervention (prop:intervene)
                    if Eloc and I:
                        emergent = ~inU
                        att = attribution(paths, keys, prod, emergent, I, net, routes)
                        att["J"] = paths["J"]
                        ok &= abs(att["share"].sum() - len(Eloc)) < 1e-9
                        R = set(rng.sample(range(len(I)), rng.randint(1, len(I))))
                        part_img = set()
                        if coarse:
                            part_img = set(keys_of(block_image(reach(A * same, L), Bm)).tolist())
                        iv = intervene(R, "t", net, I, obs, L, A, same, Bm if coarse else None,
                                       att, prod, emergent, keys, part_img)
                        ok &= iv["vanished_match"] and iv["appeared_match"] and iv["loss_within_credit"]
                        n_iv += 1
                    if not ok:
                        fails += 1
                    tot_E += len(Eloc)
                    tot_N += N
                    with_E += bool(Eloc)
    return dict(instances=count, failures=fails, total_emergent_edges=tot_E,
                total_crossing_paths_producing=tot_N, instances_with_emergence=with_E,
                interventions_checked=n_iv)


def discrepancy_multi(parts, I, star, L, vmap):
    """core.py brute force for k parts: E+ = Phi(join) minus (union of Phi(s_i) and phi(I))."""
    from core import observe, simple_paths
    Vall = set().union(*[p.V for p in parts])
    Eall = set().union(*[p.E for p in parts]) | set(I)
    g = DG(Vall, Eall)
    Ej = observe(g, star, L)
    obs = set()
    for p in parts:
        obs |= observe(p, star, L)
    if vmap is None:
        obs |= set(I)
    else:
        obs |= {(vmap[u], vmap[v]) for (u, v) in I if vmap[u] != vmap[v]}
    Iset = set(I)
    S = [p for p in simple_paths(g, L)
         if any((p[i], p[i + 1]) in Iset for i in range(len(p) - 1)) and star(p) is not None]
    return Ej - obs, obs - Ej, len(S), S, g


# ==================================================================== main
if __name__ == "__main__":
    if "--selftest" in sys.argv:
        print(selftest())
        sys.exit(0)
    t_all = time.time()
    OUT, TIM = {}, {}
    t0 = time.time()
    st = selftest()
    TIM["selftest_s"] = time.time() - t0
    print("selftest:", st, flush=True)
    OUT["selftest"] = st
    OUT["settings"] = dict(max_local_paths=MAX_LOCAL_PATHS, top_k=TOPK,
                           interfaces_cut_in_many_part_network=TOP_IFACE_CUT,
                           observations=["G2", "G3", "coarse_G2 (blocks fixed in advance)"],
                           canonical_share=("share of a path producing an emergent edge e = "
                                            "1/|S_partial(e)| (unit per emergent edge, split "
                                            "equally over its producing boundary-crossing paths)"),
                           credit=("credit of a component (interaction edge, set of interaction "
                                   "edges such as an interface, vertex) = total share of the "
                                   "paths through it (def:shares); credit_split = additive "
                                   "variant, a path's share split equally over its interaction "
                                   "edges; relay credit = share of paths having the vertex in "
                                   "their interior"))
    nets = {}
    for loader in (load_celegans, load_email, load_polblogs):
        net = loader()
        print(net["name"], "n=%d m=%d" % (net["n"], len(net["E"])), flush=True)
        T = {}
        t0 = time.time()
        nets[net["name"]] = analyze(net, T)
        T["total_s"] = time.time() - t0
        TIM[net["name"]] = T
    OUT["networks"] = nets
    skipped = [dict(network="polblogs", observation="coarse_G2",
                    reason="no partition finer than the two parts is given by the data; with the "
                           "parts as blocks both block pairs are images of interaction edges, so "
                           "the observation has no emergent edge")]
    for name, info in nets.items():
        for o, r in info["observations"].items():
            if r["local_enumeration"] != "done":
                skipped.append(dict(network=name, observation=o, reason=r["local_enumeration"] +
                                    "; E_plus computed directly, N_partial by the path-count "
                                    "identity, attribution omitted"))
    OUT["skipped"] = skipped
    ivs = [iv for info in nets.values() for r in info["observations"].values()
           for iv in r.get("interventions", [])]
    rs = [r for info in nets.values() for r in info["observations"].values()]
    OUT["summary"] = dict(
        interventions_total=len(ivs),
        interventions_exact=sum(1 for iv in ivs if iv["vanished_match"] and iv["appeared_match"]),
        interventions_loss_within_credit=sum(1 for iv in ivs if iv["loss_within_credit"]),
        combinations=len(rs),
        combinations_local=sum(1 for r in rs if r["local_enumeration"] == "done"),
        local_equals_direct_all=all(r.get("local_equals_direct", True) for r in rs),
        bound_holds_all=all(r.get("bound_holds", True) for r in rs),
        lost_edges_total=sum(r["E_minus"] for r in rs),
        N_over_walk_bound_min=min(r["N_partial_over_walk_bound"] for r in rs
                                  if "N_partial_over_walk_bound" in r))
    TIM["all_s"] = time.time() - t_all
    json.dump(OUT, open(os.path.join(HERE, "exp9_real.json"), "w"), indent=1, sort_keys=True)
    json.dump(TIM, open(os.path.join(HERE, "exp9_real_timing.json"), "w"), indent=1, sort_keys=True)
    print("done in %.1f s" % TIM["all_s"])


==> anc/experiments/exp9_real_timing.json <==
{
 "all_s": 37.70388412475586,
 "celegans": {
  "G2|attribution_s": 0.036473989486694336,
  "G2|balls_s": 0.0010619163513183594,
  "G2|direct_s": 0.03893780708312988,
  "G2|enumerate_s": 0.03297090530395508,
  "G2|interventions_s": 0.7363841533660889,
  "G2|local_test_s": 0.00583195686340332,
  "G2|walk_s": 0.05492281913757324,
  "G3|attribution_s": 0.5983631610870361,
  "G3|balls_s": 0.0019600391387939453,
  "G3|direct_s": 0.15060019493103027,
  "G3|enumerate_s": 0.6965818405151367,
  "G3|interventions_s": 1.699524164199829,
  "G3|local_test_s": 0.07312178611755371,
  "G3|walk_s": 0.00026917457580566406,
  "coarse_G2|attribution_s": 0.016571998596191406,
  "coarse_G2|direct_s": 0.30492377281188965,
  "coarse_G2|interventions_s": 3.249544143676758,
  "coarse_G2|local_test_s": 0.0035729408264160156,
  "coarse_G2|walk_s": 0.0004038810729980469,
  "path_counts_s": 0.12453603744506836,
  "total_s": 7.915277004241943
 },
 "email": {
  "G2|attribution_s": 1.4367280006408691,
  "G2|balls_s": 0.00902414321899414,
  "G2|direct_s": 0.17206192016601562,
  "G2|enumerate_s": 1.2805099487304688,
  "G2|interventions_s": 1.5177531242370605,
  "G2|local_test_s": 0.19833970069885254,
  "G2|walk_s": 0.0005319118499755859,
  "G3|direct_s": 0.5033972263336182,
  "G3|walk_s": 0.0010170936584472656,
  "coarse_G2|attribution_s": 0.2261180877685547,
  "coarse_G2|direct_s": 0.755169153213501,
  "coarse_G2|interventions_s": 4.635622262954712,
  "coarse_G2|local_test_s": 0.07164287567138672,
  "coarse_G2|walk_s": 0.0008308887481689453,
  "path_counts_s": 1.7270922660827637,
  "total_s": 13.154601097106934
 },
 "polblogs": {
  "G2|attribution_s": 0.1522819995880127,
  "G2|balls_s": 0.04768800735473633,
  "G2|direct_s": 0.35301995277404785,
  "G2|enumerate_s": 0.14801692962646484,
  "G2|interventions_s": 1.7175788879394531,
  "G2|local_test_s": 0.02890801429748535,
  "G2|walk_s": 0.0005571842193603516,
  "G3|attribution_s": 2.816166877746582,
  "G3|balls_s": 0.09290909767150879,
  "G3|direct_s": 0.727902889251709,
  "G3|enumerate_s": 3.289970874786377,
  "G3|interventions_s": 3.6983017921447754,
  "G3|local_test_s": 0.2808840274810791,
  "G3|walk_s": 0.001065969467163086,
  "path_counts_s": 2.2383859157562256,
  "total_s": 15.968913793563843
 },
 "selftest_s": 0.29480719566345215
}

==> anc/experiments/exp_bridge_attribution.json <==
{
 "a_bridge_law": {
  "by_I": {
   "1": 764,
   "2": 699,
   "3": 777,
   "4": 760
  },
  "by_L": {
   "2": 1056,
   "3": 958,
   "4": 986
  },
  "by_kind": {
   "dag": 445,
   "gnp": 1511,
   "tree": 587,
   "tree+": 457
  },
  "instances": 3000,
  "max_Eplus": 121,
  "max_N": 677,
  "mean_Eplus": 12.586333333333334,
  "mean_N": 31.081333333333333,
  "mismatches_Eplus": 0,
  "mismatches_N": 0,
  "mismatches_N2_equals_N_minus_I": 0,
  "mismatches_single_edge_count": 0,
  "nonempty_Eminus": 0,
  "part_sizes": [
   3,
   12
  ],
  "single_edge_instances": 764,
  "total_crossing_paths": 93244,
  "total_emergent_edges": 37759,
  "violations_sharpened_bound": 0
 },
 "b_sharp_equality": {
  "equality_fails": 1828,
  "equality_holds": 1172,
  "equality_holds_with_N2_positive": 1082,
  "instances": 3000,
  "mismatches": 0,
  "single_edge": {
   "equality_fails": 248,
   "equality_holds": 516,
   "equality_holds_with_N2_positive": 452,
   "instances": 764,
   "mismatches_tree_condition": 0
  }
 },
 "c_expectations": {
  "exhaustive_all_digraphs": [
   {
    "exact_agreement": true,
    "graphs": 64,
    "n": 3,
    "p": [
     "1/14",
     "1/7",
     "1/3",
     "1/2",
     "3/4"
    ]
   },
   {
    "exact_agreement": true,
    "graphs": 4096,
    "n": 4,
    "p": [
     "1/14",
     "1/7",
     "1/3",
     "1/2",
     "3/4"
    ]
   },
   {
    "exact_agreement": true,
    "graphs": 1048576,
    "n": 5,
    "p": [
     "1/14",
     "1/7",
     "1/3",
     "1/2",
     "3/4"
    ]
   }
  ],
  "exp6_design": {
   "L": 4,
   "edge_probability": "d/(n-1)",
   "interaction_edges": 1,
   "n": 8
  },
  "exp6_exact": [
   {
    "EEplus": 0.0,
    "EN": 1.0,
    "Ereach": 1.0,
    "Erho": [
     1.0,
     0.0,
     0.0,
     0.0
    ],
    "max_emergent": 63,
    "mdeg": 0.0,
    "p": 0.0
   },
   {
    "EEplus": 1.9569748355721377,
    "EN": 3.045918367346939,
    "Ereach": 1.7552580246624183,
    "Erho": [
     1.0,
     0.5,
     0.19645878624730118,
     0.05879923841511708
    ],
    "max_emergent": 63,
    "mdeg": 0.5,
    "p": 0.07142857142857142
   },
   {
    "EEplus": 6.446702449722245,
    "EN": 8.653061224489797,
    "Ereach": 3.025137230623521,
    "Erho": [
     1.0,
     1.0,
     0.6982139942376014,
     0.32692323638591986
    ],
    "max_emergent": 63,
    "mdeg": 1.0,
    "p": 0.14285714285714285
   },
   {
    "EEplus": 13.393813876181326,
    "EN": 20.025510204081634,
    "Ereach": 4.544439238122856,
    "Erho": [
     1.0,
     1.5,
     1.351645133311871,
     0.6927941048109855
    ],
    "max_emergent": 63,
    "mdeg": 1.5,
    "p": 0.21428571428571427
   },
   {
    "EEplus": 21.86170584566495,
    "EN": 39.36734693877551,
    "Ereach": 5.930125609263021,
    "Erho": [
     1.0,
     2.0,
     2.000363656784727,
     0.9297619524782941
    ],
    "max_emergent": 63,
    "mdeg": 2.0,
    "p": 0.2857142857142857
   },
   {
    "EEplus": 30.704113910057007,
    "EN": 68.88265306122449,
    "Ereach": 6.938325744152049,
    "Erho": [
     1.0,
     2.5,
     2.5154924843505815,
     0.9228332598014682
    ],
    "max_emergent": 63,
    "mdeg": 2.5,
    "p": 0.35714285714285715
   },
   {
    "EEplus": 38.97206892333479,
    "EN": 110.77551020408163,
    "Ereach": 7.537149273911798,
    "Erho": [
     1.0,
     3.0,
     2.8162950625851986,
     0.7208542113265991
    ],
    "max_emergent": 63,
    "mdeg": 3.0,
    "p": 0.42857142857142855
   }
  ],
  "exp6_vs_exp_final_q4": [
   {
    "EEplus_exact": 0.0,
    "EN_exact": 1.0,
    "Eplus_ci": 0.0,
    "Eplus_exact_in_ci": true,
    "Eplus_mean": 0.0,
    "Eplus_z": 0.0,
    "N_ci": 0.0,
    "N_exact_in_ci": true,
    "N_mean": 1.0,
    "N_z": 0.0,
    "mdeg": 0.0,
    "reps": 1000,
    "stored_exact_agree": true
   },
   {
    "EEplus_exact": 1.9569748355721377,
    "EN_exact": 3.045918367346939,
    "Eplus_ci": 0.17217266799700004,
    "Eplus_exact_in_ci": true,
    "Eplus_mean": 1.983,
    "Eplus_z": 0.2962684081743979,
    "N_ci": 0.1906532295019403,
    "N_exact_in_ci": true,
    "N_mean": 3.103,
    "N_z": 0.586824573033846,
    "mdeg": 0.5,
    "reps": 1000,
    "stored_exact_agree": true
   },
   {
    "EEplus_exact": 6.446702449722245,
    "EN_exact": 8.653061224489797,
    "Eplus_ci": 0.3873563720924191,
    "Eplus_exact_in_ci": true,
    "Eplus_mean": 6.318,
    "Eplus_z": -0.6512266729806523,
    "N_ci": 0.5019016091463183,
    "N_exact_in_ci": true,
    "N_mean": 8.476,
    "N_z": -0.6914502637086144,
    "mdeg": 1.0,
    "reps": 1000,
    "stored_exact_agree": true
   },
   {
    "EEplus_exact": 13.393813876181326,
    "EN_exact": 20.025510204081634,
    "Eplus_ci": 0.620677434646596,
    "Eplus_exact_in_ci": true,
    "Eplus_mean": 13.468,
    "Eplus_z": 0.23426790562700497,
    "N_ci": 1.091543909399043,
    "N_exact_in_ci": true,
    "N_mean": 20.415,
    "N_z": 0.6993763543789007,
    "mdeg": 1.5,
    "reps": 1000,
    "stored_exact_agree": true
   },
   {
    "EEplus_exact": 21.86170584566495,
    "EN_exact": 39.36734693877551,
    "Eplus_ci": 0.7264480568641655,
    "Eplus_exact_in_ci": true,
    "Eplus_mean": 22.181,
    "Eplus_z": 0.8614745907617141,
    "N_ci": 1.6385739577979304,
    "N_exact_in_ci": true,
    "N_mean": 40.249,
    "N_z": 1.0545999414773464,
    "mdeg": 2.0,
    "reps": 1000,
    "stored_exact_agree": true
   },
   {
    "EEplus_exact": 30.704113910057007,
    "EN_exact": 68.88265306122449,
    "Eplus_ci": 0.7785799441443529,
    "Eplus_exact_in_ci": true,
    "Eplus_mean": 30.696,
    "Eplus_z": -0.020425986864082854,
    "N_ci": 2.4166010174084884,
    "N_exact_in_ci": true,
    "N_mean": 68.669,
    "N_z": -0.17328470731551374,
    "mdeg": 2.5,
    "reps": 1000,
    "stored_exact_agree": true
   },
   {
    "EEplus_exact": 38.97206892333479,
    "EN_exact": 110.77551020408163,
    "Eplus_ci": 0.7457453728878132,
    "Eplus_exact_in_ci": true,
    "Eplus_mean": 39.281,
    "Eplus_z": 0.8119459164983678,
    "N_ci": 3.4339986561923306,
    "N_exact_in_ci": true,
    "N_mean": 111.155,
    "N_z": 0.2165988034557795,
    "mdeg": 3.0,
    "reps": 1000,
    "stored_exact_agree": true
   }
  ],
  "monte_carlo": [
   {
    "EEplus_exact": 1.9569748355721377,
    "EN_exact": 3.045918367346939,
    "Eplus_mean": 1.92415,
    "Eplus_sd": 2.602447965718184,
    "Eplus_z": -1.7837562272248257,
    "L": 4,
    "N_mean": 3.0103,
    "N_sd": 2.812665899902301,
    "N_z": -1.7908980292816807,
    "draws": 20000,
    "n1": 8,
    "n2": 8,
    "p1": 0.07142857142857142,
    "p2": 0.07142857142857142,
    "point": "exp6 d=0.5"
   },
   {
    "EEplus_exact": 13.393813876181326,
    "EN_exact": 20.025510204081634,
    "Eplus_mean": 13.48765,
    "Eplus_sd": 9.681938570050097,
    "Eplus_z": 1.3706378943096638,
    "L": 4,
    "N_mean": 20.16415,
    "N_sd": 16.273538219447207,
    "N_z": 1.2048165373040218,
    "draws": 20000,
    "n1": 8,
    "n2": 8,
    "p1": 0.21428571428571427,
    "p2": 0.21428571428571427,
    "point": "exp6 d=1.5"
   },
   {
    "EEplus_exact": 38.97206892333479,
    "EN_exact": 110.77551020408163,
    "Eplus_mean": 38.93245,
    "Eplus_sd": 12.309413596132597,
    "Eplus_z": -0.4551769933563448,
    "L": 4,
    "N_mean": 110.7293,
    "N_sd": 56.89275578483644,
    "N_z": -0.11486716793861186,
    "draws": 20000,
    "n1": 8,
    "n2": 8,
    "p1": 0.42857142857142855,
    "p2": 0.42857142857142855,
    "point": "exp6 d=3.0"
   },
   {
    "EEplus_exact": 7.248182558713797,
    "EN_exact": 9.295,
    "Eplus_mean": 7.2891,
    "Eplus_sd": 4.7257208774842585,
    "Eplus_z": 1.2244904408183912,
    "L": 3,
    "N_mean": 9.3267,
    "N_sd": 5.714254084741704,
    "N_z": 0.7845393162851382,
    "draws": 20000,
    "n1": 6,
    "n2": 10,
    "p1": 0.3,
    "p2": 0.15,
    "point": "asym L=3"
   },
   {
    "EEplus_exact": 27.0855627719838,
    "EN_exact": 42.71900826446281,
    "Eplus_mean": 27.0106,
    "Eplus_sd": 16.937506652296253,
    "Eplus_z": -0.6259089427321215,
    "L": 4,
    "N_mean": 42.57965,
    "N_sd": 31.06449912734473,
    "N_z": -0.6344295036728758,
    "draws": 20000,
    "n1": 12,
    "n2": 12,
    "p1": 0.18181818181818182,
    "p2": 0.18181818181818182,
    "point": "n=12 L=4"
   }
  ]
 },
 "d_attribution": {
  "_total": {
   "checked_vs_core": 1920,
   "emergent_edges": 9848,
   "failures_interfaces": 0,
   "failures_intervention": 0,
   "failures_relabeling": 0,
   "failures_shares": 0,
   "failures_theorem": 0,
   "failures_vs_core": 0,
   "instances": 3200,
   "instances_with_emergence": 1415,
   "instances_with_fractional_shares": 646,
   "interaction_sizes": {
    "1": 816,
    "2": 786,
    "3": 784,
    "4": 814
   },
   "max_producers_per_edge": 14,
   "producing_crossing_paths": 30847,
   "subsets": 20872,
   "subsets_net_decrease": 8129,
   "subsets_net_increase": 323,
   "subsets_with_new_edges": 1261,
   "subsets_with_removed_edges": 8289,
   "subsets_with_split_edge": 2444,
   "three_part_instances": 640,
   "witness_map_label_dependent": 462
  },
  "coarse power L=2": {
   "checked_vs_core": 160,
   "emergent_edges": 229,
   "failures_interfaces": 0,
   "failures_intervention": 0,
   "failures_relabeling": 0,
   "failures_shares": 0,
   "failures_theorem": 0,
   "failures_vs_core": 0,
   "instances": 200,
   "instances_with_emergence": 117,
   "instances_with_fractional_shares": 39,
   "interaction_sizes": {
    "1": 44,
    "2": 51,
    "3": 47,
    "4": 58
   },
   "max_producers_per_edge": 5,
   "producing_crossing_paths": 1703,
   "subsets": 1396,
   "subsets_net_decrease": 597,
   "subsets_net_increase": 37,
   "subsets_with_new_edges": 86,
   "subsets_with_removed_edges": 617,
   "subsets_with_split_edge": 134,
   "three_part_instances": 40,
   "witness_map_label_dependent": 23
  },
  "coarse power L=3": {
   "checked_vs_core": 160,
   "emergent_edges": 305,
   "failures_interfaces": 0,
   "failures_intervention": 0,
   "failures_relabeling": 0,
   "failures_shares": 0,
   "failures_theorem": 0,
   "failures_vs_core": 0,
   "instances": 200,
   "instances_with_emergence": 115,
   "instances_with_fractional_shares": 92,
   "interaction_sizes": {
    "1": 57,
    "2": 43,
    "3": 45,
    "4": 55
   },
   "max_producers_per_edge": 10,
   "producing_crossing_paths": 3984,
   "subsets": 1326,
   "subsets_net_decrease": 584,
   "subsets_net_increase": 57,
   "subsets_with_new_edges": 105,
   "subsets_with_removed_edges": 606,
   "subsets_with_split_edge": 260,
   "three_part_instances": 40,
   "witness_map_label_dependent": 59
  },
  "coarse-graining": {
   "checked_vs_core": 160,
   "emergent_edges": 0,
   "failures_interfaces": 0,
   "failures_intervention": 0,
   "failures_relabeling": 0,
   "failures_shares": 0,
   "failures_theorem": 0,
   "failures_vs_core": 0,
   "instances": 200,
   "instances_with_emergence": 0,
   "instances_with_fractional_shares": 0,
   "interaction_sizes": {
    "1": 52,
    "2": 45,
    "3": 48,
    "4": 55
   },
   "max_producers_per_edge": 0,
   "producing_crossing_paths": 403,
   "subsets": 1348,
   "subsets_net_decrease": 0,
   "subsets_net_increase": 0,
   "subsets_with_new_edges": 0,
   "subsets_with_removed_edges": 0,
   "subsets_with_split_edge": 0,
   "three_part_instances": 40,
   "witness_map_label_dependent": 0
  },
  "continuation L0=2": {
   "checked_vs_core": 160,
   "emergent_edges": 156,
   "failures_interfaces": 0,
   "failures_intervention": 0,
   "failures_relabeling": 0,
   "failures_shares": 0,
   "failures_theorem": 0,
   "failures_vs_core": 0,
   "instances": 200,
   "instances_with_emergence": 94,
   "instances_with_fractional_shares": 11,
   "interaction_sizes": {
    "1": 48,
    "2": 53,
    "3": 52,
    "4": 47
   },
   "max_producers_per_edge": 3,
   "producing_crossing_paths": 1500,
   "subsets": 1276,
   "subsets_net_decrease": 443,
   "subsets_net_increase": 0,
   "subsets_with_new_edges": 0,
   "subsets_with_removed_edges": 443,
   "subsets_with_split_edge": 62,
   "three_part_instances": 40,
   "witness_map_label_dependent": 4
  },
  "continuation L0=3": {
   "checked_vs_core": 160,
   "emergent_edges": 351,
   "failures_interfaces": 0,
   "failures_intervention": 0,
   "failures_relabeling": 0,
   "failures_shares": 0,
   "failures_theorem": 0,
   "failures_vs_core": 0,
   "instances": 200,
   "instances_with_emergence": 122,
   "instances_with_fractional_shares": 83,
   "interaction_sizes": {
    "1": 60,
    "2": 50,
    "3": 42,
    "4": 48
   },
   "max_producers_per_edge": 6,
   "producing_crossing_paths": 2735,
   "subsets": 1224,
   "subsets_net_decrease": 609,
   "subsets_net_increase": 0,
   "subsets_with_new_edges": 0,
   "subsets_with_removed_edges": 609,
   "subsets_with_split_edge": 270,
   "three_part_instances": 40,
   "witness_map_label_dependent": 48
  },
  "drop sinks": {
   "checked_vs_core": 0,
   "emergent_edges": 108,
   "failures_interfaces": 0,
   "failures_intervention": 0,
   "failures_relabeling": 0,
   "failures_shares": 0,
   "failures_theorem": 0,
   "failures_vs_core": 0,
   "instances": 200,
   "instances_with_emergence": 61,
   "instances_with_fractional_shares": 8,
   "interaction_sizes": {
    "1": 48,
    "2": 45,
    "3": 66,
    "4": 41
   },
   "max_producers_per_edge": 2,
   "producing_crossing_paths": 1500,
   "subsets": 1260,
   "subsets_net_decrease": 262,
   "subsets_net_increase": 0,
   "subsets_with_new_edges": 0,
   "subsets_with_removed_edges": 262,
   "subsets_with_split_edge": 40,
   "three_part_instances": 40,
   "witness_map_label_dependent": 3
  },
  "identity": {
   "checked_vs_core": 160,
   "emergent_edges": 0,
   "failures_interfaces": 0,
   "failures_intervention": 0,
   "failures_relabeling": 0,
   "failures_shares": 0,
   "failures_theorem": 0,
   "failures_vs_core": 0,
   "instances": 200,
   "instances_with_emergence": 0,
   "instances_with_fractional_shares": 0,
   "interaction_sizes": {
    "1": 59,
    "2": 51,
    "3": 49,
    "4": 41
   },
   "max_producers_per_edge": 0,
   "producing_crossing_paths": 472,
   "subsets": 1170,
   "subsets_net_decrease": 0,
   "subsets_net_increase": 0,
   "subsets_with_new_edges": 0,
   "subsets_with_removed_edges": 0,
   "subsets_with_split_edge": 0,
   "three_part_instances": 40,
   "witness_map_label_dependent": 0
  },
  "on a cycle L=3": {
   "checked_vs_core": 0,
   "emergent_edges": 9,
   "failures_interfaces": 0,
   "failures_intervention": 0,
   "failures_relabeling": 0,
   "failures_shares": 0,
   "failures_theorem": 0,
   "failures_vs_core": 0,
   "instances": 200,
   "instances_with_emergence": 9,
   "instances_with_fractional_shares": 0,
   "interaction_sizes": {
    "1": 51,
    "2": 65,
    "3": 43,
    "4": 41
   },
   "max_producers_per_edge": 1,
   "producing_crossing_paths": 87,
   "subsets": 1162,
   "subsets_net_decrease": 84,
   "subsets_net_increase": 0,
   "subsets_with_new_edges": 0,
   "subsets_with_removed_edges": 84,
   "subsets_with_split_edge": 0,
   "three_part_instances": 40,
   "witness_map_label_dependent": 0
  },
  "on a cycle L=4": {
   "checked_vs_core": 0,
   "emergent_edges": 25,
   "failures_interfaces": 0,
   "failures_intervention": 0,
   "failures_relabeling": 0,
   "failures_shares": 0,
   "failures_theorem": 0,
   "failures_vs_core": 0,
   "instances": 200,
   "instances_with_emergence": 19,
   "instances_with_fractional_shares": 0,
   "interaction_sizes": {
    "1": 49,
    "2": 42,
    "3": 56,
    "4": 53
   },
   "max_producers_per_edge": 1,
   "producing_crossing_paths": 346,
   "subsets": 1362,
   "subsets_net_decrease": 143,
   "subsets_net_increase": 0,
   "subsets_with_new_edges": 0,
   "subsets_with_removed_edges": 143,
   "subsets_with_split_edge": 0,
   "three_part_instances": 40,
   "witness_map_label_dependent": 0
  },
  "on a cycle L=4, acyclic parts": {
   "checked_vs_core": 0,
   "emergent_edges": 64,
   "failures_interfaces": 0,
   "failures_intervention": 0,
   "failures_relabeling": 0,
   "failures_shares": 0,
   "failures_theorem": 0,
   "failures_vs_core": 0,
   "instances": 200,
   "instances_with_emergence": 24,
   "instances_with_fractional_shares": 5,
   "interaction_sizes": {
    "1": 55,
    "2": 52,
    "3": 40,
    "4": 53
   },
   "max_producers_per_edge": 3,
   "producing_crossing_paths": 177,
   "subsets": 1286,
   "subsets_net_decrease": 247,
   "subsets_net_increase": 0,
   "subsets_with_new_edges": 0,
   "subsets_with_removed_edges": 247,
   "subsets_with_split_edge": 25,
   "three_part_instances": 40,
   "witness_map_label_dependent": 3
  },
  "power L=2": {
   "checked_vs_core": 160,
   "emergent_edges": 1334,
   "failures_interfaces": 0,
   "failures_intervention": 0,
   "failures_relabeling": 0,
   "failures_shares": 0,
   "failures_theorem": 0,
   "failures_vs_core": 0,
   "instances": 200,
   "instances_with_emergence": 199,
   "instances_with_fractional_shares": 44,
   "interaction_sizes": {
    "1": 52,
    "2": 45,
    "3": 45,
    "4": 58
   },
   "max_producers_per_edge": 3,
   "producing_crossing_paths": 2013,
   "subsets": 1372,
   "subsets_net_decrease": 1303,
   "subsets_net_increase": 14,
   "subsets_with_new_edges": 192,
   "subsets_with_removed_edges": 1324,
   "subsets_with_split_edge": 326,
   "three_part_instances": 40,
   "witness_map_label_dependent": 27
  },
  "power L=3": {
   "checked_vs_core": 160,
   "emergent_edges": 2723,
   "failures_interfaces": 0,
   "failures_intervention": 0,
   "failures_relabeling": 0,
   "failures_shares": 0,
   "failures_theorem": 0,
   "failures_vs_core": 0,
   "instances": 200,
   "instances_with_emergence": 195,
   "instances_with_fractional_shares": 160,
   "interaction_sizes": {
    "1": 47,
    "2": 40,
    "3": 59,
    "4": 54
   },
   "max_producers_per_edge": 7,
   "producing_crossing_paths": 5062,
   "subsets": 1390,
   "subsets_net_decrease": 1267,
   "subsets_net_increase": 67,
   "subsets_with_new_edges": 382,
   "subsets_with_removed_edges": 1299,
   "subsets_with_split_edge": 675,
   "three_part_instances": 40,
   "witness_map_label_dependent": 130
  },
  "power L=4": {
   "checked_vs_core": 160,
   "emergent_edges": 3619,
   "failures_interfaces": 0,
   "failures_intervention": 0,
   "failures_relabeling": 0,
   "failures_shares": 0,
   "failures_theorem": 0,
   "failures_vs_core": 0,
   "instances": 200,
   "instances_with_emergence": 197,
   "instances_with_fractional_shares": 165,
   "interaction_sizes": {
    "1": 47,
    "2": 60,
    "3": 43,
    "4": 50
   },
   "max_producers_per_edge": 14,
   "producing_crossing_paths": 9015,
   "subsets": 1278,
   "subsets_net_decrease": 1123,
   "subsets_net_increase": 99,
   "subsets_with_new_edges": 367,
   "subsets_with_removed_edges": 1156,
   "subsets_with_split_edge": 582,
   "three_part_instances": 40,
   "witness_map_label_dependent": 137
  },
  "thresholded power L=2": {
   "checked_vs_core": 160,
   "emergent_edges": 380,
   "failures_interfaces": 0,
   "failures_intervention": 0,
   "failures_relabeling": 0,
   "failures_shares": 0,
   "failures_theorem": 0,
   "failures_vs_core": 0,
   "instances": 200,
   "instances_with_emergence": 134,
   "instances_with_fractional_shares": 1,
   "interaction_sizes": {
    "1": 46,
    "2": 48,
    "3": 44,
    "4": 62
   },
   "max_producers_per_edge": 2,
   "producing_crossing_paths": 679,
   "subsets": 1428,
   "subsets_net_decrease": 833,
   "subsets_net_increase": 23,
   "subsets_with_new_edges": 69,
   "subsets_with_removed_edges": 850,
   "subsets_with_split_edge": 8,
   "three_part_instances": 40,
   "witness_map_label_dependent": 1
  },
  "thresholded power L=3": {
   "checked_vs_core": 160,
   "emergent_edges": 545,
   "failures_interfaces": 0,
   "failures_intervention": 0,
   "failures_relabeling": 0,
   "failures_shares": 0,
   "failures_theorem": 0,
   "failures_vs_core": 0,
   "instances": 200,
   "instances_with_emergence": 129,
   "instances_with_fractional_shares": 38,
   "interaction_sizes": {
    "1": 59,
    "2": 49,
    "3": 50,
    "4": 42
   },
   "max_producers_per_edge": 5,
   "producing_crossing_paths": 916,
   "subsets": 1186,
   "subsets_net_decrease": 634,
   "subsets_net_increase": 26,
   "subsets_with_new_edges": 60,
   "subsets_with_removed_edges": 649,
   "subsets_with_split_edge": 62,
   "three_part_instances": 40,
   "witness_map_label_dependent": 27
  },
  "thresholding": {
   "checked_vs_core": 160,
   "emergent_edges": 0,
   "failures_interfaces": 0,
   "failures_intervention": 0,
   "failures_relabeling": 0,
   "failures_shares": 0,
   "failures_theorem": 0,
   "failures_vs_core": 0,
   "instances": 200,
   "instances_with_emergence": 0,
   "instances_with_fractional_shares": 0,
   "interaction_sizes": {
    "1": 42,
    "2": 47,
    "3": 55,
    "4": 56
   },
   "max_producers_per_edge": 0,
   "producing_crossing_paths": 255,
   "subsets": 1408,
   "subsets_net_decrease": 0,
   "subsets_net_increase": 0,
   "subsets_with_new_edges": 0,
   "subsets_with_removed_edges": 0,
   "subsets_with_split_edge": 0,
   "three_part_instances": 40,
   "witness_map_label_dependent": 0
  }
 },
 "design": {
  "a_b": "3000 one-directional instances; part sizes 3-12; kinds gnp (mean out-degree U(0.2,3.5)), random trees (toward the root in s1, away from it in s2), trees plus 1-2 random edges, random DAGs; |I| = 1..4 random pairs of V1 x V2; L = 2, 3, 4; brute force core.discrepancy(phi_power(L))",
  "c": "exact rational arithmetic; Monte Carlo 20000 brute-force draws per point, a and b uniform",
  "d": "200 instances per observation (160 with two parts of 3-8 vertices, 40 with three parts of 3-6 vertices), mean out-degree U(0.3,2.5), (random DAGs with the same mean out-degree for the acyclic-parts variant of edges on a cycle), interaction 1-4 random cross pairs in either direction, weights U(0,1) rounded to 0.01 with tau = 0.5, random partition into max(2,|V|/2) blocks; every nonempty subset C of I removed in turn"
 }
}

==> anc/experiments/exp_bridge_attribution.py <==
r"""
Bridge law and canonical attribution: exact numerical checks.

  (a) Bridge law.  For a graph power G^{<=L} and an interaction running from
      s1 to s2 (I subset of V1 x V2), the boundary-crossing paths are the
      concatenations  (path of length i in s1 into a) + (a,b) + (path of length
      j in s2 out of b),  i + j <= L - 1, so
          N_partial = sum_{(a,b) in I} sum_{i+j<=L-1} pi^in_i(a) pi^out_j(b),
      and the emergent edges are the cross pairs within combined distance L - 1,
          E+ = {(x,y) in V1 x V2 : min_{(a,b) in I} d1(x,a) + d2(b,y) <= L-1} \ I,
      with E- empty; for one interaction edge
          |E+| = sum_{i+j<=L-1} rho^in_i(a) rho^out_j(b) - 1.
      Checked against brute force (core.discrepancy with phi_power(L)).
  (b) Equality in the sharpened bound, |E+| = N_partial - |I|, holds exactly
      when every pair of V1 x V2 is joined in the join by at most one path of
      length <= L; for one interaction edge (a,b), exactly when every vertex of
      s1 has at most one path of length <= L-1 to a and b has at most one path
      of length <= L-1 to every vertex of s2.  Checked against brute force.
  (c) Exact expectations for one interaction edge between independent directed
      G(n1,p1), G(n2,p2) parts (rational arithmetic): E[N_partial] by falling
      factorials, E|E+| by the breadth-first-search Markov chain.  Checked
      against Monte Carlo (brute force, 20000 draws per point) and against the
      measured means of Experiment 6 stored in exp_final.json (key q4).
  (d) Canonical attribution.  For every observation acting on paths (identity,
      thresholding, coarse-graining, graph powers, coarse-grained powers,
      thresholded powers, continuation filter, drop sinks, edges on a cycle,
      the last also on acyclic parts) on random joins of two and three parts with interactions in both
      directions (|I| = 1..4): the shares sum to |E+|; the credits are carried
      along by relabeling; and for every subset C of I, removing C from the
      interaction removes exactly the emergent edges all of whose producing
      boundary-crossing paths traverse C, every newly emergent edge lies in
      phi(C) minus the reduced observed union, the channels of the reduced
      coupling are the channels avoiding C, and the loss of emergence is at
      most the credit of C.

All paths are exact simple paths (and, for observations that read cycles,
the rotations of the simple cycles).  Deterministic: every random choice is
drawn from random.Random seeded by a string key.  Output:
exp_bridge_attribution.json (results) and exp_bridge_attribution_timing.json
(wall-clock times).  Run after exp_final.py, whose q4 results part (c) reads.

    python3 experiments/exp_bridge_attribution.py
"""
import sys, os, json, random, time, itertools
from fractions import Fraction
from math import comb, perm, sqrt
from collections import deque
from multiprocessing import Pool

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from core import (DG, join, simple_paths, discrepancy, phi_power, phi_identity,
                  phi_threshold, phi_quotient, phi_quotient_power, phi_continuation,
                  phi_power_threshold)

N_A = 3000          # instances for (a) and (b)
MC_DRAWS = 20000    # Monte Carlo draws per parameter point in (c)
N_D_PER_OBS = 200   # instances per observation in (d): 160 with two parts, 40 with three
WORKERS = 16


# ====================================================================== helpers
def rand_digraph(rng, V, p):
    return {(u, v) for u in V for v in V if u != v and rng.random() < p}


def paths_to(E, target, K):
    """cnt[x][i] = number of simple paths of length i (0..K) from x to target."""
    radj = {}
    for (u, v) in E:
        radj.setdefault(v, []).append(u)
    cnt = {}
    def dfs(x, seen, i):
        cnt.setdefault(x, [0] * (K + 1))[i] += 1
        if i == K: return
        for w in radj.get(x, ()):
            if w not in seen:
                seen.add(w); dfs(w, seen, i + 1); seen.discard(w)
    dfs(target, {target}, 0)
    return cnt


def paths_from(E, source, K):
    """cnt[y][j] = number of simple paths of length j (0..K) from source to y."""
    return paths_to({(v, u) for (u, v) in E}, source, K)


def bfs_dist(E, s, reverse=False):
    adj = {}
    for (u, v) in E:
        if reverse: u, v = v, u
        adj.setdefault(u, []).append(v)
    d = {s: 0}; q = deque([s])
    while q:
        u = q.popleft()
        for w in adj.get(u, ()):
            if w not in d:
                d[w] = d[u] + 1; q.append(w)
    return d


# ====================================================================== (a), (b)
def part_graph(rng, pre, n, kind, side):
    """side 1 feeds the interface (in-reach matters), side 2 is fed by it."""
    V = [f"{pre}{i}" for i in range(n)]
    if kind == "gnp":
        d = rng.uniform(0.2, 3.5)
        return V, rand_digraph(rng, V, min(1.0, d / (n - 1)))
    if kind == "dag":
        d = rng.uniform(0.3, 3.0); p = min(1.0, 2 * d / (n - 1))
        order = V[:]; rng.shuffle(order)
        return V, {(order[i], order[j]) for i in range(n) for j in range(i + 1, n) if rng.random() < p}
    # random tree: toward its root on side 1, away from it on side 2
    E = set()
    for i in range(1, n):
        par = V[rng.randrange(i)]
        E.add((V[i], par) if side == 1 else (par, V[i]))
    if kind == "tree+":
        for _ in range(rng.randint(1, 2)):
            u, v = rng.sample(V, 2); E.add((u, v))
    return V, E


def bridge_instance(r):
    rng = random.Random(f"bridge|{r}")
    kind = rng.choices(["gnp", "tree", "tree+", "dag"], [0.5, 0.2, 0.15, 0.15])[0]
    n1, n2 = rng.randint(3, 12), rng.randint(3, 12)
    L = rng.choice([2, 3, 4]); k = rng.randint(1, 4)
    V1, E1 = part_graph(rng, "a", n1, kind, 1)
    V2, E2 = part_graph(rng, "b", n2, kind, 2)
    I = set(rng.sample([(x, y) for x in V1 for y in V2], k))
    # ---- brute force
    Ep, Em, N, S, _ = discrepancy(DG(V1, E1), DG(V2, E2), I, *phi_power(L))
    N2 = sum(1 for p in S if len(p) - 1 >= 2)
    # ---- bridge law (local counts in each part)
    K = L - 1
    tails = {a for (a, b) in I}; heads = {b for (a, b) in I}
    into = {a: paths_to(E1, a, K) for a in tails}      # into[a][x][i]
    outof = {b: paths_from(E2, b, K) for b in heads}   # outof[b][y][j]
    pin = {a: [sum(c[i] for c in into[a].values()) for i in range(K + 1)] for a in tails}
    pout = {b: [sum(c[j] for c in outof[b].values()) for j in range(K + 1)] for b in heads}
    N_pred = sum(pin[a][i] * pout[b][j] for (a, b) in I for i in range(K + 1) for j in range(K + 1 - i))
    d1 = {a: bfs_dist(E1, a, reverse=True) for a in tails}   # d1[a][x] = d_{s1}(x, a)
    d2 = {b: bfs_dist(E2, b) for b in heads}                 # d2[b][y] = d_{s2}(b, y)
    INF = 10 ** 9
    Ep_pred = {(x, y) for x in V1 for y in V2
               if min(d1[a].get(x, INF) + d2[b].get(y, INF) for (a, b) in I) <= K} - I
    res = dict(kind=kind, L=L, k=k, n1=n1, n2=n2, N=N, Eplus=len(Ep),
               ok_N=(N == N_pred), ok_Eplus=(Ep == Ep_pred), ok_Eminus=(len(Em) == 0),
               ok_N2=(N2 == N - k), ok_bound=(len(Ep) <= N2))
    if k == 1:
        (a, b), = I
        rin = [sum(1 for x in d1[a].values() if x == i) for i in range(K + 1)]
        rout = [sum(1 for y in d2[b].values() if y == j) for j in range(K + 1)]
        res["ok_single"] = (len(Ep) == sum(rin[i] * rout[j] for i in range(K + 1) for j in range(K + 1 - i)) - 1)
    # ---- (b) equality in the sharpened bound
    eq_brute = (len(Ep) == N2)
    maxc = 0
    for x in V1:
        for y in V2:
            c = sum(into[a].get(x, [0] * (K + 1))[i] * outof[b].get(y, [0] * (K + 1))[j]
                    for (a, b) in I for i in range(K + 1) for j in range(K + 1 - i))
            maxc = max(maxc, c)
    eq_pred = (maxc <= 1)
    res.update(eq_brute=eq_brute, eq_pred=eq_pred, N2=N2)
    if k == 1:
        (a, b), = I
        tree_pred = (all(sum(c) <= 1 for c in into[a].values()) and
                     all(sum(c) <= 1 for c in outof[b].values()))
        res["tree_pred"] = tree_pred
    return res


def summarize_ab(rows):
    a = dict(instances=len(rows),
             mismatches_N=sum(not r["ok_N"] for r in rows),
             mismatches_Eplus=sum(not r["ok_Eplus"] for r in rows),
             nonempty_Eminus=sum(not r["ok_Eminus"] for r in rows),
             mismatches_N2_equals_N_minus_I=sum(not r["ok_N2"] for r in rows),
             violations_sharpened_bound=sum(not r["ok_bound"] for r in rows),
             single_edge_instances=sum(1 for r in rows if r["k"] == 1),
             mismatches_single_edge_count=sum(1 for r in rows if r["k"] == 1 and not r["ok_single"]),
             by_L={str(L): sum(1 for r in rows if r["L"] == L) for L in (2, 3, 4)},
             by_I={str(k): sum(1 for r in rows if r["k"] == k) for k in (1, 2, 3, 4)},
             by_kind={kd: sum(1 for r in rows if r["kind"] == kd) for kd in ("gnp", "tree", "tree+", "dag")},
             part_sizes=[min(min(r["n1"], r["n2"]) for r in rows), max(max(r["n1"], r["n2"]) for r in rows)],
             mean_N=sum(r["N"] for r in rows) / len(rows),
             max_N=max(r["N"] for r in rows),
             mean_Eplus=sum(r["Eplus"] for r in rows) / len(rows),
             max_Eplus=max(r["Eplus"] for r in rows),
             total_crossing_paths=sum(r["N"] for r in rows),
             total_emergent_edges=sum(r["Eplus"] for r in rows))
    single = [r for r in rows if r["k"] == 1]
    b = dict(instances=len(rows),
             mismatches=sum(r["eq_brute"] != r["eq_pred"] for r in rows),
             equality_holds=sum(r["eq_brute"] for r in rows),
             equality_holds_with_N2_positive=sum(1 for r in rows if r["eq_brute"] and r["N2"] > 0),
             equality_fails=sum(not r["eq_brute"] for r in rows),
             single_edge=dict(instances=len(single),
                              mismatches_tree_condition=sum(r["eq_brute"] != r["tree_pred"] for r in single),
                              equality_holds=sum(r["eq_brute"] for r in single),
                              equality_holds_with_N2_positive=sum(1 for r in single if r["eq_brute"] and r["N2"] > 0),
                              equality_fails=sum(not r["eq_brute"] for r in single)))
    return a, b


# ====================================================================== (c)
def exact_EN(n1, p1, n2, p2, L):
    a = [perm(n1 - 1, i) * p1 ** i for i in range(L)]
    b = [perm(n2 - 1, j) * p2 ** j for j in range(L)]
    return sum(a[i] * b[j] for i in range(L) for j in range(L - i))


def exact_Erho(n, p, K):
    """E[rho_i], i = 0..K, for a fixed vertex of a directed G(n,p): the BFS chain
    with frontier f and undiscovered u, next frontier ~ Binomial(u, 1-(1-p)^f).
    Exact (Fraction) when p is a Fraction."""
    dist = {(1, n - 1): Fraction(1)}; out = [Fraction(1)]
    for _ in range(K):
        nd = {}; m = Fraction(0)
        for (f, u), pr in dist.items():
            q = 1 - (1 - p) ** f
            for k in range(u + 1):
                pk = pr * comb(u, k) * q ** k * (1 - q) ** (u - k)
                if pk == 0: continue
                nd[(k, u - k)] = nd.get((k, u - k), 0) + pk; m += k * pk
        dist = nd; out.append(m)
    return out


def exact_EE(n1, p1, n2, p2, L):
    r1 = exact_Erho(n1, p1, L - 1); r2 = exact_Erho(n2, p2, L - 1)
    return sum(r1[i] * r2[j] for i in range(L) for j in range(L - i)) - 1


# Monte Carlo points: (label, n1, p1, n2, p2, L); p as exact fractions
MC_POINTS = [("exp6 d=0.5", 8, Fraction(1, 14), 8, Fraction(1, 14), 4),
             ("exp6 d=1.5", 8, Fraction(3, 14), 8, Fraction(3, 14), 4),
             ("exp6 d=3.0", 8, Fraction(3, 7), 8, Fraction(3, 7), 4),
             ("asym L=3", 6, Fraction(3, 10), 10, Fraction(3, 20), 3),
             ("n=12 L=4", 12, Fraction(2, 11), 12, Fraction(2, 11), 4)]


def mc_draw(args):
    idx, r = args
    lab, n1, p1, n2, p2, L = MC_POINTS[idx]
    rng = random.Random(f"mc|{lab}|{r}")
    A = [f"a{i}" for i in range(n1)]; B = [f"b{i}" for i in range(n2)]
    E1 = rand_digraph(rng, A, float(p1)); E2 = rand_digraph(rng, B, float(p2))
    I = {(A[rng.randrange(n1)], B[rng.randrange(n2)])}
    Ep, _, N, _, _ = discrepancy(DG(A, E1), DG(B, E2), I, *phi_power(L))
    return len(Ep), N


def exhaustive_chunk(args):
    """For every digraph on n labeled vertices whose edge mask has the given
    high bits: integer sums, by edge count m, of rho_i(0) (vertices at distance
    exactly i from vertex 0) and pi_i(0) (simple paths of length i from 0)."""
    n, hi, nhi = args
    pairs = [(u, v) for u in range(n) for v in range(n) if u != v]
    M = len(pairs); nlo = M - nhi
    S_rho = [[0] * n for _ in range(M + 1)]; S_pi = [[0] * n for _ in range(M + 1)]
    for lo in range(1 << nlo):
        mask = (hi << nlo) | lo
        out = [0] * n; m = 0
        for t, (u, v) in enumerate(pairs):
            if mask >> t & 1: out[u] |= 1 << v; m += 1
        seen = 1; front = 1; i = 0
        while front:                      # breadth-first layers from vertex 0
            S_rho[m][i] += bin(front).count("1")
            nxt = 0
            for u in range(n):
                if front >> u & 1: nxt |= out[u]
            front = nxt & ~seen; seen |= front; i += 1
        stack = [(0, 1, 0)]               # simple paths from vertex 0
        while stack:
            u, vis, l = stack.pop()
            S_pi[m][l] += 1
            nb = out[u] & ~vis
            while nb:
                w = (nb & -nb).bit_length() - 1; nb &= nb - 1
                stack.append((w, vis | 1 << w, l + 1))
    return S_rho, S_pi


def exhaustive_check(pool, n, ps, nhi=6):
    pairs = n * (n - 1)
    parts = pool.map(exhaustive_chunk, [(n, h, nhi) for h in range(1 << nhi)])
    S_rho = [[sum(P[0][m][i] for P in parts) for i in range(n)] for m in range(pairs + 1)]
    S_pi = [[sum(P[1][m][i] for P in parts) for i in range(n)] for m in range(pairs + 1)]
    ok = True; worst = 0.0
    for p in ps:
        w = [p ** m * (1 - p) ** (pairs - m) for m in range(pairs + 1)]
        Erho = [sum(w[m] * S_rho[m][i] for m in range(pairs + 1)) for i in range(n)]
        Epi = [sum(w[m] * S_pi[m][i] for m in range(pairs + 1)) for i in range(n)]
        chain = exact_Erho(n, p, n - 1)
        ok &= (Erho == chain) and all(Epi[i] == perm(n - 1, i) * p ** i for i in range(n))
    return dict(n=n, graphs=2 ** pairs, p=[str(p) for p in ps], exact_agreement=bool(ok))


def mean_sd(xs):
    n = len(xs); m = sum(xs) / n
    return m, sqrt(sum((x - m) ** 2 for x in xs) / (n - 1))


# ====================================================================== (d)
def all_paths(g, L, cycles):
    """P_L(g): simple paths of length 1..L, plus, if cycles, every rotation of
    every simple cycle of length 2..L written (v0, ..., v_{k-1}, v0)."""
    P = simple_paths(g, L)
    if cycles:
        P = P + [p + (p[0],) for p in P if len(p) <= L and (p[-1], p[0]) in g.E]
    return P


def phi_dropsinks():
    def star(p):   # a path of length two, or a two-cycle, produces its first edge
        return (p[0], p[1]) if len(p) == 3 else None
    return star, 2


def phi_oncycle(L):
    def star(p):   # each rotation of a cycle of length <= L produces its first edge
        return (p[0], p[1]) if len(p) >= 3 and p[0] == p[-1] and len(p) - 1 <= L else None
    return star, L


# name -> (maker(w, block) -> (star, L), uses vertex map, reads cycles)
OBS = [("identity",            lambda w, b: phi_identity(),                 False, False),
       ("thresholding",        lambda w, b: phi_threshold(w, 0.5),          False, False),
       ("coarse-graining",     lambda w, b: phi_quotient(b),                True,  False),
       ("power L=2",           lambda w, b: phi_power(2),                   False, False),
       ("power L=3",           lambda w, b: phi_power(3),                   False, False),
       ("power L=4",           lambda w, b: phi_power(4),                   False, False),
       ("coarse power L=2",    lambda w, b: phi_quotient_power(2, b),       True,  False),
       ("coarse power L=3",    lambda w, b: phi_quotient_power(3, b),       True,  False),
       ("thresholded power L=2", lambda w, b: phi_power_threshold(2, w, 0.5), False, False),
       ("thresholded power L=3", lambda w, b: phi_power_threshold(3, w, 0.5), False, False),
       ("continuation L0=2",   lambda w, b: phi_continuation(2),            False, False),
       ("continuation L0=3",   lambda w, b: phi_continuation(3),            False, False),
       ("drop sinks",          lambda w, b: phi_dropsinks(),                False, True),
       ("on a cycle L=3",      lambda w, b: phi_oncycle(3),                 False, True),
       ("on a cycle L=4",      lambda w, b: phi_oncycle(4),                 False, True),
       ("on a cycle L=4, acyclic parts", lambda w, b: phi_oncycle(4),       False, True)]
ACYCLIC = {"on a cycle L=4, acyclic parts"}   # parts drawn as random DAGs


def through(p, C):
    return any((p[i], p[i + 1]) in C for i in range(len(p) - 1))


def observed(g, star, L, cyc):
    return {e for e in (star(p) for p in all_paths(g, L, cyc)) if e is not None}


def attribution(parts, I, star, L, cyc, vmap):
    """Brute-force discrepancy plus canonical shares and credits for a coupling."""
    g = DG(set().union(*(s.V for s in parts)), set().union(*(s.E for s in parts)) | set(I))
    P = all_paths(g, L, cyc)
    Ej = {e for e in (star(p) for p in P) if e is not None}
    Eparts = set().union(*(observed(s, star, L, cyc) for s in parts))
    phiI = set(I) if vmap is None else {(vmap[u], vmap[v]) for (u, v) in I if vmap[u] != vmap[v]}
    U = Eparts | phiI
    Ep = Ej - U
    S = [p for p in P if through(p, I) and star(p) is not None]
    W = {e: [p for p in S if star(p) == e] for e in Ep}
    share = {}
    for e, ps in W.items():
        for p in ps: share[p] = Fraction(1, len(ps))
    return dict(g=g, P=P, Ej=Ej, Eparts=Eparts, U=U, Ep=Ep, S=S, W=W, share=share, phiI=phiI)


def credits(A):
    cv, ce = {}, {}
    for p, s in A["share"].items():
        for v in set(p): cv[v] = cv.get(v, 0) + s
        for i in range(len(p) - 1):
            e = (p[i], p[i + 1]); ce[e] = ce.get(e, 0) + s
    return cv, ce


def make_parts(rng, sizes, acyclic=False):
    parts = []
    for t, n in enumerate(sizes):
        V = [f"{'abc'[t]}{i}" for i in range(n)]
        d = rng.uniform(0.3, 2.5)
        if acyclic:   # random order, forward edges only, same mean out-degree d
            order = V[:]; rng.shuffle(order); p = min(1.0, 2 * d / (n - 1))
            E = {(order[i], order[j]) for i in range(n) for j in range(i + 1, n) if rng.random() < p}
        else:
            E = rand_digraph(rng, V, min(1.0, d / (n - 1)))
        parts.append(DG(V, E))
    return parts


def att_instance(key):
    oi, r = key
    name, mk, uses_vmap, cyc = OBS[oi]
    rng = random.Random(f"attr|{name}|{r}")
    three = r >= int(0.8 * N_D_PER_OBS)
    sizes = [rng.randint(3, 6) for _ in range(3)] if three else [rng.randint(3, 8) for _ in range(2)]
    parts = make_parts(rng, sizes, name in ACYCLIC)
    allV = sorted(set().union(*(s.V for s in parts)))
    side = {v: t for t, s in enumerate(parts) for v in s.V}
    cross = [(u, v) for u in allV for v in allV if side[u] != side[v]]   # both directions
    I = set(rng.sample(cross, rng.randint(1, 4)))
    w = {(u, v): round(rng.random(), 2) for u in allV for v in allV if u != v}
    nb = max(2, len(allV) // 2)
    block = {v: f"B{rng.randrange(nb)}" for v in allV}
    star, L = mk(w, block)
    vmap = block if uses_vmap else None
    A = attribution(parts, I, star, L, cyc, vmap)
    out = dict(obs=name, parts=len(parts), I=len(I), Eplus=len(A["Ep"]), N=len(A["S"]))
    # Theorem 4.4(i): E+ = <S> - U ;  every W(e) nonempty
    out["ok_thm"] = (A["Ep"] == {star(p) for p in A["S"]} - A["U"]) and all(A["W"][e] for e in A["Ep"])
    # independent brute force for two parts and observations in core.py
    if len(parts) == 2 and not cyc:
        Ep2, _, N2, _, _ = discrepancy(parts[0], parts[1], I, star, L, vmap=vmap)
        out["ok_core"] = (Ep2 == A["Ep"]) and (N2 == len(A["S"]))
    # shares
    tot = sum(A["share"].values(), Fraction(0))
    cv, ce = credits(A)
    kI = sum((s for p, s in A["share"].items() if through(p, I)), Fraction(0))
    out["ok_shares"] = (tot == len(A["Ep"])) and (kI == len(A["Ep"]))
    out["max_W"] = max((len(ps) for ps in A["W"].values()), default=0)
    out["fractional"] = any(s != 1 for s in A["share"].values())
    # interfaces between pairs of parts: credits sum to at least |E+|
    ifaces = {}
    for (u, v) in I:
        ifaces.setdefault(tuple(sorted((side[u], side[v]))), set()).add((u, v))
    kif = [sum((s for p, s in A["share"].items() if through(p, J)), Fraction(0)) for J in ifaces.values()]
    out["ok_interfaces"] = (sum(kif, Fraction(0)) >= len(A["Ep"])) and all(k <= len(A["Ep"]) for k in kif)
    # relabeling: carry every vertex to a fresh name; credits must be carried along
    names = [f"z{i}" for i in range(len(allV))]; rng.shuffle(names)
    pi = dict(zip(allV, names))
    parts_r = [DG({pi[v] for v in s.V}, {(pi[u], pi[v]) for (u, v) in s.E}) for s in parts]
    I_r = {(pi[u], pi[v]) for (u, v) in I}
    w_r = {(pi[u], pi[v]): x for (u, v), x in w.items()}
    block_r = {pi[v]: b for v, b in block.items()}
    star_r, _ = mk(w_r, block_r)
    A_r = attribution(parts_r, I_r, star_r, L, cyc, block_r if uses_vmap else None)
    cv_r, ce_r = credits(A_r)
    out["ok_relabel"] = (all(cv_r.get(pi[v], 0) == cv.get(v, 0) for v in allV) and
                         all(ce_r.get((pi[u], pi[v]), 0) == x for (u, v), x in ce.items()) and
                         sum(ce_r.values(), Fraction(0)) == sum(ce.values(), Fraction(0)))
    # a witness map choosing the lexicographically first producing path depends on the labels
    def wit_credit(B, rename):
        c = {}
        for e, ps in B["W"].items():
            for v in set(min(ps)): c[rename(v)] = c.get(rename(v), 0) + 1
        return c
    inv = {b: a for a, b in pi.items()}
    out["witness_label_dependent"] = (wit_credit(A, lambda v: v) != wit_credit(A_r, lambda v: inv[v]))
    # interventions: every subset C of I
    n_sub = ok_sub = n_new = n_removed = n_split = n_up = n_down = 0
    for m in range(1, len(I) + 1):
        for C in itertools.combinations(sorted(I), m):
            C = set(C); J = I - C
            n_sub += 1
            B = attribution(parts, J, star, L, cyc, vmap)          # brute force on the reduced coupling
            # predictions from the original coupling only
            removed = {e for e in A["Ep"] if all(through(p, C) for p in A["W"][e])}
            kept = A["Ep"] - removed
            phiC = set(C) if vmap is None else {(vmap[u], vmap[v]) for (u, v) in C if vmap[u] != vmap[v]}
            phiJ = set(J) if vmap is None else {(vmap[u], vmap[v]) for (u, v) in J if vmap[u] != vmap[v]}
            U_J = A["Eparts"] | phiJ
            prod_avoid = {star(p) for p in A["P"] if not through(p, C)} - {None}
            new = (phiC - U_J) & prod_avoid
            kC_e = {e: sum((A["share"][p] for p in A["W"][e] if through(p, C)), Fraction(0)) for e in A["Ep"]}
            kC = sum(kC_e.values(), Fraction(0))
            ok = (B["Ep"] == kept | new
                  and A["Ep"] - B["Ep"] == removed
                  and B["Ep"] - A["Ep"] <= phiC - U_J
                  and set(B["S"]) == {p for p in A["S"] if not through(p, C)}
                  and removed == {e for e, x in kC_e.items() if x == 1}
                  and len(A["Ep"]) - len(B["Ep"]) <= kC
                  and (bool(J) or not B["Ep"]))
            ok_sub += ok
            n_new += bool(B["Ep"] - A["Ep"]); n_removed += bool(removed)
            n_split += any(0 < x < 1 for x in kC_e.values())
            n_up += len(B["Ep"]) > len(A["Ep"]); n_down += len(B["Ep"]) < len(A["Ep"])
    out.update(subsets=n_sub, subsets_ok=ok_sub, subsets_with_new=n_new,
               subsets_with_removed=n_removed, subsets_with_split_edge=n_split,
               subsets_net_increase=n_up, subsets_net_decrease=n_down)
    return out


def summarize_d(rows):
    def agg(rs):
        return dict(instances=len(rs),
                    three_part_instances=sum(1 for r in rs if r["parts"] == 3),
                    instances_with_emergence=sum(1 for r in rs if r["Eplus"] > 0),
                    emergent_edges=sum(r["Eplus"] for r in rs),
                    producing_crossing_paths=sum(r["N"] for r in rs),
                    instances_with_fractional_shares=sum(r["fractional"] for r in rs),
                    max_producers_per_edge=max(r["max_W"] for r in rs),
                    failures_theorem=sum(not r["ok_thm"] for r in rs),
                    failures_vs_core=sum(1 for r in rs if "ok_core" in r and not r["ok_core"]),
                    checked_vs_core=sum(1 for r in rs if "ok_core" in r),
                    failures_shares=sum(not r["ok_shares"] for r in rs),
                    failures_interfaces=sum(not r["ok_interfaces"] for r in rs),
                    failures_relabeling=sum(not r["ok_relabel"] for r in rs),
                    witness_map_label_dependent=sum(r["witness_label_dependent"] for r in rs),
                    subsets=sum(r["subsets"] for r in rs),
                    failures_intervention=sum(r["subsets"] - r["subsets_ok"] for r in rs),
                    subsets_with_removed_edges=sum(r["subsets_with_removed"] for r in rs),
                    subsets_with_new_edges=sum(r["subsets_with_new"] for r in rs),
                    subsets_with_split_edge=sum(r["subsets_with_split_edge"] for r in rs),
                    subsets_net_increase=sum(r["subsets_net_increase"] for r in rs),
                    subsets_net_decrease=sum(r["subsets_net_decrease"] for r in rs),
                    interaction_sizes={str(k): sum(1 for r in rs if r["I"] == k) for k in (1, 2, 3, 4)})
    res = {name: agg([r for r in rows if r["obs"] == name]) for name, _, _, _ in OBS}
    res["_total"] = agg(rows)
    return res


# ====================================================================== main
if __name__ == "__main__":
    OUT, TIME = {}, {}
    t0 = time.time()
    with Pool(WORKERS) as pool:
        # (a), (b)
        t = time.time()
        rows = pool.map(bridge_instance, range(N_A), chunksize=20)
        OUT["a_bridge_law"], OUT["b_sharp_equality"] = summarize_ab(rows)
        TIME["a_b_seconds"] = time.time() - t
        # (c)
        t = time.time()
        table = []
        for i in range(7):
            d = Fraction(i, 2); n = 8; L = 4; p = d / (n - 1)
            rho = exact_Erho(n, p, L - 1)
            table.append(dict(mdeg=float(d), p=float(p),
                              EN=float(exact_EN(n, p, n, p, L)), EEplus=float(exact_EE(n, p, n, p, L)),
                              Erho=[float(x) for x in rho], Ereach=float(sum(rho)),
                              max_emergent=n * n - 1))
        mc = []
        for idx, (lab, n1, p1, n2, p2, L) in enumerate(MC_POINTS):
            draws = pool.map(mc_draw, [(idx, r) for r in range(MC_DRAWS)], chunksize=200)
            Es = [e for e, _ in draws]; Ns = [x for _, x in draws]
            mE, sE = mean_sd(Es); mN, sN = mean_sd(Ns)
            EN = float(exact_EN(n1, p1, n2, p2, L)); EE = float(exact_EE(n1, p1, n2, p2, L))
            mc.append(dict(point=lab, n1=n1, p1=float(p1), n2=n2, p2=float(p2), L=L, draws=MC_DRAWS,
                           EN_exact=EN, N_mean=mN, N_sd=sN, N_z=(mN - EN) / (sN / sqrt(MC_DRAWS)),
                           EEplus_exact=EE, Eplus_mean=mE, Eplus_sd=sE,
                           Eplus_z=(mE - EE) / (sE / sqrt(MC_DRAWS)) if sE > 0 else 0.0))
        ps = [Fraction(1, 14), Fraction(1, 7), Fraction(1, 3), Fraction(1, 2), Fraction(3, 4)]
        exhaustive = [exhaustive_check(pool, n, ps, nhi) for n, nhi in ((3, 2), (4, 4), (5, 8))]
        TIME["c_seconds"] = time.time() - t
        # (d)
        t = time.time()
        keys = [(oi, r) for oi in range(len(OBS)) for r in range(N_D_PER_OBS)]
        drows = pool.map(att_instance, keys, chunksize=5)
        OUT["d_attribution"] = summarize_d(drows)
        TIME["d_seconds"] = time.time() - t
    # (c) comparison with the stored Experiment 6 results
    q4 = json.load(open(os.path.join(HERE, "exp_final.json")))["q4"]
    cmp6 = []
    for s, ex in zip(q4["surge"], table):
        assert abs(s["mdeg"] - ex["mdeg"]) < 1e-12
        seN = s["N_ci"] / 1.96; seD = s["D_ci"] / 1.96
        cmp6.append(dict(mdeg=s["mdeg"], reps=s.get("reps"),
                         N_mean=s["N"], N_ci=s["N_ci"], EN_exact=ex["EN"],
                         N_z=(s["N"] - ex["EN"]) / seN if seN > 0 else 0.0,
                         N_exact_in_ci=abs(s["N"] - ex["EN"]) <= s["N_ci"] + 1e-12,
                         Eplus_mean=s["D"], Eplus_ci=s["D_ci"], EEplus_exact=ex["EEplus"],
                         Eplus_z=(s["D"] - ex["EEplus"]) / seD if seD > 0 else 0.0,
                         Eplus_exact_in_ci=abs(s["D"] - ex["EEplus"]) <= s["D_ci"] + 1e-12,
                         stored_exact_agree=(abs(s.get("N_exact", float("nan")) - ex["EN"]) < 1e-9 and
                                             abs(s.get("D_exact", float("nan")) - ex["EEplus"]) < 1e-9)))
    OUT["c_expectations"] = dict(exp6_exact=table, monte_carlo=mc, exp6_vs_exp_final_q4=cmp6,
                                 exhaustive_all_digraphs=exhaustive,
                                 exp6_design=dict(n=8, L=4, interaction_edges=1,
                                                  edge_probability="d/(n-1)"))
    OUT["design"] = dict(
        a_b=f"{N_A} one-directional instances; part sizes 3-12; kinds gnp (mean out-degree U(0.2,3.5)), "
            "random trees (toward the root in s1, away from it in s2), trees plus 1-2 random edges, random DAGs; "
            "|I| = 1..4 random pairs of V1 x V2; L = 2, 3, 4; brute force core.discrepancy(phi_power(L))",
        c=f"exact rational arithmetic; Monte Carlo {MC_DRAWS} brute-force draws per point, a and b uniform",
        d=f"{N_D_PER_OBS} instances per observation ({int(0.8 * N_D_PER_OBS)} with two parts of 3-8 vertices, "
          f"{N_D_PER_OBS - int(0.8 * N_D_PER_OBS)} with three parts of 3-6 vertices), mean out-degree U(0.3,2.5), "
          "(random DAGs with the same mean out-degree for the acyclic-parts variant of edges on a cycle), "
          "interaction 1-4 random cross pairs in either direction, weights U(0,1) rounded to 0.01 with tau = 0.5, "
          "random partition into max(2,|V|/2) blocks; every nonempty subset C of I removed in turn")
    TIME["total_seconds"] = time.time() - t0
    json.dump(OUT, open(os.path.join(HERE, "exp_bridge_attribution.json"), "w"), indent=1, sort_keys=True)
    json.dump(TIME, open(os.path.join(HERE, "exp_bridge_attribution_timing.json"), "w"), indent=1, sort_keys=True)

    a, b, d = OUT["a_bridge_law"], OUT["b_sharp_equality"], OUT["d_attribution"]["_total"]
    print(f"(a) bridge law: {a['instances']} instances; mismatches N {a['mismatches_N']}, "
          f"E+ {a['mismatches_Eplus']}, E- nonempty {a['nonempty_Eminus']}, "
          f"single-edge count {a['mismatches_single_edge_count']}/{a['single_edge_instances']}")
    print(f"(b) sharpened equality: mismatches {b['mismatches']} (holds {b['equality_holds']}, "
          f"{b['equality_holds_with_N2_positive']} with N2>0; fails {b['equality_fails']}); single edge "
          f"tree condition mismatches {b['single_edge']['mismatches_tree_condition']}")
    print("(c) Experiment 6 exact expectations (n=8, L=4):")
    for x in table:
        print(f"    d={x['mdeg']:.1f}  E[N]={x['EN']:8.3f}  E|E+|={x['EEplus']:7.3f}  ceiling {x['max_emergent']}")
    for x in mc:
        print(f"    MC {x['point']:<12} N {x['N_mean']:8.3f} vs {x['EN_exact']:8.3f} (z={x['N_z']:+.2f});"
              f"  E+ {x['Eplus_mean']:7.3f} vs {x['EEplus_exact']:7.3f} (z={x['Eplus_z']:+.2f})")
    for x in cmp6:
        print(f"    q4 d={x['mdeg']:.1f}: N {x['N_mean']:.2f}+-{x['N_ci']:.2f} vs {x['EN_exact']:.2f} "
              f"(z={x['N_z']:+.2f});  E+ {x['Eplus_mean']:.2f}+-{x['Eplus_ci']:.2f} vs {x['EEplus_exact']:.2f} "
              f"(z={x['Eplus_z']:+.2f})")
    print(f"(d) attribution: {d['instances']} instances, {d['subsets']} interventions; failures: theorem "
          f"{d['failures_theorem']}, core {d['failures_vs_core']}/{d['checked_vs_core']}, shares "
          f"{d['failures_shares']}, interfaces {d['failures_interfaces']}, relabeling {d['failures_relabeling']}, "
          f"intervention {d['failures_intervention']}")
    print(f"    fractional shares in {d['instances_with_fractional_shares']} instances; new edges after removal in "
          f"{d['subsets_with_new_edges']} interventions; split edges in {d['subsets_with_split_edge']}")
    print(f"    total {TIME['total_seconds']:.0f} s")


==> anc/experiments/exp_bridge_attribution_timing.json <==
{
 "a_b_seconds": 0.38716697692871094,
 "c_seconds": 9.197543859481812,
 "d_seconds": 0.3594930171966553,
 "total_seconds": 10.043187141418457
}

==> anc/experiments/exp_final.json <==
{
 "q1": {
  "ER|$G^{\\leq2}$": {
   "Eplus": 12.7,
   "N": 16.0,
   "ratio": 0.786751312713774,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.9729386625197093,
   "N_ci": 0.9974346582287471,
   "ratio_of_means": 0.79375,
   "N2": 13.0,
   "ratio_sharp": 0.9780696284924225,
   "viol_sharp": 0,
   "attained_sharp": 30
  },
  "ER|$G^{\\leq3}$": {
   "Eplus": 40.45,
   "N": 53.875,
   "ratio": 0.7604117827438309,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 3.807151960623853,
   "N_ci": 6.2931613167766765,
   "ratio_of_means": 0.7508120649651973,
   "N2": 50.875,
   "ratio_sharp": 0.8120504626951247,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "ER|$G^{\\leq4}$": {
   "Eplus": 70.0,
   "N": 124.8,
   "ratio": 0.570826063497754,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 7.647285290068123,
   "N_ci": 14.94228302331066,
   "ratio_of_means": 0.5608974358974359,
   "N2": 121.8,
   "ratio_sharp": 0.5873863663619621,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "ER|quot.$\\circ G^{\\leq2}$": {
   "Eplus": 6.45,
   "N": 14.65,
   "ratio": 0.43867584009128124,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.6544004106324334,
   "N_ci": 0.7863522405092047,
   "ratio_of_means": 0.4402730375426621,
   "N2": 11.65,
   "ratio_sharp": 0.5561348985981339,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "small-world|$G^{\\leq2}$": {
   "Eplus": 15.35,
   "N": 18.9,
   "ratio": 0.8076060633375464,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.9245301509415471,
   "N_ci": 0.8815810971029443,
   "ratio_of_means": 0.8121693121693122,
   "N2": 15.9,
   "ratio_sharp": 0.9638428422068127,
   "viol_sharp": 0,
   "attained_sharp": 25
  },
  "small-world|$G^{\\leq3}$": {
   "Eplus": 52.05,
   "N": 73.3,
   "ratio": 0.7171283202132723,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 3.443757027076455,
   "N_ci": 5.470472008885522,
   "ratio_of_means": 0.7100954979536153,
   "N2": 70.3,
   "ratio_sharp": 0.7502127206775443,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "small-world|$G^{\\leq4}$": {
   "Eplus": 109.325,
   "N": 229.55,
   "ratio": 0.482003607948658,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 8.38205597293011,
   "N_ci": 18.180484941770633,
   "ratio_of_means": 0.47625789588324985,
   "N2": 226.55,
   "ratio_sharp": 0.4888980090578179,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "small-world|quot.$\\circ G^{\\leq2}$": {
   "Eplus": 7.075,
   "N": 18.25,
   "ratio": 0.38826420199030914,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.6522802410164765,
   "N_ci": 0.9616094948121199,
   "ratio_of_means": 0.38767123287671235,
   "N2": 15.25,
   "ratio_sharp": 0.4678476055033718,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "scale-free|$G^{\\leq2}$": {
   "Eplus": 13.05,
   "N": 16.3,
   "ratio": 0.7928098356359394,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 1.0572406756050612,
   "N_ci": 1.0554923021983629,
   "ratio_of_means": 0.8006134969325154,
   "N2": 13.3,
   "ratio_sharp": 0.9805890984015984,
   "viol_sharp": 0,
   "attained_sharp": 31
  },
  "scale-free|$G^{\\leq3}$": {
   "Eplus": 45.125,
   "N": 62.125,
   "ratio": 0.7295172882194569,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 4.262595618898937,
   "N_ci": 5.811413559892512,
   "ratio_of_means": 0.7263581488933601,
   "N2": 59.125,
   "ratio_sharp": 0.7699606448195481,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "scale-free|$G^{\\leq4}$": {
   "Eplus": 92.65,
   "N": 169.175,
   "ratio": 0.5622496315162121,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 9.070122669003393,
   "N_ci": 18.442447631510998,
   "ratio_of_means": 0.5476577508497118,
   "N2": 166.175,
   "ratio_sharp": 0.5743463227884364,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "scale-free|quot.$\\circ G^{\\leq2}$": {
   "Eplus": 6.85,
   "N": 15.05,
   "ratio": 0.46261296301737476,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.4889938387740426,
   "N_ci": 1.0120179890972345,
   "ratio_of_means": 0.4551495016611295,
   "N2": 12.05,
   "ratio_sharp": 0.5887249808370164,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "Price|$G^{\\leq2}$": {
   "Eplus": 10.1,
   "N": 13.3,
   "ratio": 0.7299933722108645,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 1.5642262279822865,
   "N_ci": 1.545856463300589,
   "ratio_of_means": 0.7593984962406014,
   "N2": 10.3,
   "ratio_sharp": 0.9762698412698413,
   "viol_sharp": 0,
   "attained_sharp": 33
  },
  "Price|$G^{\\leq3}$": {
   "Eplus": 27.325,
   "N": 39.7,
   "ratio": 0.6675123748837635,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 4.975995174270064,
   "N_ci": 6.888014592438159,
   "ratio_of_means": 0.6882871536523929,
   "N2": 36.7,
   "ratio_sharp": 0.7459757876313662,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "Price|$G^{\\leq4}$": {
   "Eplus": 37.65,
   "N": 74.0,
   "ratio": 0.5122002733173384,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 8.115511270369057,
   "N_ci": 16.146720616480195,
   "ratio_of_means": 0.5087837837837837,
   "N2": 71.0,
   "ratio_sharp": 0.5491524815268596,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "Price|quot.$\\circ G^{\\leq2}$": {
   "Eplus": 5.15,
   "N": 13.25,
   "ratio": 0.3816603608379924,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.641478340661991,
   "N_ci": 1.2840119417928584,
   "ratio_of_means": 0.3886792452830189,
   "N2": 10.25,
   "ratio_sharp": 0.5062291102645204,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "Bollobas|$G^{\\leq2}$": {
   "Eplus": 10.025,
   "N": 13.4,
   "ratio": 0.7233999646509321,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 1.3231861217608476,
   "N_ci": 1.3367260425459335,
   "ratio_of_means": 0.7481343283582089,
   "N2": 10.4,
   "ratio_sharp": 0.9611637667887669,
   "viol_sharp": 0,
   "attained_sharp": 30
  },
  "Bollobas|$G^{\\leq3}$": {
   "Eplus": 31.175,
   "N": 47.075,
   "ratio": 0.6787147194088105,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 4.410076779958395,
   "N_ci": 6.936177679015424,
   "ratio_of_means": 0.6622411046202867,
   "N2": 44.075,
   "ratio_sharp": 0.7421844435657388,
   "viol_sharp": 0,
   "attained_sharp": 1
  },
  "Bollobas|$G^{\\leq4}$": {
   "Eplus": 58.775,
   "N": 139.075,
   "ratio": 0.46706013548235986,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 11.117485925679974,
   "N_ci": 31.670009347597663,
   "ratio_of_means": 0.4226136976451555,
   "N2": 136.075,
   "ratio_sharp": 0.486557957857061,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "Bollobas|quot.$\\circ G^{\\leq2}$": {
   "Eplus": 5.925,
   "N": 14.6,
   "ratio": 0.4033062061777232,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.644685393358851,
   "N_ci": 1.2764138867375308,
   "ratio_of_means": 0.4058219178082192,
   "N2": 11.6,
   "ratio_sharp": 0.5238797612346373,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "Kleinberg|$G^{\\leq2}$": {
   "Eplus": 15.7,
   "N": 19.025,
   "ratio": 0.8238922365250101,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.592173224829634,
   "N_ci": 0.5679210625899811,
   "ratio_of_means": 0.8252299605781866,
   "N2": 16.025,
   "ratio_sharp": 0.9797155112044817,
   "viol_sharp": 0,
   "attained_sharp": 30
  },
  "Kleinberg|$G^{\\leq3}$": {
   "Eplus": 51.9,
   "N": 67.95,
   "ratio": 0.7650701194602585,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 3.121833386378538,
   "N_ci": 3.3509768801473476,
   "ratio_of_means": 0.7637969094922736,
   "N2": 64.95,
   "ratio_sharp": 0.8014546936029193,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "Kleinberg|$G^{\\leq4}$": {
   "Eplus": 112.175,
   "N": 194.925,
   "ratio": 0.5843677559823479,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 6.250639005282498,
   "N_ci": 13.100869290985509,
   "ratio_of_means": 0.5754777478517378,
   "N2": 191.925,
   "ratio_sharp": 0.5940457648152735,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "Kleinberg|quot.$\\circ G^{\\leq2}$": {
   "Eplus": 6.075,
   "N": 18.325,
   "ratio": 0.3287353033318591,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.597091046615772,
   "N_ci": 0.46226507547077356,
   "ratio_of_means": 0.3315143246930423,
   "N2": 15.325,
   "ratio_sharp": 0.3930321231056525,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "SBM|$G^{\\leq2}$": {
   "Eplus": 13.675,
   "N": 17.05,
   "ratio": 0.7978412939222352,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.947777305337504,
   "N_ci": 1.0241123235671228,
   "ratio_of_means": 0.8020527859237536,
   "N2": 14.05,
   "ratio_sharp": 0.9776511591478696,
   "viol_sharp": 0,
   "attained_sharp": 31
  },
  "SBM|$G^{\\leq3}$": {
   "Eplus": 44.925,
   "N": 62.425,
   "ratio": 0.7254058871541769,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 3.768428465894517,
   "N_ci": 5.602875431647941,
   "ratio_of_means": 0.7196635963155786,
   "N2": 59.425,
   "ratio_sharp": 0.7663037760346133,
   "viol_sharp": 0,
   "attained_sharp": 1
  },
  "SBM|$G^{\\leq4}$": {
   "Eplus": 84.125,
   "N": 177.7,
   "ratio": 0.49190529543087996,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 7.980152326481378,
   "N_ci": 20.544095175113032,
   "ratio_of_means": 0.4734102419808667,
   "N2": 174.7,
   "ratio_sharp": 0.5019619683355196,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "SBM|quot.$\\circ G^{\\leq2}$": {
   "Eplus": 6.8,
   "N": 17.025,
   "ratio": 0.40326114975495775,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.5070421011195149,
   "N_ci": 0.9216957476749317,
   "ratio_of_means": 0.39941262848751835,
   "N2": 14.025,
   "ratio_sharp": 0.4951164796675632,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "geometric|$G^{\\leq2}$": {
   "Eplus": 14.025,
   "N": 17.525,
   "ratio": 0.791665196044066,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 1.0928321122848768,
   "N_ci": 1.0596545034428282,
   "ratio_of_means": 0.8002853067047077,
   "N2": 14.525,
   "ratio_sharp": 0.9625836036168854,
   "viol_sharp": 0,
   "attained_sharp": 26
  },
  "geometric|$G^{\\leq3}$": {
   "Eplus": 46.925,
   "N": 81.875,
   "ratio": 0.6098767296885607,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 5.929373796227104,
   "N_ci": 13.46403050010257,
   "ratio_of_means": 0.5731297709923664,
   "N2": 78.875,
   "ratio_sharp": 0.6408413916810831,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "geometric|$G^{\\leq4}$": {
   "Eplus": 71.75,
   "N": 201.1,
   "ratio": 0.4190305427558051,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 9.123775843422811,
   "N_ci": 45.20235035414045,
   "ratio_of_means": 0.35678766782695176,
   "N2": 198.1,
   "ratio_sharp": 0.43068218631955235,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "geometric|quot.$\\circ G^{\\leq2}$": {
   "Eplus": 8.525,
   "N": 18.875,
   "ratio": 0.460874550877985,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.7623014916045777,
   "N_ci": 1.5898157851679642,
   "ratio_of_means": 0.45165562913907287,
   "N2": 15.875,
   "ratio_sharp": 0.5609637818642648,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "Holme-Kim|$G^{\\leq2}$": {
   "Eplus": 12.225,
   "N": 15.6,
   "ratio": 0.7756228605415912,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.9936934341262607,
   "N_ci": 0.9820081988273328,
   "ratio_of_means": 0.7836538461538461,
   "N2": 12.6,
   "ratio_sharp": 0.9691044372294373,
   "viol_sharp": 0,
   "attained_sharp": 27
  },
  "Holme-Kim|$G^{\\leq3}$": {
   "Eplus": 45.725,
   "N": 62.475,
   "ratio": 0.736343791802349,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 4.2803522470673325,
   "N_ci": 5.8543919936560975,
   "ratio_of_means": 0.7318927571028412,
   "N2": 59.475,
   "ratio_sharp": 0.7783793678793495,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "Holme-Kim|$G^{\\leq4}$": {
   "Eplus": 91.25,
   "N": 170.425,
   "ratio": 0.5551983140064259,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 8.672960958915462,
   "N_ci": 19.492898372194883,
   "ratio_of_means": 0.5354261405310253,
   "N2": 167.425,
   "ratio_sharp": 0.5672529334338791,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "Holme-Kim|quot.$\\circ G^{\\leq2}$": {
   "Eplus": 7.75,
   "N": 17.2,
   "ratio": 0.4563637212460742,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.6722205834549496,
   "N_ci": 1.224019607686086,
   "ratio_of_means": 0.45058139534883723,
   "N2": 14.2,
   "ratio_sharp": 0.562562050558374,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "caveman|$G^{\\leq2}$": {
   "Eplus": 11.625,
   "N": 14.9,
   "ratio": 0.7730912163816576,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.8700176096066338,
   "N_ci": 0.826805778204165,
   "ratio_of_means": 0.7802013422818792,
   "N2": 11.9,
   "ratio_sharp": 0.9748214760385814,
   "viol_sharp": 0,
   "attained_sharp": 32
  },
  "caveman|$G^{\\leq3}$": {
   "Eplus": 30.275,
   "N": 44.325,
   "ratio": 0.689535585559981,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 2.275136958402104,
   "N_ci": 3.4283034265676346,
   "ratio_of_means": 0.68302312464749,
   "N2": 41.325,
   "ratio_sharp": 0.7435815904048572,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "caveman|$G^{\\leq4}$": {
   "Eplus": 48.625,
   "N": 86.475,
   "ratio": 0.5690675907400384,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 5.532461720817207,
   "N_ci": 9.253285485818065,
   "ratio_of_means": 0.5623012431338538,
   "N2": 83.475,
   "ratio_sharp": 0.5929666322668503,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "caveman|quot.$\\circ G^{\\leq2}$": {
   "Eplus": 5.675,
   "N": 14.8,
   "ratio": 0.3847390840153998,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.40550920821692565,
   "N_ci": 0.7163786421818834,
   "ratio_of_means": 0.38344594594594594,
   "N2": 11.8,
   "ratio_sharp": 0.4864016375781082,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "configuration|$G^{\\leq2}$": {
   "Eplus": 14.725,
   "N": 18.575,
   "ratio": 0.7898580175100147,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.9774524580215181,
   "N_ci": 1.0311515967037124,
   "ratio_of_means": 0.7927321668909825,
   "N2": 15.575,
   "ratio_sharp": 0.9484069122526939,
   "viol_sharp": 0,
   "attained_sharp": 21
  },
  "configuration|$G^{\\leq3}$": {
   "Eplus": 57.125,
   "N": 80.3,
   "ratio": 0.7189752291524931,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 4.049888934849372,
   "N_ci": 6.566243776569168,
   "ratio_of_means": 0.7113947696139478,
   "N2": 77.3,
   "ratio_sharp": 0.7494948379118562,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "configuration|$G^{\\leq4}$": {
   "Eplus": 117.95,
   "N": 248.9,
   "ratio": 0.4993834835856581,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 8.92462475832587,
   "N_ci": 28.249988746991182,
   "ratio_of_means": 0.47388509441542787,
   "N2": 245.9,
   "ratio_sharp": 0.5066504270137046,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "configuration|quot.$\\circ G^{\\leq2}$": {
   "Eplus": 8.075,
   "N": 17.725,
   "ratio": 0.45703705377925496,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.5674872866530319,
   "N_ci": 0.7939488939181453,
   "ratio_of_means": 0.4555712270803948,
   "N2": 14.725,
   "ratio_sharp": 0.5531759437457967,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "k-out|$G^{\\leq2}$": {
   "Eplus": 11.575,
   "N": 14.825,
   "ratio": 0.7702358281982895,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 1.0335370063958735,
   "N_ci": 1.0524256597170032,
   "ratio_of_means": 0.7807757166947723,
   "N2": 11.825,
   "ratio_sharp": 0.9792003033730975,
   "viol_sharp": 0,
   "attained_sharp": 31
  },
  "k-out|$G^{\\leq3}$": {
   "Eplus": 30.2,
   "N": 39.7,
   "ratio": 0.7563226134038536,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 3.5717036658887413,
   "N_ci": 4.348396509649069,
   "ratio_of_means": 0.760705289672544,
   "N2": 36.7,
   "ratio_sharp": 0.8306810143129215,
   "viol_sharp": 0,
   "attained_sharp": 1
  },
  "k-out|$G^{\\leq4}$": {
   "Eplus": 61.875,
   "N": 106.5,
   "ratio": 0.5891383983143921,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 9.032206101018845,
   "N_ci": 15.360763068652613,
   "ratio_of_means": 0.5809859154929577,
   "N2": 103.5,
   "ratio_sharp": 0.6117762904636002,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "k-out|quot.$\\circ G^{\\leq2}$": {
   "Eplus": 7.075,
   "N": 15.25,
   "ratio": 0.46812433921857294,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.617368090343483,
   "N_ci": 1.1332374770925906,
   "ratio_of_means": 0.4639344262295082,
   "N2": 12.25,
   "ratio_sharp": 0.5932829768915295,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "lattice|$G^{\\leq2}$": {
   "Eplus": 14.75,
   "N": 18.275,
   "ratio": 0.8050034078623474,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.6685472194358335,
   "N_ci": 0.646973209131053,
   "ratio_of_means": 0.8071135430916553,
   "N2": 15.275,
   "ratio_sharp": 0.9657828282828282,
   "viol_sharp": 0,
   "attained_sharp": 25
  },
  "lattice|$G^{\\leq3}$": {
   "Eplus": 52.85,
   "N": 70.025,
   "ratio": 0.7601802196641747,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 3.8455095491114952,
   "N_ci": 5.421767804711406,
   "ratio_of_means": 0.7547304534094965,
   "N2": 67.025,
   "ratio_sharp": 0.7968926199131172,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "lattice|$G^{\\leq4}$": {
   "Eplus": 107.975,
   "N": 206.55,
   "ratio": 0.5270529778666442,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 9.076348129009506,
   "N_ci": 17.374143473446324,
   "ratio_of_means": 0.5227547809247155,
   "N2": 203.55,
   "ratio_sharp": 0.53547016376344,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "lattice|quot.$\\circ G^{\\leq2}$": {
   "Eplus": 8.975,
   "N": 18.95,
   "ratio": 0.473640504447393,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.7035011162129173,
   "N_ci": 0.6196077336426197,
   "ratio_of_means": 0.4736147757255937,
   "N2": 15.95,
   "ratio_sharp": 0.5641307226485245,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "karate|$G^{\\leq2}$": {
   "Eplus": 18.975,
   "N": 22.35,
   "ratio": 0.8433209605309203,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 1.5621585903929414,
   "N_ci": 1.6256006700483172,
   "ratio_of_means": 0.8489932885906041,
   "N2": 19.35,
   "ratio_sharp": 0.982432430045515,
   "viol_sharp": 0,
   "attained_sharp": 28
  },
  "karate|$G^{\\leq3}$": {
   "Eplus": 61.925,
   "N": 93.175,
   "ratio": 0.6595368908576302,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 7.8209382855682135,
   "N_ci": 9.931266956384485,
   "ratio_of_means": 0.6646096055808961,
   "N2": 90.175,
   "ratio_sharp": 0.6840176281045027,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "karate|$G^{\\leq4}$": {
   "Eplus": 129.225,
   "N": 296.45,
   "ratio": 0.43879068106550506,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 16.60499483010134,
   "N_ci": 30.305817701624594,
   "ratio_of_means": 0.4359082475965593,
   "N2": 293.45,
   "ratio_sharp": 0.44397165951758905,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "karate|quot.$\\circ G^{\\leq2}$": {
   "Eplus": 8.825,
   "N": 22.275,
   "ratio": 0.396478411043274,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.8705835207874467,
   "N_ci": 1.4382253933411415,
   "ratio_of_means": 0.3961840628507295,
   "N2": 19.3,
   "ratio_sharp": 0.4620175066227278,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "Florentine|$G^{\\leq2}$": {
   "Eplus": 7.75,
   "N": 11.025,
   "ratio": 0.689061220212536,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.7901012593332579,
   "N_ci": 0.8138600490791887,
   "ratio_of_means": 0.7029478458049886,
   "N2": 8.025,
   "ratio_sharp": 0.969659090909091,
   "viol_sharp": 0,
   "attained_sharp": 34
  },
  "Florentine|$G^{\\leq3}$": {
   "Eplus": 15.6,
   "N": 21.05,
   "ratio": 0.7376762874161955,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 1.8162738977904385,
   "N_ci": 2.1216316652701344,
   "ratio_of_means": 0.7410926365795724,
   "N2": 18.05,
   "ratio_sharp": 0.8790809449007773,
   "viol_sharp": 0,
   "attained_sharp": 19
  },
  "Florentine|$G^{\\leq4}$": {
   "Eplus": 20.075,
   "N": 29.5,
   "ratio": 0.7028146358467755,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 3.0041210626361847,
   "N_ci": 4.711427896138582,
   "ratio_of_means": 0.6805084745762712,
   "N2": 26.5,
   "ratio_sharp": 0.8191645523426713,
   "viol_sharp": 0,
   "attained_sharp": 17
  },
  "Florentine|quot.$\\circ G^{\\leq2}$": {
   "Eplus": 2.4,
   "N": 10.2,
   "ratio": 0.23022838272838272,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 0.44826914991914263,
   "N_ci": 0.6628132737788492,
   "ratio_of_means": 0.23529411764705882,
   "N2": 7.2,
   "ratio_sharp": 0.33229617604617606,
   "viol_sharp": 0,
   "attained_sharp": 1
  },
  "Les Mis|$G^{\\leq2}$": {
   "Eplus": 33.275,
   "N": 36.725,
   "ratio": 0.9000490310397392,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 2.882469378492808,
   "N_ci": 2.8704839179268924,
   "ratio_of_means": 0.9060585432266848,
   "N2": 33.725,
   "ratio_sharp": 0.9855948218448219,
   "viol_sharp": 0,
   "attained_sharp": 32
  },
  "Les Mis|$G^{\\leq3}$": {
   "Eplus": 161.25,
   "N": 280.225,
   "ratio": 0.5722912186393551,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 20.515372885116776,
   "N_ci": 31.432120415595772,
   "ratio_of_means": 0.5754304576679453,
   "N2": 277.225,
   "ratio_sharp": 0.5792687735615204,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "Les Mis|$G^{\\leq4}$": {
   "Eplus": 379.9,
   "N": 1682.25,
   "ratio": 0.23791294334741084,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 43.43822806038065,
   "N_ci": 203.13533420749266,
   "ratio_of_means": 0.22582850349234654,
   "N2": 1679.25,
   "ratio_sharp": 0.23841749607939913,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "Les Mis|quot.$\\circ G^{\\leq2}$": {
   "Eplus": 22.025,
   "N": 35.0,
   "ratio": 0.6340024431463973,
   "viol": 0,
   "reps": 40,
   "Eplus_ci": 2.0669995534218564,
   "N_ci": 2.921514535217509,
   "ratio_of_means": 0.6292857142857142,
   "N2": 32.0,
   "ratio_sharp": 0.7002674230757315,
   "viol_sharp": 0,
   "attained_sharp": 0
  },
  "_total": {
   "viol": 0,
   "tot": 2560
  },
  "_total_by_group": {
   "classic": {
    "viol": 0,
    "tot": 480,
    "viol_sharp": 0
   },
   "added": {
    "viol": 0,
    "tot": 1600,
    "viol_sharp": 0
   },
   "empirical": {
    "viol": 0,
    "tot": 480,
    "viol_sharp": 0
   }
  },
  "_families": {
   "ER": {
    "group": "classic",
    "label": "Erd\\H{o}s--R\\'enyi",
    "generator": "nx.gnm_random_graph (directed)",
    "n": 12,
    "m": 24,
    "mean_vertices_per_part": 12.0,
    "mean_arcs_per_part": 24.0,
    "mean_total_degree": 4.0,
    "parts_measured": 320
   },
   "small-world": {
    "group": "classic",
    "label": "Watts--Strogatz",
    "generator": "nx.watts_strogatz_graph, oriented",
    "n": 12,
    "k": 4,
    "p": 0.3,
    "orientation": "random direction per edge, reciprocated with probability 0.3",
    "mean_vertices_per_part": 12.0,
    "mean_arcs_per_part": 31.334375,
    "mean_total_degree": 5.222395833333334,
    "parts_measured": 320
   },
   "scale-free": {
    "group": "classic",
    "label": "Barab\\'asi--Albert",
    "generator": "nx.barabasi_albert_graph, oriented",
    "n": 12,
    "m": 2,
    "orientation": "random direction per edge, reciprocated with probability 0.3",
    "mean_vertices_per_part": 12.0,
    "mean_arcs_per_part": 25.99375,
    "mean_total_degree": 4.332291666666666,
    "parts_measured": 320
   },
   "Price": {
    "group": "added",
    "label": "Price (citation)",
    "generator": "Price growing citation network, preferential in-degree",
    "n": 12,
    "m": 2,
    "a": 1.0,
    "mean_vertices_per_part": 12.0,
    "mean_arcs_per_part": 21.0,
    "mean_total_degree": 3.5,
    "parts_measured": 320
   },
   "Bollobas": {
    "group": "added",
    "label": "Bollob\\'as directed SF",
    "generator": "Bollobas et al. directed scale-free (nx.scale_free_graph), collapsed",
    "n": 12,
    "alpha": 0.1,
    "beta": 0.8,
    "gamma": 0.1,
    "delta_in": 1.0,
    "delta_out": 1.0,
    "mean_vertices_per_part": 12.0,
    "mean_arcs_per_part": 22.46875,
    "mean_total_degree": 3.7447916666666665,
    "parts_measured": 320
   },
   "Kleinberg": {
    "group": "added",
    "label": "Kleinberg navigable",
    "generator": "Kleinberg navigable small world on a ring",
    "n": 12,
    "p": 1,
    "q": 1,
    "r": 1.0,
    "mean_vertices_per_part": 12.0,
    "mean_arcs_per_part": 30.925,
    "mean_total_degree": 5.154166666666667,
    "parts_measured": 320
   },
   "SBM": {
    "group": "added",
    "label": "stochastic block",
    "generator": "directed stochastic block model (nx.stochastic_block_model)",
    "n": 12,
    "sizes": [
     4,
     4,
     4
    ],
    "p_in": 0.5,
    "p_out": 0.1,
    "mean_vertices_per_part": 12.0,
    "mean_arcs_per_part": 27.878125,
    "mean_total_degree": 4.646354166666667,
    "parts_measured": 320
   },
   "geometric": {
    "group": "added",
    "label": "random geometric",
    "generator": "random geometric graph in the unit square (nx.random_geometric_graph), oriented",
    "n": 12,
    "radius": 0.4,
    "orientation": "random direction per edge, reciprocated with probability 0.3",
    "mean_vertices_per_part": 12.0,
    "mean_arcs_per_part": 29.33125,
    "mean_total_degree": 4.888541666666667,
    "parts_measured": 320
   },
   "Holme-Kim": {
    "group": "added",
    "label": "Holme--Kim clustered SF",
    "generator": "Holme-Kim clustered scale-free (nx.powerlaw_cluster_graph), oriented",
    "n": 12,
    "m": 2,
    "p": 0.5,
    "orientation": "random direction per edge, reciprocated with probability 0.3",
    "mean_vertices_per_part": 12.0,
    "mean_arcs_per_part": 26.0375,
    "mean_total_degree": 4.339583333333334,
    "parts_measured": 320
   },
   "caveman": {
    "group": "added",
    "label": "relaxed caveman",
    "generator": "relaxed caveman graph (nx.relaxed_caveman_graph), oriented",
    "n": 12,
    "l": 3,
    "k": 4,
    "p": 0.2,
    "orientation": "random direction per edge, reciprocated with probability 0.3",
    "mean_vertices_per_part": 12.0,
    "mean_arcs_per_part": 23.0875,
    "mean_total_degree": 3.8479166666666664,
    "parts_measured": 320
   },
   "configuration": {
    "group": "added",
    "label": "configuration (heavy tail)",
    "generator": "directed configuration model, power-law in/out degrees (nx.directed_configuration_model), collapsed",
    "n": 12,
    "gamma": 3.0,
    "kmin": 2,
    "kmax": 11,
    "mean_vertices_per_part": 12.0,
    "mean_arcs_per_part": 30.603125,
    "mean_total_degree": 5.100520833333333,
    "parts_measured": 320
   },
   "k-out": {
    "group": "added",
    "label": "random $k$-out",
    "generator": "random k-out graph with preferential attachment (nx.random_k_out_graph), collapsed",
    "n": 12,
    "k": 2,
    "alpha": 1.0,
    "mean_vertices_per_part": 12.0,
    "mean_arcs_per_part": 22.03125,
    "mean_total_degree": 3.671875,
    "parts_measured": 320
   },
   "lattice": {
    "group": "added",
    "label": "2D lattice (torus)",
    "generator": "periodic square lattice 3x4 (nx.grid_2d_graph, periodic), oriented",
    "n": 12,
    "rows": 3,
    "cols": 4,
    "orientation": "random direction per edge, reciprocated with probability 0.3",
    "mean_vertices_per_part": 12.0,
    "mean_arcs_per_part": 31.125,
    "mean_total_degree": 5.1875,
    "parts_measured": 320
   },
   "karate": {
    "group": "empirical",
    "label": "Zachary karate club",
    "generator": "nx.karate_club_graph",
    "vertices": 34,
    "edges": 78,
    "split": "random halves (seeded), induced subgraphs of the symmetric digraph",
    "interaction": "3 arcs drawn from the arcs crossing the split",
    "mean_vertices_per_part": 17.0,
    "mean_arcs_per_part": 37.08125,
    "mean_total_degree": 4.3625,
    "parts_measured": 320
   },
   "Florentine": {
    "group": "empirical",
    "label": "Florentine families",
    "generator": "nx.florentine_families_graph",
    "vertices": 15,
    "edges": 20,
    "split": "random halves (seeded), induced subgraphs of the symmetric digraph",
    "interaction": "3 arcs drawn from the arcs crossing the split",
    "mean_vertices_per_part": 7.5,
    "mean_arcs_per_part": 9.08125,
    "mean_total_degree": 2.421666666666667,
    "parts_measured": 320
   },
   "Les Mis": {
    "group": "empirical",
    "label": "Les Mis\\'erables",
    "generator": "nx.les_miserables_graph",
    "vertices": 77,
    "edges": 254,
    "split": "random halves (seeded), induced subgraphs of the symmetric digraph",
    "interaction": "3 arcs drawn from the arcs crossing the split",
    "mean_vertices_per_part": 38.5,
    "mean_arcs_per_part": 124.8125,
    "mean_total_degree": 6.483766233766234,
    "parts_measured": 320
   }
  }
 },
 "q4": {
  "surge": [
   {
    "mdeg": 0.0,
    "D": 0.0,
    "D_ci": 0.0,
    "N": 1.0,
    "N_ci": 0.0,
    "D_exact": 0.0,
    "N_exact": 1.0,
    "reps": 1000
   },
   {
    "mdeg": 0.5,
    "D": 1.983,
    "D_ci": 0.17217266799700004,
    "N": 3.103,
    "N_ci": 0.1906532295019403,
    "D_exact": 1.9569748355721366,
    "N_exact": 3.0459183673469385,
    "reps": 1000
   },
   {
    "mdeg": 1.0,
    "D": 6.318,
    "D_ci": 0.3873563720924191,
    "N": 8.476,
    "N_ci": 0.5019016091463183,
    "D_exact": 6.446702449722238,
    "N_exact": 8.653061224489795,
    "reps": 1000
   },
   {
    "mdeg": 1.5,
    "D": 13.468,
    "D_ci": 0.620677434646596,
    "N": 20.415,
    "N_ci": 1.091543909399043,
    "D_exact": 13.393813876181328,
    "N_exact": 20.02551020408163,
    "reps": 1000
   },
   {
    "mdeg": 2.0,
    "D": 22.181,
    "D_ci": 0.7264480568641655,
    "N": 40.249,
    "N_ci": 1.6385739577979304,
    "D_exact": 21.86170584566495,
    "N_exact": 39.367346938775505,
    "reps": 1000
   },
   {
    "mdeg": 2.5,
    "D": 30.696,
    "D_ci": 0.7785799441443529,
    "N": 68.669,
    "N_ci": 2.4166010174084884,
    "D_exact": 30.704113910057014,
    "N_exact": 68.88265306122449,
    "reps": 1000
   },
   {
    "mdeg": 3.0,
    "D": 39.281,
    "D_ci": 0.7457453728878132,
    "N": 111.155,
    "N_ci": 3.4339986561923306,
    "D_exact": 38.9720689233348,
    "N_exact": 110.77551020408163,
    "reps": 1000
   }
  ],
  "bowtie": [
   {
    "k": 2,
    "D": 8,
    "N": 9,
    "km": 4
   },
   {
    "k": 3,
    "D": 15,
    "N": 16,
    "km": 9
   },
   {
    "k": 4,
    "D": 24,
    "N": 25,
    "km": 16
   },
   {
    "k": 5,
    "D": 35,
    "N": 36,
    "km": 25
   },
   {
    "k": 6,
    "D": 48,
    "N": 49,
    "km": 36
   }
  ],
  "n": 8,
  "L": 4,
  "reps": 1000,
  "max_emergent": 63
 }
}

==> anc/experiments/exp_final.py <==
"""
Consolidated experiment suite for the numerical section.
  Q1  Experiment 2: the bound across network families.  Four canonical
      observations on parts drawn from the canonical directed network models
      of the complex-networks literature (12 vertices per part, |I| = 3,
      40 realizations per cell), plus three small empirical networks split at
      random into two parts.
  Q4  Experiment 6: a single bridge between internally connected modules
      (1000 realizations per internal mean out-degree, each seeded by
      "q4|<degree>|<rep>"), with the exact expectations of the bridge law
      (E[N_partial], E|E+|) and the ceiling n*n - 1 on the emergent edges.
All exact simple paths.

Density matching.  The three original families (ER with 24 arcs, Watts-Strogatz
k = 4 and Barabasi-Albert m = 2, the last two oriented at random with
reciprocation probability .3) have 24-31 arcs per 12-vertex part (mean total
degree 4.0-5.2).  Every added generator is parameterized so that its expected
arc count per part falls in or next to that band (21-31 arcs); undirected
generators are oriented by the same rule as Watts-Strogatz and Barabasi-Albert.
The measured mean arc count of every family is recorded in "_families".

Determinism.  Every random choice is drawn from random.Random seeded by a
string key "<family>|<observation>|<rep>"; undirected edge lists are sorted
before they are oriented; multigraphs are collapsed in sorted order.
The ER, small-world and scale-free cells use exactly the code path, seeds and
random-number consumption of the original three-family experiment.
"""
import sys, os, json, random, math
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from core import DG, join, boundary, simple_paths, phi_power, phi_quotient_power, discrepancy, mean_ci
import networkx as nx

OUT = {}

N_PART = 12        # vertices per part (synthetic families)
REPS = 40          # realizations per (family, observation) cell
IEDGES = 3         # |I|

# The four observations of Experiment 2: (label, maker(partition), uses vertex map?)
Q1_PHIS = [("$G^{\\leq2}$", lambda blk: phi_power(2), None),
           ("$G^{\\leq3}$", lambda blk: phi_power(3), None),
           ("$G^{\\leq4}$", lambda blk: phi_power(4), None),
           ("quot.$\\circ G^{\\leq2}$", lambda blk: phi_quotient_power(2, blk), "blk")]


# ------------------------------------------------ original three families (unchanged)
def _to_dg(H, pref):
    return DG([f"{pref}{i}" for i in H.nodes()],
              [(f"{pref}{u}", f"{pref}{v}") for u, v in H.edges()])


def make_classic(kind, n, seed, rng, pref):
    """ER / small-world / scale-free part, exactly as in the three-family experiment."""
    if kind == "ER":
        H = nx.gnm_random_graph(n, 2*n, seed=seed, directed=True)
    elif kind == "small-world":
        G = nx.watts_strogatz_graph(n, 4, 0.3, seed=seed)
        H = nx.DiGraph()
        for u, v in G.edges():
            H.add_edge(u, v) if rng.random() < .5 else H.add_edge(v, u)
            if rng.random() < .3: H.add_edge(v, u) if H.has_edge(u,v) else H.add_edge(u,v)
    else:  # scale-free
        G = nx.barabasi_albert_graph(n, 2, seed=seed)
        H = nx.DiGraph()
        for u, v in G.edges():
            H.add_edge(u, v) if rng.random() < .5 else H.add_edge(v, u)
            if rng.random() < .3: H.add_edge(v, u) if H.has_edge(u,v) else H.add_edge(u,v)
    return _to_dg(H, pref)


CLASSIC = ("ER", "small-world", "scale-free")


# ------------------------------------------------ added canonical families
def _orient(G, n, rng):
    """Undirected -> directed by the rule used for Watts-Strogatz and Barabasi-Albert:
    each edge gets a random direction and is reciprocated with probability .3.
    Edges are visited in sorted order; loops are dropped."""
    H = nx.DiGraph(); H.add_nodes_from(range(n))
    for u, v in sorted(tuple(sorted(e)) for e in G.edges() if e[0] != e[1]):
        if rng.random() < .5: H.add_edge(u, v)
        else:                 H.add_edge(v, u)
        if rng.random() < .3: H.add_edge(v, u) if H.has_edge(u, v) else H.add_edge(u, v)
    return H


def _collapse(M, n):
    """Multidigraph -> simple digraph: merge parallel arcs, remove loops."""
    H = nx.DiGraph(); H.add_nodes_from(range(n))
    H.add_edges_from(sorted({(u, v) for u, v in M.edges() if u != v}))
    return H


def _relabel(G):
    """Relabel the vertices 0..n-1 in sorted order of the original labels."""
    return nx.relabel_nodes(G, {x: i for i, x in enumerate(sorted(G.nodes()))})


def gen_price(n, rng, m=2, a=1.0):
    """Price's citation model: vertices arrive in order and each cites
    min(m, t) distinct earlier vertices with probability proportional to
    in-degree + a.  Acyclic."""
    H = nx.DiGraph(); H.add_nodes_from(range(n)); indeg = [0] * n
    for t in range(1, n):
        cand = list(range(t))
        for _ in range(min(m, t)):
            c = rng.choices(cand, [indeg[x] + a for x in cand])[0]
            cand.remove(c); H.add_edge(t, c); indeg[c] += 1
    return H


def gen_bollobas(n, rng, alpha=0.1, beta=0.8, gamma=0.1, d_in=1.0, d_out=1.0):
    """Bollobas-Borgs-Chayes-Riordan directed scale-free graph
    (networkx scale_free_graph); parallel arcs merged and loops removed.
    beta = .8 keeps the collapsed density comparable at n = 12; the in- and
    out-degree exponents are both 1 + (1 + d(alpha+gamma))/(1 - gamma) = 2.33."""
    M = nx.scale_free_graph(n, alpha=alpha, beta=beta, gamma=gamma,
                            delta_in=d_in, delta_out=d_out, seed=rng)
    return _collapse(M, n)


def gen_kleinberg(n, rng, p=1, q=1, r=1.0):
    """Kleinberg's navigable small world on a ring of n vertices: arcs to every
    vertex within ring distance p, plus q long-range arcs per vertex drawn with
    probability proportional to distance^-r (r = 1, the navigable exponent in
    one dimension)."""
    H = nx.DiGraph(); H.add_nodes_from(range(n))
    dist = lambda u, v: min(abs(u - v), n - abs(u - v))
    for u in range(n):
        others = [v for v in range(n) if v != u]
        for v in others:
            if dist(u, v) <= p: H.add_edge(u, v)
        w = [dist(u, v) ** -r for v in others]
        for _ in range(q):
            H.add_edge(u, rng.choices(others, w)[0])
    return H


def gen_sbm(n, rng, sizes=(4, 4, 4), p_in=0.5, p_out=0.1):
    """Directed stochastic block model with three communities."""
    P = [[p_in if i == j else p_out for j in range(len(sizes))] for i in range(len(sizes))]
    G = nx.stochastic_block_model(list(sizes), P, directed=True, seed=rng)
    H = nx.DiGraph(); H.add_nodes_from(range(n))
    H.add_edges_from(sorted((u, v) for u, v in G.edges() if u != v))
    return H


def gen_geometric(n, rng, radius=0.4):
    """Random geometric graph in the unit square, oriented."""
    return _orient(nx.random_geometric_graph(n, radius, seed=rng), n, rng)


def gen_holme_kim(n, rng, m=2, p=0.5):
    """Holme-Kim clustered scale-free graph (powerlaw_cluster_graph), oriented."""
    return _orient(nx.powerlaw_cluster_graph(n, m, p, seed=rng), n, rng)


def gen_caveman(n, rng, l=3, k=4, p=0.2):
    """Relaxed caveman community graph: l cliques of k, each edge rewired
    with probability p; oriented."""
    return _orient(nx.relaxed_caveman_graph(l, k, p, seed=rng), n, rng)


def _powerlaw_seq(n, gam, kmin, kmax, rng):
    ks = list(range(kmin, kmax + 1)); w = [k ** -gam for k in ks]
    return [rng.choices(ks, w)[0] for _ in range(n)]


def gen_configuration(n, rng, gam=3.0, kmin=2):
    """Directed configuration model with heavy-tailed in- and out-degrees,
    P(k) ~ k^-gam on kmin..n-1 (gam = 3, the Barabasi-Albert exponent); the
    two degree sums are equalized by adding stubs at random vertices; parallel
    arcs merged and loops removed."""
    dout = _powerlaw_seq(n, gam, kmin, n - 1, rng)
    din = _powerlaw_seq(n, gam, kmin, n - 1, rng)
    while sum(dout) < sum(din): dout[rng.randrange(n)] += 1
    while sum(din) < sum(dout): din[rng.randrange(n)] += 1
    return _collapse(nx.directed_configuration_model(din, dout, seed=rng), n)


def gen_kout(n, rng, k=2, alpha=1.0):
    """Random k-out graph with preferential attachment (random_k_out_graph);
    parallel arcs merged."""
    return _collapse(nx.random_k_out_graph(n, k, alpha, self_loops=False, seed=rng), n)


def gen_lattice(n, rng, rows=3, cols=4):
    """Periodic square lattice (3 x 4 torus, every vertex of degree 4), oriented."""
    assert rows * cols == n
    return _orient(_relabel(nx.grid_2d_graph(rows, cols, periodic=True)), n, rng)


# name -> (generator, label, model description, parameters)
ADDED = [
    ("Price",         gen_price,         "Price (citation)",
     "Price growing citation network, preferential in-degree", dict(m=2, a=1.0)),
    ("Bollobas",      gen_bollobas,      "Bollob\\'as directed SF",
     "Bollobas et al. directed scale-free (nx.scale_free_graph), collapsed",
     dict(alpha=0.1, beta=0.8, gamma=0.1, delta_in=1.0, delta_out=1.0)),
    ("Kleinberg",     gen_kleinberg,     "Kleinberg navigable",
     "Kleinberg navigable small world on a ring", dict(p=1, q=1, r=1.0)),
    ("SBM",           gen_sbm,           "stochastic block",
     "directed stochastic block model (nx.stochastic_block_model)",
     dict(sizes=[4, 4, 4], p_in=0.5, p_out=0.1)),
    ("geometric",     gen_geometric,     "random geometric",
     "random geometric graph in the unit square (nx.random_geometric_graph), oriented",
     dict(radius=0.4)),
    ("Holme-Kim",     gen_holme_kim,     "Holme--Kim clustered SF",
     "Holme-Kim clustered scale-free (nx.powerlaw_cluster_graph), oriented", dict(m=2, p=0.5)),
    ("caveman",       gen_caveman,       "relaxed caveman",
     "relaxed caveman graph (nx.relaxed_caveman_graph), oriented", dict(l=3, k=4, p=0.2)),
    ("configuration", gen_configuration, "configuration (heavy tail)",
     "directed configuration model, power-law in/out degrees (nx.directed_configuration_model), collapsed",
     dict(gamma=3.0, kmin=2, kmax=11)),
    ("k-out",         gen_kout,          "random $k$-out",
     "random k-out graph with preferential attachment (nx.random_k_out_graph), collapsed",
     dict(k=2, alpha=1.0)),
    ("lattice",       gen_lattice,       "2D lattice (torus)",
     "periodic square lattice 3x4 (nx.grid_2d_graph, periodic), oriented", dict(rows=3, cols=4)),
]
ORIENT_RULE = "random direction per edge, reciprocated with probability 0.3"


# ------------------------------------------------ empirical networks
def _karate():     return nx.karate_club_graph()
def _florentine(): return nx.florentine_families_graph()
def _lesmis():     return nx.les_miserables_graph()

EMPIRICAL = [
    ("karate",     _karate,     "Zachary karate club",  "nx.karate_club_graph"),
    ("Florentine", _florentine, "Florentine families",  "nx.florentine_families_graph"),
    ("Les Mis",    _lesmis,     "Les Mis\\'erables",     "nx.les_miserables_graph"),
]


def split_network(G, rng):
    """Symmetric digraph of an undirected network, split at random into two
    halves; the parts are the induced subgraphs and the interaction is |I|
    arcs drawn from the arcs that cross the split."""
    nodes = sorted(G.nodes(), key=str)
    name = {x: f"v{i:02d}" for i, x in enumerate(nodes)}
    arcs = sorted({(name[u], name[v]) for u, v in G.edges() if u != v} |
                  {(name[v], name[u]) for u, v in G.edges() if u != v})
    order = [name[x] for x in nodes]; rng.shuffle(order)
    h = len(order) // 2
    V1, V2 = set(order[:h]), set(order[h:])
    s1 = DG(V1, [(u, v) for u, v in arcs if u in V1 and v in V1])
    s2 = DG(V2, [(u, v) for u, v in arcs if u in V2 and v in V2])
    cut = [(u, v) for u, v in arcs if (u in V1) != (v in V1)]
    I = set(rng.sample(cut, IEDGES))
    return s1, s2, I


def _blocks(s1, s2):
    """Fixed partition for the coarse-grained observation: consecutive triples
    of the sorted vertex list of s1 followed by that of s2."""
    blk = {}
    for i, x in enumerate(sorted(s1.V) + sorted(s2.V)): blk[x] = f"C{i//3}"
    return blk


# ------------------------------------------------ instances
def q1_instances(n=N_PART, reps=REPS):
    """Yield every instance of Experiment 2 as
    (family, phi_label, rep, s1, s2, I, star, L, vmap), in a fixed order.
    Shared with exp1d_identity.py, which re-tests the same instances."""
    for kind in CLASSIC:
        for pname, mk, needs in Q1_PHIS:
            for r in range(reps):
                rng = random.Random(f"{kind}|{pname}|{r}")
                s1 = make_classic(kind, n, 3*r+1, rng, "a")
                s2 = make_classic(kind, n, 3*r+555, rng, "b")
                cross = [(u, v) for u in sorted(s1.V) for v in sorted(s2.V)] + [(v, u) for u in sorted(s1.V) for v in sorted(s2.V)]
                I = set(rng.sample(cross, IEDGES))
                blk = _blocks(s1, s2)
                star, L = mk(blk)
                yield kind, pname, r, s1, s2, I, star, L, (blk if needs else None)
    for kind, gen, _, _, params in ADDED:
        for pname, mk, needs in Q1_PHIS:
            for r in range(reps):
                rng = random.Random(f"{kind}|{pname}|{r}")
                s1 = _to_dg(gen(n, rng), "a")
                s2 = _to_dg(gen(n, rng), "b")
                cross = [(u, v) for u in sorted(s1.V) for v in sorted(s2.V)] + [(v, u) for u in sorted(s1.V) for v in sorted(s2.V)]
                I = set(rng.sample(cross, IEDGES))
                blk = _blocks(s1, s2)
                star, L = mk(blk)
                yield kind, pname, r, s1, s2, I, star, L, (blk if needs else None)
    for kind, loader, _, _ in EMPIRICAL:
        G = loader()
        for pname, mk, needs in Q1_PHIS:
            for r in range(reps):
                rng = random.Random(f"{kind}|{pname}|{r}")
                s1, s2, I = split_network(G, rng)
                blk = _blocks(s1, s2)
                star, L = mk(blk)
                yield kind, pname, r, s1, s2, I, star, L, (blk if needs else None)


# ------------------------------------------------ Q1 (Experiment 2)
def q1_structures():
    """Verify |E+| <= N on every family and observation; record the means."""
    cells = {}
    size = {}
    for kind, pname, r, s1, s2, I, star, L, vmap in q1_instances():
        Ep, _, N, S, _ = discrepancy(s1, s2, I, star, L, vmap=vmap)
        N2 = sum(1 for p in S if len(p) - 1 >= 2)
        c = cells.setdefault((kind, pname), dict(eplus=[], bnd=[], bnd2=[], ratios=[], ratios2=[],
                                                 viol=0, viol2=0, att2=0))
        e = len(Ep)
        c["viol"] += (e > N); c["viol2"] += (e > N2); c["att2"] += (e == N2 and N2 > 0)
        c["eplus"].append(e); c["bnd"].append(N); c["bnd2"].append(N2)
        if N > 0:  c["ratios"].append(e / N)
        if N2 > 0: c["ratios2"].append(e / N2)
        z = size.setdefault(kind, dict(V=[], E=[]))
        for s in (s1, s2):
            z["V"].append(len(s.V)); z["E"].append(len(s.E))
    res = {}
    tot_viol = tot = 0
    groups = {}
    for (kind, pname), c in cells.items():
        mE, cE = mean_ci(c["eplus"]); mN, cN = mean_ci(c["bnd"]); mN2, _ = mean_ci(c["bnd2"])
        reps = len(c["eplus"])
        res[f"{kind}|{pname}"] = dict(Eplus=mE, N=mN,
                                      ratio=mean_ci(c["ratios"])[0] if c["ratios"] else 0,
                                      viol=c["viol"], reps=reps,
                                      Eplus_ci=cE, N_ci=cN,
                                      ratio_of_means=(mE / mN) if mN > 0 else 0,
                                      N2=mN2,
                                      ratio_sharp=mean_ci(c["ratios2"])[0] if c["ratios2"] else 0,
                                      viol_sharp=c["viol2"], attained_sharp=c["att2"])
        tot += reps; tot_viol += c["viol"]
        grp = "classic" if kind in CLASSIC else ("added" if kind in [a[0] for a in ADDED] else "empirical")
        g = groups.setdefault(grp, dict(viol=0, tot=0, viol_sharp=0))
        g["viol"] += c["viol"]; g["tot"] += reps; g["viol_sharp"] += c["viol2"]
    res["_total"] = dict(viol=tot_viol, tot=tot)
    res["_total_by_group"] = groups
    fam = {}
    for kind in CLASSIC:
        params = {"ER": dict(generator="nx.gnm_random_graph (directed)", n=N_PART, m=2*N_PART),
                  "small-world": dict(generator="nx.watts_strogatz_graph, oriented", n=N_PART, k=4, p=0.3,
                                      orientation=ORIENT_RULE),
                  "scale-free": dict(generator="nx.barabasi_albert_graph, oriented", n=N_PART, m=2,
                                     orientation=ORIENT_RULE)}[kind]
        label = {"ER": "Erd\\H{o}s--R\\'enyi", "small-world": "Watts--Strogatz",
                 "scale-free": "Barab\\'asi--Albert"}[kind]
        fam[kind] = dict(group="classic", label=label, **params)
    for kind, gen, label, desc, params in ADDED:
        d = dict(group="added", label=label, generator=desc, n=N_PART, **params)
        if gen in (gen_geometric, gen_holme_kim, gen_caveman, gen_lattice):
            d["orientation"] = ORIENT_RULE
        fam[kind] = d
    for kind, loader, label, src in EMPIRICAL:
        G = loader()
        fam[kind] = dict(group="empirical", label=label, generator=src,
                         vertices=G.number_of_nodes(), edges=G.number_of_edges(),
                         split="random halves (seeded), induced subgraphs of the symmetric digraph",
                         interaction=f"{IEDGES} arcs drawn from the arcs crossing the split")
    for kind, z in size.items():
        mv = sum(z["V"]) / len(z["V"]); me = sum(z["E"]) / len(z["E"])
        fam[kind].update(mean_vertices_per_part=mv, mean_arcs_per_part=me,
                         mean_total_degree=2 * me / mv, parts_measured=len(z["E"]))
    res["_families"] = fam
    return res

# ---------------------------------------------------------------- Q4
Q4_REPS = 1000     # realizations per internal mean out-degree


def q4_expected_reach(n, p, K):
    """E[rho_i], i = 0..K: expected number of vertices at distance exactly i from
    a fixed vertex of a directed G(n, p), by the breadth-first-search Markov
    chain (frontier f, undiscovered u; next frontier ~ Binomial(u, 1-(1-p)^f)).
    In-reach has the same law, since reversing every edge preserves G(n, p)."""
    dist = {(1, n - 1): 1.0}; out = [1.0]
    for _ in range(K):
        nd = {}; m = 0.0
        for (f, u), pr in dist.items():
            q = 1 - (1 - p) ** f
            for k in range(u + 1):
                pk = pr * math.comb(u, k) * q ** k * (1 - q) ** (u - k)
                if pk == 0: continue
                nd[(k, u - k)] = nd.get((k, u - k), 0.0) + pk; m += k * pk
        dist = nd; out.append(m)
    return out


def q4_expected(n, p, L):
    """Bridge law for one interaction edge between two independent directed
    G(n, p) modules under G^{<=L}: exact E[N_partial] (falling factorials) and
    E|E+| = sum_{i+j<=L-1} E[rho^in_i] E[rho^out_j] - 1."""
    a = [math.perm(n - 1, i) * p ** i for i in range(L)]
    rho = q4_expected_reach(n, p, L - 1)
    EN = sum(a[i] * a[j] for i in range(L) for j in range(L - i))
    EE = sum(rho[i] * rho[j] for i in range(L) for j in range(L - i)) - 1
    return EN, EE


def q4_bridging():
    """Emergence when a single bridge links internally connected modules: measured
    means, the exact expectations of the bridge law, and the ceiling n*n - 1."""
    n = 8; reps = Q4_REPS; L = 4
    surge = []
    for md in [0.0, 0.5, 1.0, 1.5, 2.0, 2.5, 3.0]:
        p = md/(n-1); Ds = []; Ns = []
        for r in range(reps):
            rng = random.Random(f"q4|{md}|{r}")
            A = [f"a{i}" for i in range(n)]; B = [f"b{i}" for i in range(n)]
            E1 = {(u, v) for u in A for v in A if u != v and rng.random() < p}
            E2 = {(u, v) for u in B for v in B if u != v and rng.random() < p}
            I = {(f"a{rng.randrange(n)}", f"b{rng.randrange(n)}")}
            Ep, _, N, _, _ = discrepancy(DG(A, E1), DG(B, E2), I, *phi_power(L))
            Ds.append(len(Ep)); Ns.append(N)
        m, c = mean_ci(Ds); mn, cn = mean_ci(Ns)
        EN, EE = q4_expected(n, p, L)
        surge.append(dict(mdeg=md, D=m, D_ci=c, N=mn, N_ci=cn, D_exact=EE, N_exact=EN, reps=reps))
    # bow-tie analytic anchor
    bow = []
    for k in (2, 3, 4, 5, 6):
        A = [f"u{i}" for i in range(k)]+["p"]; s1 = DG(A, {(f"u{i}", "p") for i in range(k)})
        B = ["q"]+[f"w{j}" for j in range(k)]; s2 = DG(B, {("q", f"w{j}") for j in range(k)})
        Ep, _, N, _, _ = discrepancy(s1, s2, {("p", "q")}, *phi_power(3))
        bow.append(dict(k=k, D=len(Ep), N=N, km=k*k))
    return dict(surge=surge, bowtie=bow, n=n, L=L, reps=reps, max_emergent=n*n - 1)

if __name__ == "__main__":
    OUT["q1"] = q1_structures()
    OUT["q4"] = q4_bridging()
    json.dump(OUT, open(os.path.join(os.path.dirname(os.path.abspath(__file__)), "exp_final.json"), "w"), indent=1)

    print(f"=== Q1  bound across network families (|I|={IEDGES}, {REPS} reps per cell) ===")
    print(f"   {'family':<14}{'Phi':<24}{'|E+|':>7}{'N':>8}{'ratio':>7}{'viol':>6}")
    for k, v in OUT["q1"].items():
        if k.startswith("_"): continue
        fam, phi = k.split("|")
        print(f"   {fam:<14}{phi:<24}{v['Eplus']:>7.1f}{v['N']:>8.1f}{v['ratio']:>7.2f}{v['viol']:>6}")
    t = OUT["q1"]["_total"]; print(f"   TOTAL VIOLATIONS: {t['viol']}/{t['tot']}")
    for k, f in OUT["q1"]["_families"].items():
        print(f"   {k:<14}{f['group']:<10} V/part={f['mean_vertices_per_part']:5.1f}  "
              f"arcs/part={f['mean_arcs_per_part']:5.2f}  mean total degree={f['mean_total_degree']:4.2f}")

    print(f"\n=== Q4  bridging surge (n=8, |I|=1, Phi=G^<=4, {Q4_REPS} reps; "
          f"at most {OUT['q4']['max_emergent']} emergent edges) ===")
    print(f"   {'mean deg':>9}{'|E+|':>14}{'exact':>8}{'bound N':>16}{'exact':>9}")
    for s in OUT["q4"]["surge"]:
        print(f"   {s['mdeg']:>9.1f}{s['D']:>8.2f}+-{s['D_ci']:<4.2f}{s['D_exact']:>8.2f}"
              f"{s['N']:>9.2f}+-{s['N_ci']:<5.2f}{s['N_exact']:>9.2f}")
    print("   bow-tie anchor: Delta vs k*m")
    for b in OUT["q4"]["bowtie"]:
        print(f"     k=m={b['k']}: Delta={b['D']} (km={b['km']}, +k+m) N={b['N']}")


==> anc/experiments/fetch_data.py <==
"""
Download the three real directed networks used by exp9_real.py and verify them.

    python3 experiments/fetch_data.py            # download what is missing, verify all
    python3 experiments/fetch_data.py --verify   # verify only (no network access)

Files land in data/<dataset>/ (next to experiments/).  Every file is checked
against the SHA-256 recorded below, which was computed on the copies used for
the numbers in experiments/exp9_real.json.  A file that fails the check is
reported and exp9_real.py refuses to run on it.  Provenance, sizes, terms of
use and the dataset papers are documented in rewrite/partC/datasets.md.

Datasets
--------
celegans_cook2019   Hermaphrodite chemical-synapse connectome and cell lists of
                    Cook et al. (2019), Supplementary Information 4 (cell lists:
                    sensory neuron / interneuron / motor neuron), 5 (connectome
                    adjacency matrices) and 6 (cell class lists).
    Cite: S.J. Cook, T.A. Jarrell, C.A. Brittin, Y. Wang, A.E. Bloniarz,
          M.A. Yakovlev, K.C.Q. Nguyen, L.T.-H. Tang, E.A. Bayer, J.S. Duerr,
          H.E. Buelow, O. Hobert, D.H. Hall, S.W. Emmons.  Whole-animal
          connectomes of both Caenorhabditis elegans sexes.  Nature 571:63-71
          (2019).  doi:10.1038/s41586-019-1352-7.
          Cell classes follow J.G. White, E. Southgate, J.N. Thomson, S. Brenner,
          Phil. Trans. R. Soc. Lond. B 314:1-340 (1986), doi:10.1098/rstb.1986.0056.
email_eu_core       SNAP email-Eu-core: directed e-mail network of a European
                    research institution with the department of every member.
    Cite: J. Leskovec, J. Kleinberg, C. Faloutsos.  Graph evolution:
          densification and shrinking diameters.  ACM TKDD 1(1):2 (2007),
          doi:10.1145/1217299.1217301;  H. Yin, A.R. Benson, J. Leskovec,
          D.F. Gleich.  Local higher-order graph clustering.  KDD 2017,
          555-564, doi:10.1145/3097983.3098069.
polblogs            Political blogs (Adamic and Glance), directed hyperlinks
                    between U.S. political blogs with the political leaning of
                    each blog, from Mark Newman's network data page.
    Cite: L.A. Adamic, N. Glance.  The political blogosphere and the 2004 U.S.
          election: divided they blog.  Proc. 3rd Int. Workshop on Link
          Discovery (LinkKDD 2005), 36-43, doi:10.1145/1134271.1134277.
"""
import hashlib
import os
import ssl
import subprocess
import sys
import urllib.request

try:                                   # certificate bundle for urllib (verification stays on)
    import certifi
    _CTX = ssl.create_default_context(cafile=certifi.where())
except ImportError:
    _CTX = ssl.create_default_context()

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(os.path.dirname(HERE), "data")
UA = ("Mozilla/5.0 (Macintosh; Intel Mac OS X 10_15_7) AppleWebKit/605.1.15 "
      "(KHTML, like Gecko) Version/17.0 Safari/605.1.15")

_NATURE = ("https://media.springernature.com/original/springer-static/esm/"
           "art%3A10.1038%2Fs41586-019-1352-7/MediaObjects/41586_2019_1352_{}_ESM.xlsx")

# dataset -> list of (local file name, [URLs tried in order], sha256, bytes)
FILES = {
    "celegans_cook2019": [
        ("cook2019_SI4_cell_lists.xlsx", [_NATURE.format("MOESM8")],
         "cf442a285c43f6fd95fbaa6b50b3e0696187cdf39242377d95a5446354ae2244", 27554),
        ("cook2019_SI5_connectome_adjacency.xlsx", [_NATURE.format("MOESM9")],
         "86d3f24c77752b1f7df4b26cdf9583461fe7e8fc76f86d2d81b3879cdaa0e389", 4172457),
        ("cook2019_SI6_cell_class_lists.xlsx", [_NATURE.format("MOESM10")],
         "db2ea247369dc3b2e69ab0e7b1fe1cac66f0ce24596d02d711e6ab933f998ee6", 11412),
    ],
    "email_eu_core": [
        ("email-Eu-core.txt.gz", ["https://snap.stanford.edu/data/email-Eu-core.txt.gz"],
         "4b47acdb80197b085fe63c819c357ae488131ee904ed93d1b219a68b0f9e245f", 79754),
        ("email-Eu-core-department-labels.txt.gz",
         ["https://snap.stanford.edu/data/email-Eu-core-department-labels.txt.gz"],
         "e5abe5b4581a480032a63adcf2576c161785f45692642c6ebb0b1276f0f33669", 2663),
    ],
    "polblogs": [
        ("polblogs.zip", ["https://public.websites.umich.edu/~mejn/netdata/polblogs.zip",
                          "http://www-personal.umich.edu/~mejn/netdata/polblogs.zip"],
         "e047df21736fef9037f0450f7d3756ecb16a8e347417723181c0f7e493021ddb", 94090),
    ],
}


def sha256(path):
    h = hashlib.sha256()
    with open(path, "rb") as f:
        for block in iter(lambda: f.read(1 << 20), b""):
            h.update(block)
    return h.hexdigest()


def path_of(dataset, name):
    return os.path.join(DATA, dataset, name)


def verify(dataset, name, digest):
    p = path_of(dataset, name)
    return os.path.exists(p) and sha256(p) == digest


def download(urls, dest):
    """Fetch the first URL that works (urllib, then curl as a fallback)."""
    last, tmp = None, dest + ".part"
    for url in urls:
        try:
            req = urllib.request.Request(url, headers={"User-Agent": UA})
            with urllib.request.urlopen(req, timeout=120, context=_CTX) as r:
                data = r.read()
            with open(tmp, "wb") as f:
                f.write(data)
            os.replace(tmp, dest)
            return url
        except Exception as exc:
            last = exc
        try:
            subprocess.run(["curl", "-sSfL", "-m", "180", "-A", UA, "-o", tmp, url],
                           check=True)
            os.replace(tmp, dest)
            return url + " (curl)"
        except Exception as exc:          # try the next mirror
            last = exc
    raise RuntimeError("all URLs failed for %s: %s" % (dest, last))


def main(verify_only=False):
    ok = True
    for dataset, files in FILES.items():
        os.makedirs(os.path.join(DATA, dataset), exist_ok=True)
        for name, urls, digest, size in files:
            dest = path_of(dataset, name)
            if not verify_only and not verify(dataset, name, digest):
                src = download(urls, dest)
                print("downloaded", dataset, name, "from", src)
            good = verify(dataset, name, digest)
            ok &= good
            print("%-18s %-40s %9s bytes  sha256 %s" % (
                dataset, name, os.path.getsize(dest) if os.path.exists(dest) else "-",
                "OK" if good else "MISMATCH/MISSING"))
    return ok


if __name__ == "__main__":
    sys.exit(0 if main(verify_only="--verify" in sys.argv) else 1)


==> anc/experiments/fig_examples_verify.json <==
{
 "a_dropsinks": {
  "E_minus": [
   "a->v"
  ],
  "E_plus": [
   "u->a"
  ],
  "N": 1,
  "N_sharpened(len>=2)": 1,
  "Phi(s1)": [],
  "Phi(s2)": [],
  "S_boundary": [
   "(u,a,v)"
  ],
  "bound_attained": true,
  "observed_union": [
   "a->v"
  ],
  "observed_whole": [
   "u->a"
  ],
  "sharpened_attained": true,
  "|E+|": 1,
  "|E-|": 1
 },
 "b_cycle": {
  "E_minus": [],
  "E_plus": [
   "a->b",
   "c->d"
  ],
  "N": 4,
  "N_sharpened(len>=2)": 4,
  "Phi(s1)": [],
  "Phi(s2)": [],
  "S_boundary": [
   "(a,b,c,d,a)",
   "(b,c,d,a,b)",
   "(c,d,a,b,c)",
   "(d,a,b,c,d)"
  ],
  "bound_attained": false,
  "observed_union": [
   "b->c",
   "d->a"
  ],
  "observed_whole": [
   "a->b",
   "b->c",
   "c->d",
   "d->a"
  ],
  "sharpened_attained": false,
  "|E+|": 2,
  "|E-|": 0
 },
 "c_coarse": {
  "E_minus": [],
  "E_plus": [
   "A->X",
   "X->B"
  ],
  "N": 3,
  "N_sharpened(len>=2)": 2,
  "Phi(s1)": [
   "X->A"
  ],
  "Phi(s2)": [
   "B->X"
  ],
  "S_boundary": [
   "(a,b)",
   "(a,b,y)",
   "(x,a,b)"
  ],
  "bound_attained": false,
  "observed_union": [
   "A->B",
   "B->X",
   "X->A"
  ],
  "observed_whole": [
   "A->B",
   "A->X",
   "B->X",
   "X->A",
   "X->B"
  ],
  "produced_by": {
   "(a,b)": "A->B",
   "(a,b,y)": "A->X",
   "(x,a,b)": "X->B"
  },
  "sharpened_attained": true,
  "|E+|": 2,
  "|E-|": 0
 },
 "d_continuation_L0_3": {
  "E_minus": [
   "b->v"
  ],
  "E_plus": [
   "a->b",
   "u->a"
  ],
  "N": 2,
  "N_sharpened(len>=2)": 2,
  "Phi(s1)": [],
  "Phi(s2)": [],
  "S_boundary": [
   "(a,b,v,w)",
   "(u,a,b,v)"
  ],
  "bound_attained": true,
  "observed_union": [
   "b->v"
  ],
  "observed_whole": [
   "a->b",
   "u->a"
  ],
  "produced_by": {
   "(a,b,v,w)": "a->b",
   "(u,a,b,v)": "u->a"
  },
  "sharpened_attained": true,
  "|E+|": 2,
  "|E-|": 1
 },
 "path_rule_checks": {
  "agree": {
   "continuation_L0_3": 400,
   "cycle": 400,
   "dropsinks": 400,
   "quotient_power_2": 400
  },
  "reps": 400
 }
}

==> anc/experiments/fig_examples_verify.py <==
"""
Verification of every set and number shown in Figure fig:examples
(figs/tikz/examples.tex): four observations that read routes, one row each.

  (a) drop sinks            : keep the subgraph induced on vertices with an out-edge
  (b) edges on a cycle      : keep an edge (u,v) when v reaches u
  (c) coarse-grained power  : quotient by a FIXED partition composed with G^{<=2}
  (d) continuation filter   : keep an edge that begins a path of length >= L0 (L0 = 3)

For each row we compute, directly from the operator definitions:
  the observed parts, the observed union (interaction carried after observation),
  the observed whole, E+, E-, and the bound N = number of paths (and cycles, when
  the observation reads a return route) of length <= L that traverse an interaction
  edge and produce an edge; plus the sharpened count (length >= 2).
We also check that each path rule reproduces its operator on random graphs.

Run:  python3 fig_examples_verify.py      (writes fig_examples_verify.json)
"""
import json
import os
import random

import networkx as nx

from core import DG, join, discrepancy, phi_quotient_power, phi_continuation, simple_paths


# ------------------------------------------------------------------ helpers
def nxg(g):
    D = nx.DiGraph()
    D.add_nodes_from(g.V)
    D.add_edges_from(g.E)
    return D


def eset(D):
    return {(u, v) for u, v in D.edges()}


def paths_and_cycles(g, L):
    """Simple paths of length 1..L, and simple cycles (v0,...,vk=v0) of length 2..L."""
    adj = {}
    for (u, v) in g.E:
        adj.setdefault(u, []).append(v)
    out = []

    def walk(p, seen):
        if len(p) >= 2:
            out.append(tuple(p))
        if len(p) - 1 == L:
            return
        for w in adj.get(p[-1], ()):
            if w == p[0] and len(p) >= 2:
                out.append(tuple(p + [w]))          # closed: a cycle
            if w not in seen:
                seen.add(w); p.append(w)
                walk(p, seen)
                p.pop(); seen.discard(w)

    for v in g.V:
        walk([v], {v})
    return out


# operators, as graph -> edge set
def op_dropsinks(g):
    D = nxg(g)
    return eset(D.subgraph({v for v in D if D.out_degree(v) > 0}))


def op_cycle(g):
    D = nxg(g)
    return {(u, v) for u, v in D.edges() if nx.has_path(D, v, u)}


def op_continuation(g, L0):
    """Keep an edge that begins a simple path of length >= L0."""
    return {(p[0], p[1]) for p in simple_paths(g, len(g.V)) if len(p) - 1 >= L0}


def op_quotient_power(g, k, block):
    """Quotient (fixed partition) of G^{<=k}."""
    D = nxg(g)
    out = set()
    for u in D:
        dist = nx.single_source_shortest_path_length(D, u, cutoff=k)
        for v, d in dist.items():
            if 1 <= d <= k and block[u] != block[v]:
                out.add((block[u], block[v]))
    return out


# path rules (what a path or cycle produces)
star_drop = lambda o: (o[0], o[1]) if len(o) == 3 else None                    # head goes on
star_cycle = lambda o: (o[0], o[1]) if o[-1] == o[0] and len(o) >= 3 else None  # return route


def disc_op(op, star, s1, s2, I, L):
    """Discrepancy for a vertex-preserving operator; interaction on the observed side."""
    g = join(s1, s2, I)
    o1, o2 = op(s1), op(s2)
    obs = o1 | o2 | set(I)
    whole = op(g)
    S = [o for o in paths_and_cycles(g, L)
         if any((o[i], o[i + 1]) in I for i in range(len(o) - 1)) and star(o) is not None]
    return dict(Phi_s1=o1, Phi_s2=o2, union=obs, whole=whole,
                Eplus=whole - obs, Eminus=obs - whole, S=S)


def fmt(es):
    return sorted("%s->%s" % e for e in es)


def fmtpaths(S):
    return sorted("(" + ",".join(p) + ")" for p in S)


def summarize(name, r):
    S = r["S"]
    sharp = [p for p in S if len(p) - 1 >= 2]
    d = {
        "Phi(s1)": fmt(r["Phi_s1"]), "Phi(s2)": fmt(r["Phi_s2"]),
        "observed_union": fmt(r["union"]), "observed_whole": fmt(r["whole"]),
        "E_plus": fmt(r["Eplus"]), "E_minus": fmt(r["Eminus"]),
        "|E+|": len(r["Eplus"]), "|E-|": len(r["Eminus"]),
        "N": len(S), "S_boundary": fmtpaths(S),
        "N_sharpened(len>=2)": len(sharp),
        "bound_attained": len(r["Eplus"]) == len(S),
        "sharpened_attained": len(r["Eplus"]) == len(sharp),
    }
    print(f"--- {name}")
    for k, v in d.items():
        print(f"   {k:22s} {v}")
    return d


results = {}

# (a) drop sinks: s1 = (u->a), s2 = ({v}, no edges), I = {(a,v)}
s1 = DG(["u", "a"], {("u", "a")}); s2 = DG(["v"], set()); I = {("a", "v")}
results["a_dropsinks"] = summarize("(a) drop sinks", disc_op(op_dropsinks, star_drop, s1, s2, I, 2))

# (b) edges on a cycle: s1 = (a->b), s2 = (c->d), I = {(b,c),(d,a)}
s1 = DG(["a", "b"], {("a", "b")}); s2 = DG(["c", "d"], {("c", "d")}); I = {("b", "c"), ("d", "a")}
results["b_cycle"] = summarize("(b) edges on a cycle", disc_op(op_cycle, star_cycle, s1, s2, I, 4))

# (c) coarse-grained power: quotient by fixed blocks X={x,y}, A={a}, B={b} of G^{<=2}
s1 = DG(["x", "a"], {("x", "a")}); s2 = DG(["b", "y"], {("b", "y")}); I = {("a", "b")}
block = {"x": "X", "y": "X", "a": "A", "b": "B"}
star, L = phi_quotient_power(2, block)
Ep, Em, N, S, g = discrepancy(s1, s2, I, star, L, vmap=block)
r = dict(Phi_s1=op_quotient_power(s1, 2, block), Phi_s2=op_quotient_power(s2, 2, block),
         whole=op_quotient_power(g, 2, block), S=S)
r["union"] = r["Phi_s1"] | r["Phi_s2"] | {(block[u], block[v]) for (u, v) in I if block[u] != block[v]}
r["Eplus"], r["Eminus"] = r["whole"] - r["union"], r["union"] - r["whole"]
assert r["Eplus"] == Ep and r["Eminus"] == Em and len(S) == N, "core.discrepancy disagrees"
results["c_coarse"] = summarize("(c) coarse-grained power (quotient o G^<=2)", r)
results["c_coarse"]["produced_by"] = {"(" + ",".join(p) + ")": "%s->%s" % star(p) for p in S}

# (d) continuation filter, L0 = 3: s1 = (u->a->b), s2 = (v->w), I = {(b,v)}
L0 = 3
s1 = DG(["u", "a", "b"], {("u", "a"), ("a", "b")}); s2 = DG(["v", "w"], {("v", "w")}); I = {("b", "v")}
star, L = phi_continuation(L0)
Ep, Em, N, S, g = discrepancy(s1, s2, I, star, L)
r = dict(Phi_s1=op_continuation(s1, L0), Phi_s2=op_continuation(s2, L0),
         whole=op_continuation(g, L0), S=S)
r["union"] = r["Phi_s1"] | r["Phi_s2"] | set(I)
r["Eplus"], r["Eminus"] = r["whole"] - r["union"], r["union"] - r["whole"]
assert r["Eplus"] == Ep and r["Eminus"] == Em and len(S) == N, "core.discrepancy disagrees"
results["d_continuation_L0_3"] = summarize("(d) continuation filter, L0 = 3", r)
results["d_continuation_L0_3"]["produced_by"] = {"(" + ",".join(p) + ")": "%s->%s" % star(p) for p in S}

# ---------------------------------------------- path rules reproduce the operators
rng = random.Random(0)
REPS = 400
ok = {"dropsinks": 0, "cycle": 0, "continuation_L0_3": 0, "quotient_power_2": 0}
for _ in range(REPS):
    V = [f"v{i}" for i in range(6)]
    gg = DG(V, {(u, v) for u in V for v in V if u != v and rng.random() < 0.3})
    O = paths_and_cycles(gg, 6)
    ok["dropsinks"] += ({star_drop(o) for o in O} - {None}) == op_dropsinks(gg)
    ok["cycle"] += ({star_cycle(o) for o in O} - {None}) == op_cycle(gg)
    st, LL = phi_continuation(3)
    ok["continuation_L0_3"] += ({st(p) for p in simple_paths(gg, LL)} - {None}) == op_continuation(gg, 3)
    blk = {v: rng.randrange(3) for v in V}
    st, LL = phi_quotient_power(2, blk)
    ok["quotient_power_2"] += ({st(p) for p in simple_paths(gg, LL)} - {None}) == op_quotient_power(gg, 2, blk)
print(f"--- path rules reproduce operators on {REPS} random graphs (6 vertices, p = 0.3): {ok}")
results["path_rule_checks"] = {"reps": REPS, "agree": ok}

here = os.path.dirname(os.path.abspath(__file__))
with open(os.path.join(here, "fig_examples_verify.json"), "w") as f:
    json.dump(results, f, indent=1, sort_keys=True)


==> anc/experiments/fig_overview.json <==
{
 "observation": "graph power G^{<=2}",
 "L": 2,
 "module_model": "directed G(n, p), n = 12, p = 0.13, weakly connected",
 "modules": [
  {
   "name": "s1",
   "seed": 1,
   "vertices": 12,
   "edges": 19,
   "observed_edges": 34
  },
  {
   "name": "s2",
   "seed": 11,
   "vertices": 12,
   "edges": 20,
   "observed_edges": 36
  },
  {
   "name": "s3",
   "seed": 21,
   "vertices": 12,
   "edges": 17,
   "observed_edges": 38
  },
  {
   "name": "s4",
   "seed": 31,
   "vertices": 12,
   "edges": 19,
   "observed_edges": 37
  }
 ],
 "vertices_total": 48,
 "internal_edges_total": 75,
 "interaction_edges": 8,
 "interaction": [
  [
   "s1:2",
   "s4:9"
  ],
  [
   "s1:3",
   "s2:2"
  ],
  [
   "s1:7",
   "s3:9"
  ],
  [
   "s2:7",
   "s1:0"
  ],
  [
   "s2:11",
   "s3:4"
  ],
  [
   "s3:0",
   "s2:0"
  ],
  [
   "s3:6",
   "s4:8"
  ],
  [
   "s4:10",
   "s3:1"
  ]
 ],
 "boundary_vertices": 16,
 "module_pairs_coupled": 5,
 "observed_whole_edges": 189,
 "observed_union_edges": 153,
 "emergent_edges": 36,
 "emergent_edges_between_modules": 36,
 "emergent_edges_within_a_module": 0,
 "lost_edges": 0,
 "crossing_paths_N": 44,
 "crossing_paths_length1": 8,
 "crossing_paths_length_ge2": 36,
 "distinct_edges_produced_by_S": 44,
 "paths_producing_an_edge_already_in_union": 8,
 "bound_holds": true,
 "theorem_i_verified": true,
 "witness_injective": true,
 "paths_through_more_than_one_interface": 0,
 "witnesses_with_exactly_one_interaction_edge": 36,
 "per_interaction_edge": [
  {
   "edge": [
    "s1:2",
    "s4:9"
   ],
   "crossing_paths": 8,
   "emergent_edges_attributed": 7
  },
  {
   "edge": [
    "s1:3",
    "s2:2"
   ],
   "crossing_paths": 6,
   "emergent_edges_attributed": 5
  },
  {
   "edge": [
    "s1:7",
    "s3:9"
   ],
   "crossing_paths": 5,
   "emergent_edges_attributed": 4
  },
  {
   "edge": [
    "s2:7",
    "s1:0"
   ],
   "crossing_paths": 5,
   "emergent_edges_attributed": 4
  },
  {
   "edge": [
    "s2:11",
    "s3:4"
   ],
   "crossing_paths": 7,
   "emergent_edges_attributed": 6
  },
  {
   "edge": [
    "s3:0",
    "s2:0"
   ],
   "crossing_paths": 3,
   "emergent_edges_attributed": 2
  },
  {
   "edge": [
    "s3:6",
    "s4:8"
   ],
   "crossing_paths": 4,
   "emergent_edges_attributed": 3
  },
  {
   "edge": [
    "s4:10",
    "s3:1"
   ],
   "crossing_paths": 6,
   "emergent_edges_attributed": 5
  }
 ],
 "per_interface": [
  {
   "interface": "s1-s2",
   "interaction_edges": 2,
   "crossing_paths": 11,
   "emergent_edges_attributed": 9
  },
  {
   "interface": "s1-s3",
   "interaction_edges": 1,
   "crossing_paths": 5,
   "emergent_edges_attributed": 4
  },
  {
   "interface": "s1-s4",
   "interaction_edges": 1,
   "crossing_paths": 8,
   "emergent_edges_attributed": 7
  },
  {
   "interface": "s2-s3",
   "interaction_edges": 2,
   "crossing_paths": 10,
   "emergent_edges_attributed": 8
  },
  {
   "interface": "s3-s4",
   "interaction_edges": 2,
   "crossing_paths": 10,
   "emergent_edges_attributed": 8
  }
 ],
 "witness": [
  [
   "s1:1",
   "s2:2",
   [
    "s1:1",
    "s1:3",
    "s2:2"
   ]
  ],
  [
   "s1:2",
   "s4:2",
   [
    "s1:2",
    "s4:9",
    "s4:2"
   ]
  ],
  [
   "s1:2",
   "s4:6",
   [
    "s1:2",
    "s4:9",
    "s4:6"
   ]
  ],
  [
   "s1:2",
   "s4:7",
   [
    "s1:2",
    "s4:9",
    "s4:7"
   ]
  ],
  [
   "s1:2",
   "s4:10",
   [
    "s1:2",
    "s4:9",
    "s4:10"
   ]
  ],
  [
   "s1:3",
   "s2:1",
   [
    "s1:3",
    "s2:2",
    "s2:1"
   ]
  ],
  [
   "s1:3",
   "s2:5",
   [
    "s1:3",
    "s2:2",
    "s2:5"
   ]
  ],
  [
   "s1:3",
   "s4:9",
   [
    "s1:3",
    "s1:2",
    "s4:9"
   ]
  ],
  [
   "s1:6",
   "s3:9",
   [
    "s1:6",
    "s1:7",
    "s3:9"
   ]
  ],
  [
   "s1:7",
   "s3:4",
   [
    "s1:7",
    "s3:9",
    "s3:4"
   ]
  ],
  [
   "s1:7",
   "s3:10",
   [
    "s1:7",
    "s3:9",
    "s3:10"
   ]
  ],
  [
   "s1:8",
   "s2:2",
   [
    "s1:8",
    "s1:3",
    "s2:2"
   ]
  ],
  [
   "s1:10",
   "s4:9",
   [
    "s1:10",
    "s1:2",
    "s4:9"
   ]
  ],
  [
   "s1:11",
   "s2:2",
   [
    "s1:11",
    "s1:3",
    "s2:2"
   ]
  ],
  [
   "s1:11",
   "s3:9",
   [
    "s1:11",
    "s1:7",
    "s3:9"
   ]
  ],
  [
   "s1:11",
   "s4:9",
   [
    "s1:11",
    "s1:2",
    "s4:9"
   ]
  ],
  [
   "s2:0",
   "s3:4",
   [
    "s2:0",
    "s2:11",
    "s3:4"
   ]
  ],
  [
   "s2:1",
   "s3:4",
   [
    "s2:1",
    "s2:11",
    "s3:4"
   ]
  ],
  [
   "s2:3",
   "s3:4",
   [
    "s2:3",
    "s2:11",
    "s3:4"
   ]
  ],
  [
   "s2:4",
   "s1:0",
   [
    "s2:4",
    "s2:7",
    "s1:0"
   ]
  ],
  [
   "s2:6",
   "s3:4",
   [
    "s2:6",
    "s2:11",
    "s3:4"
   ]
  ],
  [
   "s2:7",
   "s1:9",
   [
    "s2:7",
    "s1:0",
    "s1:9"
   ]
  ],
  [
   "s2:7",
   "s1:10",
   [
    "s2:7",
    "s1:0",
    "s1:10"
   ]
  ],
  [
   "s2:8",
   "s1:0",
   [
    "s2:8",
    "s2:7",
    "s1:0"
   ]
  ],
  [
   "s2:10",
   "s3:4",
   [
    "s2:10",
    "s2:11",
    "s3:4"
   ]
  ],
  [
   "s2:11",
   "s3:5",
   [
    "s2:11",
    "s3:4",
    "s3:5"
   ]
  ],
  [
   "s3:0",
   "s2:11",
   [
    "s3:0",
    "s2:0",
    "s2:11"
   ]
  ],
  [
   "s3:2",
   "s2:0",
   [
    "s3:2",
    "s3:0",
    "s2:0"
   ]
  ],
  [
   "s3:5",
   "s4:8",
   [
    "s3:5",
    "s3:6",
    "s4:8"
   ]
  ],
  [
   "s3:6",
   "s4:2",
   [
    "s3:6",
    "s4:8",
    "s4:2"
   ]
  ],
  [
   "s3:6",
   "s4:3",
   [
    "s3:6",
    "s4:8",
    "s4:3"
   ]
  ],
  [
   "s4:5",
   "s3:1",
   [
    "s4:5",
    "s4:10",
    "s3:1"
   ]
  ],
  [
   "s4:6",
   "s3:1",
   [
    "s4:6",
    "s4:10",
    "s3:1"
   ]
  ],
  [
   "s4:9",
   "s3:1",
   [
    "s4:9",
    "s4:10",
    "s3:1"
   ]
  ],
  [
   "s4:10",
   "s3:3",
   [
    "s4:10",
    "s3:1",
    "s3:3"
   ]
  ],
  [
   "s4:10",
   "s3:7",
   [
    "s4:10",
    "s3:1",
    "s3:7"
   ]
  ]
 ],
 "highlighted_paths": [
  [
   "s1:1",
   "s1:3",
   "s2:2"
  ],
  [
   "s2:1",
   "s2:11",
   "s3:4"
  ],
  [
   "s3:5",
   "s3:6",
   "s4:8"
  ],
  [
   "s1:10",
   "s1:2",
   "s4:9"
  ]
 ]
}

==> anc/experiments/fig_overview.py <==
"""
Figure 1 (fig:overview): emergence in a network of several interacting parts,
and the boundary-crossing paths that bound it.

    python3 fig_overview.py      ->  ../fig/fig_overview.pdf, ../fig/fig_overview.png,
                                     fig_overview.json

The system is four directed modules (parts) of the same kind, each a random
directed graph G(n, p) with n = 12 and p = 0.13 (for module k, the first seed from
10k + 1 on that gives a weakly connected graph), joined by a sparse interaction of
eight edges between five module pairs.  An interaction edge from module a to
module b joins a vertex of a that has an in-neighbour to a vertex of b that has
an out-neighbour, drawn at random (seeded) among the vertices not yet used.

The interaction I is the set of all cross-module edges.  The observation is the
graph power Phi = G^{<=L} (an edge (u, v) whenever a path of length <= L joins u
to v).  Everything is computed EXACTLY with the conventions of core.py, extended
verbatim to k disjoint parts (Remark "many parts"):

    observed union  U   = union_i E(Phi(s_i))  u  I          (interaction formed
                                                           after the observation)
    emergent edges  E+  = E(Phi(s_1 v ... v s_k))  \\  U
    crossing paths  S   = simple paths of the whole, of length <= L, that traverse
                          at least one interaction edge and produce an edge
    bound           N   = |S|

and the script checks numerically that E+ = Phi<S> \\ U (Main Theorem (i)),
that |E+| <= N (ii), that the witness map is injective, that the paths of the
whole outside every part are exactly the crossing paths (crossing lemma), and
that G^{<=L} computed by breadth-first search agrees with the path enumeration.

All randomness is seeded; the layout is deterministic (modules on a fixed
square, each laid out internally by a seeded force-directed layout).
"""
import os, sys, json, math, random
from collections import defaultdict, OrderedDict

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from core import DG, simple_paths, observe, phi_power   # noqa: E402

import numpy as np                                        # noqa: E402
import networkx as nx                                     # noqa: E402
import matplotlib                                         # noqa: E402
matplotlib.use("Agg")
import matplotlib.pyplot as plt                           # noqa: E402
from matplotlib.patches import FancyArrowPatch, Circle, Rectangle  # noqa: E402
from matplotlib.transforms import offset_copy            # noqa: E402

FIGDIR = os.path.abspath(os.path.join(HERE, "..", "fig"))
OUT_PDF = os.path.join(FIGDIR, "fig_overview.pdf")
OUT_PNG = os.path.join(FIGDIR, "fig_overview.png")
OUT_JSON = os.path.join(HERE, "fig_overview.json")
os.makedirs(FIGDIR, exist_ok=True)

L = 2                                   # observation reach: Phi = G^{<=2}
W_IN, H_IN = 6.5, 3.2                   # figure size (inches): full text width

# ============================================================== the system
def rgb(r, g, b):
    return (r / 255, g / 255, b / 255)

S1C, S2C = rgb(31, 105, 175), rgb(205, 105, 15)
S3C, S4C = rgb(122, 92, 160), rgb(140, 112, 64)     # muted violet, muted umber
ICOL, GCOL, GREY = rgb(198, 28, 58), rgb(18, 135, 78), rgb(115, 115, 125)
INK = rgb(35, 35, 45)
MODCOL = [S1C, S2C, S3C, S4C]
N_MOD, P_MOD = 12, 0.13                  # every module: a directed G(n, p)


def module(k):
    """Module k: the first weakly connected directed G(N_MOD, P_MOD) from seed 10k + 1."""
    seed = 10 * k + 1
    while True:
        H = nx.gnp_random_graph(N_MOD, P_MOD, seed=seed, directed=True)
        if nx.is_weakly_connected(H):
            return H, seed
        seed += 1


MODULES, SEEDS = zip(*(module(k) for k in range(4)))
MODULES = list(MODULES)

# Interaction: eight cross-module edges between five module pairs, as
# (tail module, head module); s1-s2, s2-s3 and s3-s4 are coupled both ways.
COUPLING = [(0, 1), (1, 0), (1, 2), (2, 1), (0, 2), (0, 3), (3, 2), (2, 3)]


I_SEED = "I2"                           # seed of the interaction draw


def build_interaction(mods, coupling, seed=I_SEED):
    """Each interaction edge joins a vertex of its tail module that has an
    in-neighbour to a vertex of its head module that has an out-neighbour, drawn
    at random (seeded) among the vertices not yet used, so that routes lead into
    and out of every interaction edge."""
    rng = random.Random(seed)
    used, I = set(), []
    for a, b in coupling:
        tails = [v for v in sorted(mods[a]) if (a, v) not in used and mods[a].in_degree(v) > 0]
        heads = [v for v in sorted(mods[b]) if (b, v) not in used and mods[b].out_degree(v) > 0]
        u, w = rng.choice(tails), rng.choice(heads)
        used |= {(a, u), (b, w)}
        I.append(((a, u), (b, w)))
    return I


INTERACTION = build_interaction(MODULES, COUPLING)


def as_part(k, H):
    return DG([(k, v) for v in H.nodes()], [((k, u), (k, v)) for u, v in H.edges()])


# ============================================================== computation
def multipart_emergence(parts, I, L):
    """Exact multi-part version of core.discrepancy for Phi = G^{<=L}."""
    star, _ = phi_power(L)
    I = set(I)
    V = set().union(*(p.V for p in parts))
    E = set().union(*(p.E for p in parts))
    whole = DG(V, E | I)
    E_whole = observe(whole, star, L)
    E_parts = [observe(p, star, L) for p in parts]
    U = set().union(*E_parts) | I              # observed union (phi = identity)
    Eplus = E_whole - U
    Eminus = U - E_whole
    paths = simple_paths(whole, L)
    S = sorted((p for p in paths
                if any((p[i], p[i + 1]) in I for i in range(len(p) - 1))
                and star(p) is not None),
               key=lambda p: (len(p), p))
    produced = defaultdict(list)
    for p in S:
        produced[star(p)].append(p)
    # witness: the shortest producing path, ties broken lexicographically
    witness = {e: produced[e][0] for e in sorted(Eplus)}
    return dict(star=star, whole=whole, E_whole=E_whole, E_parts=E_parts, U=U,
                Eplus=Eplus, Eminus=Eminus, S=S, produced=produced,
                witness=witness, paths=paths)


def verify(parts, I, L, R):
    star = R["star"]
    I = set(I)
    # Main theorem (i): E+ = Phi<S> \ U
    assert R["Eplus"] == set(R["produced"]) - R["U"], "E+ != Phi<S> minus U"
    # (ii): bound and injective witness map
    assert len(R["Eplus"]) <= len(R["S"])
    wit = list(R["witness"].values())
    assert len(set(wit)) == len(wit), "witness map not injective"
    for e, p in R["witness"].items():
        assert star(p) == e and any((p[i], p[i + 1]) in I for i in range(len(p) - 1))
    # graph power is monotone and keeps interaction edges: nothing is lost
    assert not R["Eminus"]
    # crossing lemma: paths of the whole that lie in no part = crossing paths
    part_paths = set()
    for pt in parts:
        part_paths |= set(simple_paths(pt, L))
    outside = {p for p in R["paths"] if p not in part_paths}
    crossing = {p for p in R["paths"]
                if any((p[i], p[i + 1]) in I for i in range(len(p) - 1))}
    assert outside == crossing, "crossing lemma failed"
    # independent check of G^{<=L} by breadth-first search
    def power_bfs(g):
        H = nx.DiGraph(); H.add_nodes_from(g.V); H.add_edges_from(g.E)
        out = set()
        for s in H.nodes():
            for t, d in nx.single_source_shortest_path_length(H, s, cutoff=L).items():
                if t != s:
                    out.add((s, t))
        return out
    assert power_bfs(R["whole"]) == R["E_whole"]
    for pt, Ep in zip(parts, R["E_parts"]):
        assert power_bfs(pt) == Ep
    return True


def module_of(v):
    return v[0]


def first_interface(p, I):
    """The module pair of the first interaction edge a path traverses."""
    for i in range(len(p) - 1):
        if (p[i], p[i + 1]) in I:
            a, b = module_of(p[i]), module_of(p[i + 1])
            return (min(a, b), max(a, b))
    raise ValueError


# ============================================================== layout
CENTERS = [np.array([-1.30, 1.10]), np.array([1.30, 1.10]),
           np.array([1.30, -1.10]), np.array([-1.30, -1.10])]
RADIUS = 0.64          # vertices of a module lie within this distance of its center
REGION = 0.83          # radius of the soft colored region drawn behind a module
K_SPRING = 1.0         # optimal distance of the spring layout (unit-disc coordinates)


def _unit(x):
    return x / np.linalg.norm(x)


def _rot(deg, refl=1):
    th = math.radians(deg)
    Rm = np.array([[math.cos(th), -math.sin(th)], [math.sin(th), math.cos(th)]])
    return Rm @ np.diag([1, refl])


def _aim(k, v, I, pos):
    """Unit vector from module k's center toward the partners of vertex (k, v):
    the partner vertex if it is already placed, else the partner's center."""
    d = np.zeros(2)
    for (a, b) in I:
        for x, y in ((a, b), (b, a)):
            if x == (k, v):
                tgt = pos.get(y, CENTERS[y[0]])
                d += _unit(tgt - CENTERS[k])
    return _unit(d)


def _fit(base, aims):
    """Rotation/reflection of a centered unit layout maximizing sum <x_v, aim_v>."""
    best = None
    for refl in (1, -1):
        for deg in range(0, 360, 1):
            M = _rot(deg, refl)
            sc = sum(float((M @ base[v]) @ a) for v, a in aims.items())
            if best is None or sc > best[0] + 1e-12:
                best = (sc, M)
    return {v: best[1] @ x for v, x in base.items()}


def _force_layout(H, pins, seed, init=None, iters=600, t0=0.12, kscale=K_SPRING):
    """Seeded Fruchterman-Reingold layout confined to the unit disc; vertices in
    `pins` stay at the given positions."""
    rng = np.random.RandomState(seed)
    nodes = sorted(H.nodes())
    idx = {v: i for i, v in enumerate(nodes)}
    X = np.zeros((len(nodes), 2))
    for v in nodes:
        if v in pins:
            X[idx[v]] = pins[v]
        elif init is not None:
            X[idx[v]] = init[v]
        else:
            r, t = 0.6 * math.sqrt(rng.rand()), 2 * math.pi * rng.rand()
            X[idx[v]] = [r * math.cos(t), r * math.sin(t)]
    free = np.array([v not in pins for v in nodes])
    E = [(idx[u], idx[v]) for u, v in sorted(H.to_undirected().edges())]
    k = kscale * math.sqrt(math.pi / len(nodes))
    for it in range(iters):
        D = X[:, None, :] - X[None, :, :]
        d = np.linalg.norm(D, axis=2) + np.eye(len(nodes))
        disp = ((k * k / d ** 2)[:, :, None] * D).sum(axis=1)       # repulsion
        for a, b in E:                                              # attraction
            delta = X[a] - X[b]
            f = np.linalg.norm(delta) * delta / k
            disp[a] -= f; disp[b] += f
        temp = t0 * (1 - it / iters) + 0.002
        L_ = np.linalg.norm(disp, axis=1) + 1e-12
        step = (disp / L_[:, None]) * np.minimum(L_, temp)[:, None]
        X[free] += step[free]
        r = np.linalg.norm(X, axis=1)
        over = free & (r > 0.9)
        X[over] = 0.9 * X[over] / r[over, None]
    return {v: X[idx[v]].copy() for v in nodes}


def _spread(angles, min_sep=26.0):
    """Push pin angles (deg) apart so that neighbours are >= min_sep apart."""
    items = sorted(angles.items(), key=lambda kv: kv[1])
    for _ in range(200):
        moved = False
        for i in range(len(items)):
            j = (i + 1) % len(items)
            if len(items) < 2:
                break
            a, b = items[i][1], items[j][1]
            gap = (b - a) % 360
            if gap < min_sep:
                push = (min_sep - gap) / 2
                items[i] = (items[i][0], a - push)
                items[j] = (items[j][0], b + push)
                moved = True
        if not moved:
            break
    return dict(items)


def layout(mods, I):
    pos = {}

    def place(k, unit):
        for v, x in unit.items():
            pos[(k, v)] = CENTERS[k] + RADIUS * np.asarray(x)

    iface = [sorted({x[1] for e in I for x in e if x[0] == k}) for k in range(len(mods))]
    # every module: a seeded force layout, rotated so that the interface faces the
    # partners; the interface is then pinned on the rim and the rest relaxes
    for k in range(len(mods)):
        seed = 5 + 2 * k
        free = _force_layout(mods[k], {}, seed)
        free = _fit(free, {v: _aim(k, v, I, pos) for v in iface[k]})
        ang = {}
        for v in iface[k]:
            a = _aim(k, v, I, pos)
            ang[v] = math.degrees(math.atan2(a[1], a[0]))
        ang = _spread(ang)
        pins = {v: np.array([math.cos(math.radians(t)), math.sin(math.radians(t))])
                for v, t in ang.items()}
        place(k, _force_layout(mods[k], pins, seed, init=free, iters=40, t0=0.004))
    return pos


# ============================================================== drawing
def arrow(ax, a, b, color, lw, rad=0.0, ls="-", alpha=1.0, head=1.0, z=2,
          shrinkA=2.0, shrinkB=2.4):
    ar = FancyArrowPatch(a, b, connectionstyle=f"arc3,rad={rad}",
                         arrowstyle=f"-|>,head_length={0.42 * head},head_width={0.2 * head}",
                         mutation_scale=10, lw=lw, color=color, ls=ls, alpha=alpha,
                         shrinkA=shrinkA, shrinkB=shrinkB, zorder=z,
                         joinstyle="miter", capstyle="butt")
    ax.add_patch(ar)
    return ar


def lighten(c, t):
    return tuple(1 - t * (1 - x) for x in c)


def main():
    parts = [as_part(k, H) for k, H in enumerate(MODULES)]
    I = set(INTERACTION)
    # the interaction is exactly the set of cross-module edges
    assert all(module_of(u) != module_of(v) for u, v in I)
    R = multipart_emergence(parts, I, L)
    verify(parts, I, L, R)
    star, S, Eplus, witness = R["star"], R["S"], R["Eplus"], R["witness"]
    boundary = {x for e in I for x in e}

    # per-interface attribution (first interaction edge on each path)
    ifaces = sorted({(min(u[0], v[0]), max(u[0], v[0])) for u, v in I})
    N_if = {f: 0 for f in ifaces}
    E_if = {f: 0 for f in ifaces}
    I_if = {f: 0 for f in ifaces}
    for u, v in I:
        I_if[(min(u[0], v[0]), max(u[0], v[0]))] += 1
    for p in S:
        N_if[first_interface(p, I)] += 1
    for e, p in witness.items():
        E_if[first_interface(p, I)] += 1
    assert sum(N_if.values()) == len(S) and sum(E_if.values()) == len(Eplus)
    assert all(E_if[f] <= N_if[f] for f in ifaces)
    S_long = [p for p in S if len(p) - 1 >= 2]
    multi_iface = [p for p in S if len({(min(p[i][0], p[i + 1][0]), max(p[i][0], p[i + 1][0]))
                                          for i in range(len(p) - 1)
                                          if (p[i], p[i + 1]) in I}) > 1]
    # attribution to single interaction edges (first interaction edge on the witness)
    def first_iedge(p):
        return next((p[i], p[i + 1]) for i in range(len(p) - 1) if (p[i], p[i + 1]) in I)
    E_edge = {e: 0 for e in I}
    N_edge = {e: 0 for e in I}
    for p in S:
        N_edge[first_iedge(p)] += 1
    for e, p in witness.items():
        E_edge[first_iedge(p)] += 1
    E_cross = [e for e in Eplus if e[0][0] != e[1][0]]

    # ---------------------------------------------------------------- JSON
    def lab(v):
        return f"s{v[0] + 1}:{v[1]}"
    res = OrderedDict()
    res["observation"] = f"graph power G^{{<={L}}}"
    res["L"] = L
    res["module_model"] = f"directed G(n, p), n = {N_MOD}, p = {P_MOD}, weakly connected"
    res["modules"] = [OrderedDict(name=f"s{k + 1}", seed=SEEDS[k],
                                  vertices=H.number_of_nodes(), edges=H.number_of_edges(),
                                  observed_edges=len(R["E_parts"][k]))
                      for k, H in enumerate(MODULES)]
    res["vertices_total"] = len(R["whole"].V)
    res["internal_edges_total"] = sum(H.number_of_edges() for H in MODULES)
    res["interaction_edges"] = len(I)
    res["interaction"] = [[lab(u), lab(v)] for u, v in sorted(I)]
    res["boundary_vertices"] = len(boundary)
    res["module_pairs_coupled"] = len(ifaces)
    res["observed_whole_edges"] = len(R["E_whole"])
    res["observed_union_edges"] = len(R["U"])
    res["emergent_edges"] = len(Eplus)
    res["emergent_edges_between_modules"] = len(E_cross)
    res["emergent_edges_within_a_module"] = len(Eplus) - len(E_cross)
    res["lost_edges"] = len(R["Eminus"])
    res["crossing_paths_N"] = len(S)
    res["crossing_paths_length1"] = len(S) - len(S_long)
    res["crossing_paths_length_ge2"] = len(S_long)
    res["distinct_edges_produced_by_S"] = len(R["produced"])
    res["paths_producing_an_edge_already_in_union"] = sum(
        1 for p in S if star(p) in R["U"])
    res["bound_holds"] = len(Eplus) <= len(S)
    res["theorem_i_verified"] = True
    res["witness_injective"] = True
    res["paths_through_more_than_one_interface"] = len(multi_iface)
    res["witnesses_with_exactly_one_interaction_edge"] = sum(
        1 for p in witness.values()
        if sum((p[i], p[i + 1]) in I for i in range(len(p) - 1)) == 1)
    res["per_interaction_edge"] = [OrderedDict(edge=[lab(e[0]), lab(e[1])],
                                               crossing_paths=N_edge[e],
                                               emergent_edges_attributed=E_edge[e])
                                   for e in sorted(I)]
    res["per_interface"] = [OrderedDict(interface=f"s{a + 1}-s{b + 1}",
                                        interaction_edges=I_if[(a, b)],
                                        crossing_paths=N_if[(a, b)],
                                        emergent_edges_attributed=E_if[(a, b)])
                            for (a, b) in ifaces]
    res["witness"] = [[lab(e[0]), lab(e[1]), [lab(x) for x in witness[e]]]
                      for e in sorted(Eplus)]

    # ---------------------------------------------------------------- figure
    pos = layout(MODULES, I)
    hi = pick_highlights(S, I, witness)
    res["highlighted_paths"] = [[lab(x) for x in p] for p in hi]

    plt.rcParams.update({
        "text.usetex": True, "font.family": "serif",
        # sub- and superscripts at 7 pt, so no glyph is smaller than 7 pt
        "text.latex.preamble": r"\usepackage[T1]{fontenc}\usepackage{lmodern}"
                               r"\usepackage{amsmath,amssymb}"
                               r"\DeclareMathSizes{7.5}{7.5}{7}{7}"
                               r"\DeclareMathSizes{8}{8}{7}{7}"
                               r"\DeclareMathSizes{8.5}{8.5}{7}{7}",
        "font.size": 8, "pdf.fonttype": 42})
    W, Hh = W_IN, H_IN
    fig = plt.figure(figsize=(W, Hh))
    ax_a = fig.add_axes([0.0, 0.07, 0.385, 0.855])
    ax_b = fig.add_axes([0.39, 0.07, 0.385, 0.855])
    ax_c = fig.add_axes([0.838, 0.235, 0.092, 0.545])

    xl, yl = (-2.2, 2.2), (-2.3, 2.3)
    for ax, mode in ((ax_a, "a"), (ax_b, "b")):
        ax.set_xlim(*xl); ax.set_ylim(*yl); ax.set_aspect("equal"); ax.axis("off")
        draw_system(ax, pos, MODULES, I, boundary, mode, hi, Eplus, star)
    fig.text(0.01, 0.965, r"\textbf{(a)} parts and boundary-crossing paths",
             fontsize=8.5, va="center")
    fig.text(0.395, 0.965, r"\textbf{(b)} what observing the whole adds, $\Phi = G^{\le 2}$",
             fontsize=8.5, va="center")
    fig.text(0.795, 0.965, r"\textbf{(c)} attribution",
             fontsize=8.5, va="center")
    draw_counts(fig, ax_c, ifaces, N_if, E_if, len(Eplus), len(S))
    draw_legend(fig)
    fig.savefig(OUT_PDF, metadata={"CreationDate": None, "ModDate": None})
    fig.savefig(OUT_PNG, dpi=220)
    with open(OUT_JSON, "w") as f:
        json.dump(res, f, indent=1)
    print(json.dumps({k: v for k, v in res.items() if k not in ("witness", "interaction")},
                     indent=1))


def pick_highlights(S, I, witness):
    """One witness path per chosen interface, preferring length-2 paths that start
    in the interior of a module (not on the boundary)."""
    wit = set(witness.values())
    bnd = {x for e in I for x in e}
    chosen = []
    for f in [(0, 1), (1, 2), (2, 3), (0, 3)]:
        cands = [p for p in S if p in wit and len(p) == 3 and first_interface(p, I) == f]
        cands.sort(key=lambda p: (p[0] in bnd, p))
        if cands:
            chosen.append(cands[0])
    return chosen


def draw_system(ax, pos, mods, I, boundary, mode, hi, Eplus, star):
    faded = (mode == "b")
    fa = 0.55 if faded else 1.0          # fade factor for the system in panel (b)
    for k in range(len(mods)):
        c = MODCOL[k]
        ax.add_patch(Circle(CENTERS[k], REGION, fc=lighten(c, 0.07 if not faded else 0.05),
                            ec=lighten(c, 0.5 if not faded else 0.3), lw=0.8, zorder=0))
        top = k in (0, 1)
        y = CENTERS[k][1] + (REGION + 0.07) * (1 if top else -1)
        ax.text(CENTERS[k][0], y, rf"$s_{k + 1}$", color=c,
                ha="center", va="bottom" if top else "top", fontsize=8, alpha=fa)
    for k, H in enumerate(mods):
        for u, v in sorted(H.edges()):
            arrow(ax, pos[(k, u)], pos[(k, v)], GREY, 0.45,
                  alpha=0.8 if not faded else 0.32, head=0.62, z=2)
    for p in hi:
        pts = np.array([pos[x] for x in p])
        ax.plot(pts[:, 0], pts[:, 1], color=GCOL, lw=5.2, alpha=0.3,
                solid_capstyle="round", solid_joinstyle="round", zorder=1)
    for u, v in sorted(I):
        rad = -0.14 if (v, u) in I else 0.0
        arrow(ax, pos[u], pos[v], ICOL, 1.0, rad=rad, ls=(0, (3.2, 1.6)),
              alpha=1 if not faded else 0.5, head=0.85, z=4, shrinkA=3.4, shrinkB=3.8)
    if faded:
        hi_e = {star(p) for p in hi}
        for e in sorted(Eplus):
            strong = e in hi_e
            arrow(ax, pos[e[0]], pos[e[1]], GCOL, 1.15 if strong else 0.55, rad=0.13,
                  alpha=1.0 if strong else 0.7, head=0.8 if strong else 0.62, z=5 + strong)
    for k, H in enumerate(mods):
        c = MODCOL[k]
        for v in sorted(H.nodes()):
            x, y = pos[(k, v)]
            if (k, v) in boundary:
                ax.scatter([x], [y], s=40, facecolor="white", edgecolor=lighten(INK, fa),
                           lw=0.75, zorder=7)
            ax.scatter([x], [y], s=12, facecolor=lighten(c, 0.45 * fa),
                       edgecolor=lighten(c, fa), lw=0.6, zorder=8)


def draw_counts(fig, ax, ifaces, N_if, E_if, Etot, Ntot):
    y = np.arange(len(ifaces))[::-1].astype(float)
    Ns = [N_if[f] for f in ifaces]; Es = [E_if[f] for f in ifaces]
    ax.barh(y, Ns, height=0.66, color=lighten(GCOL, 0.2), edgecolor=GCOL, lw=0.6)
    ax.barh(y, Es, height=0.34, color=GCOL)
    for yi, n, e in zip(y, Ns, Es):
        ax.text(n + 0.5, yi, rf"{e}\,$\le$\,{n}", va="center", ha="left", fontsize=7.5)
    # interface labels, each module symbol in its module's color
    ax.set_yticks([])
    rend = fig.canvas.get_renderer()
    for yi, (a, b) in zip(y, ifaces):
        x_off = -3.0
        for txt, col in ((rf"$s_{b + 1}$", MODCOL[b]), ("--", INK), (rf"$s_{a + 1}$", MODCOL[a])):
            t = ax.text(0, yi, txt, color=col, ha="right", va="baseline", fontsize=8,
                        transform=offset_copy(ax.transData, fig, x=x_off, y=-2.4, units="points"))
            x_off -= t.get_window_extent(rend).width * 72.0 / fig.dpi + 0.4
    ax.set_xlim(0, max(Ns) * 1.02)
    ax.set_ylim(-0.6, len(ifaces) - 0.4)
    ax.set_xticks([])
    ax.tick_params(axis="y", length=0, pad=2)
    for s in ("top", "right", "bottom"):
        ax.spines[s].set_visible(False)
    ax.spines["left"].set_linewidth(0.6)
    # key
    kx, ky = 0.795, 0.875
    fig.patches.append(Rectangle((kx, ky - 0.024), 0.022, 0.024, transform=fig.transFigure,
                                 fc=lighten(GCOL, 0.2), ec=GCOL, lw=0.6))
    fig.text(kx + 0.028, ky - 0.012, "boundary-crossing\npaths", va="center", fontsize=7.5,
             linespacing=1.0)
    fig.patches.append(Rectangle((kx, ky - 0.086), 0.022, 0.012, transform=fig.transFigure,
                                 fc=GCOL, ec="none"))
    fig.text(kx + 0.028, ky - 0.080, "emergent edges", va="center", fontsize=7.5)
    fig.text(0.885, 0.165, "all interfaces", ha="center", va="center", fontsize=7.5)
    fig.text(0.885, 0.11, rf"$|E^+_\Phi| = {Etot}\ \le\ {Ntot} = N_\partial$",
             ha="center", va="center", fontsize=8)


def draw_legend(fig):
    ax = fig.add_axes([0.0, 0.0, 1.0, 0.06]); ax.axis("off")
    ax.set_xlim(0, W_IN); ax.set_ylim(0, 1)
    y, fs = 0.5, 7.5
    x = 0.35
    ax.add_patch(FancyArrowPatch((x, y), (x + 0.32, y),
                                 arrowstyle="-|>,head_length=0.36,head_width=0.17",
                                 mutation_scale=10, color=ICOL, lw=1.0, ls=(0, (3.2, 1.6))))
    ax.text(x + 0.4, y, "interaction edge", va="center", fontsize=fs)
    x = 1.72
    ax.scatter([x + 0.08], [y], s=40, facecolor="white", edgecolor=INK, lw=0.75)
    ax.scatter([x + 0.08], [y], s=12, facecolor=(0.82, 0.82, 0.86), edgecolor=GREY, lw=0.6)
    ax.text(x + 0.2, y, "boundary vertex", va="center", fontsize=fs)
    x = 3.0
    ax.plot([x, x + 0.3], [y, y], color=GCOL, lw=5.2, alpha=0.3, solid_capstyle="round")
    ax.text(x + 0.4, y, "boundary-crossing path", va="center", fontsize=fs)
    x = 4.75
    ax.add_patch(FancyArrowPatch((x, y), (x + 0.32, y),
                                 arrowstyle="-|>,head_length=0.36,head_width=0.17",
                                 mutation_scale=10, color=GCOL, lw=0.9))
    ax.text(x + 0.4, y, "emergent edge", va="center", fontsize=fs)


if __name__ == "__main__":
    main()


==> anc/experiments/make_figs_final.py <==
"""
Data figures of the numerical section.
  fig/exp_valid.pdf   (a) Experiment 1, (b) Experiment 2, (c) Experiment 3
  fig/exp_depend.pdf  (a) Experiment 4, (b) Experiment 5, (c) Experiment 6
  fig/exp_scale.pdf   (a) tightness and (b) cost of Experiment 7
  fig/exp_real.pdf    (a)-(c) attribution in Experiment 9
Reads only the JSON files written by the experiment scripts (and, for the exact
expectation curves of Experiment 6, the closed form exp_final.q4_expected).
Colors match figs/tikz/styles.tex (blue, orange, red, green, gray); every
series also has its own marker shape or line style.  Figures are 6.5 in wide
(\\textwidth of the paper).
"""
import json, os, shutil, sys
import numpy as np
import matplotlib; matplotlib.use("Agg")
import matplotlib.ticker, matplotlib.transforms
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import Patch

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.abspath(os.path.join(HERE, "..", "fig"))
os.makedirs(FIG, exist_ok=True)
sys.path.insert(0, HERE)

# palette of figs/tikz/styles.tex
BLU, ORG, RED, GRN, GRY = "#1F69AF", "#CD690F", "#C61C3A", "#12874E", "#73737D"
BLU_L, BLU_D = "#6FA6DA", "#0F3D6B"          # ordinal steps around BLU (reach 2, 3, 4)
GRN_L = "#8CCBA9"                             # light step of GRN (Experiment 9)
INK, INK2, RULE = "#1a1a1a", "#4a4a52", "#b9b9c0"

USETEX = bool(shutil.which("latex") and shutil.which("dvipng"))
def tx(latex, plain):
    """Label text: LaTeX when LaTeX is available, a plain fallback otherwise."""
    return latex if USETEX else plain

plt.rcParams.update({
    "text.usetex": USETEX, "font.family": "serif",
    "font.serif": ["Computer Modern Roman", "DejaVu Serif"], "mathtext.fontset": "cm",
    "font.size": 9, "axes.titlesize": 9, "axes.labelsize": 9,
    "xtick.labelsize": 8, "ytick.labelsize": 8, "legend.fontsize": 7.8,
    "axes.edgecolor": INK2, "axes.linewidth": 0.6, "axes.labelcolor": INK, "text.color": INK,
    "xtick.color": INK2, "ytick.color": INK2, "xtick.major.width": 0.6, "ytick.major.width": 0.6,
    "xtick.minor.width": 0.4, "ytick.minor.width": 0.4,
    "axes.spines.top": False, "axes.spines.right": False,
    "axes.grid": False,  # the journal asks for figures without gridlines
    "legend.frameon": False, "legend.handlelength": 1.4, "legend.borderaxespad": 0.3,
    "figure.dpi": 150, "savefig.dpi": 300, "pdf.fonttype": 42,
})
EP = tx(r"$|E^+_\Phi|$", r"$|E^+_\Phi|$")
NB = tx(r"$N_\partial$", r"$N_\partial$")

e1 = json.load(open(os.path.join(HERE, "exp1_results.json")))
e2 = json.load(open(os.path.join(HERE, "exp2_results.json")))
sw = json.load(open(os.path.join(HERE, "exp4_sweep.json")))
ef = json.load(open(os.path.join(HERE, "exp_final.json")))
e7 = json.load(open(os.path.join(HERE, "exp7_scale.json")))
e9 = json.load(open(os.path.join(HERE, "exp9_real.json")))


def bound_line(ax, kind, v, **kw):
    """Red dashed bound line over a white underlay, so gridlines do not show through the gaps."""
    f = ax.axhline if kind == "h" else ax.axvline
    f(v, color="white", lw=2.4, zorder=1.4)
    f(v, color=RED, lw=1.1, ls=(0, (4, 2)), zorder=1.5, **kw)


def title(ax, head, sub=None):
    """Panel title: bold panel letter + statement, optional smaller second line."""
    s = head if sub is None else head + "\n" + sub
    ax.set_title(s, loc="left", fontsize=9, pad=5, linespacing=1.25)


# ====================================================================== exp_valid
fig = plt.figure(figsize=(6.5, 5.0), layout="constrained")
gs = fig.add_gridspec(2, 2, width_ratios=[1.0, 1.08], height_ratios=[1.0, 1.0])
A = fig.add_subplot(gs[0, 0]); B = fig.add_subplot(gs[:, 1])
C0 = fig.add_subplot(gs[1, 0])         # placeholder for panel (c), split in two after the layout

# ---- (a) Experiment 1: cell means, symlog so that |E+| = 0 stays visible
classes = [
    ("edgewise", ("identity", "threshold", "quotient"), GRY, "x", 22),
    ("graph powers", ("power L=2", "power L=3", "power L=4"), BLU, "o", 16),
    ("composite powers", ("quot-pow 2", "quot-pow 3", "pow-thr 3"), ORG, "s", 14),
    ("deletion rules", ("drop sinks", "cycle L=4", "contin. 2", "contin. 3"), GRN, "^", 18),
]
assert sorted(m for c in classes for m in c[1]) == sorted({r["phi"] for r in e1}), "unclassified observation"
ncell = len(e1); ninst = sum(r["reps"] for r in e1); nviol = sum(r["viol"] for r in e1)
hi = 110
A.plot([0, hi], [0, hi], color="white", lw=2.4, zorder=1.4)
A.plot([0, hi], [0, hi], color=RED, lw=1.1, ls=(0, (4, 2)), zorder=1.5)
for lab, members, col, mk, sz in classes:
    xs = [r["N"] for r in e1 if r["phi"] in members]; ys = [r["Eplus"] for r in e1 if r["phi"] in members]
    A.scatter(xs, ys, s=sz, marker=mk, color=col, alpha=.9,
              linewidths=(1.0 if mk == "x" else 0.4), edgecolors=(None if mk == "x" else "white"),
              label=lab, zorder=3)
A.set_xscale("symlog", linthresh=1, linscale=0.45); A.set_yscale("symlog", linthresh=1, linscale=0.45)
A.set_xlim(0, hi); A.set_ylim(-0.12, hi)
ticks = [0, 1, 10, 100]
A.set_xticks(ticks); A.set_yticks(ticks)
A.set_xticklabels(["0", "1", "10", "100"]); A.set_yticklabels(["0", "1", "10", "100"])
A.set_xlabel(tx(r"bound $N_\partial$ (mean of 30 instances)", "bound N (mean of 30 instances)"))
A.set_ylabel(tx(r"$|E^+_\Phi|$ (mean of 30 instances)", "|E+| (mean of 30 instances)"))
title(A, tx(rf"\textbf{{(a)}} {nviol} violations in {ninst} instances", f"(a) {nviol} violations in {ninst} instances"),
      tx(r"thirteen observations, $|\mathcal{I}|\in\{1,2,3\}$, three densities",
         "thirteen observations, three densities"))
A.legend(loc="upper left", fontsize=7.4, handletextpad=0.2, labelspacing=0.3, borderaxespad=0.2,
         borderpad=0.2)

# ---- (b) Experiment 2: every family, four observations
q1 = ef["q1"]; fams = q1["_families"]
disp = {"ER": tx(r"Erd\H{o}s--R\'enyi", "Erdős–Rényi"), "small-world": tx(r"Watts--Strogatz", "Watts–Strogatz"),
        "scale-free": tx(r"Barab\'asi--Albert", "Barabási–Albert"), "Price": "Price (citation)",
        "Bollobas": tx(r"Bollob\'as et al.\ scale-free", "Bollobás et al. scale-free"),
        "Kleinberg": "Kleinberg navigable", "SBM": "stochastic block model",
        "geometric": "random geometric", "Holme-Kim": tx(r"Holme--Kim clustered", "Holme–Kim clustered"),
        "caveman": "relaxed caveman", "configuration": "configuration model",
        "k-out": tx(r"random $k$-out", "random k-out"), "lattice": "square lattice (torus)",
        "karate": "Zachary karate club", "Florentine": "Florentine families",
        "Les Mis": tx(r"Les Mis\'erables", "Les Misérables")}
groups = [("classic", "standard models"), ("added", "further canonical models"), ("empirical", "empirical networks")]
phis = [(r"$G^{\leq2}$", BLU_L, "o", tx(r"$G^{\leq2}$", r"$G^{\leq2}$")),
        (r"$G^{\leq3}$", BLU, "s", tx(r"$G^{\leq3}$", r"$G^{\leq3}$")),
        (r"$G^{\leq4}$", BLU_D, "D", tx(r"$G^{\leq4}$", r"$G^{\leq4}$")),
        (r"quot.$\circ G^{\leq2}$", ORG, "^", tx(r"coarse-grained $G^{\leq2}$", r"coarse-grained $G^{\leq2}$"))]
order = [(g, k) for g, _ in groups for k in fams if fams[k]["group"] == g]
ypos = {}; y = 0.0; gpos = {}; prev = None
for g, k in order:
    if g != prev:
        if prev is not None: y += 0.9
        gpos[g] = y; y += 0.95; prev = g
    ypos[k] = y; y += 1.0
ymax = y
bound_line(B, "v", 1.0)
for g, k in order:
    B.plot([0, 1], [ypos[k]] * 2, color="#ececf0", lw=0.6, zorder=0)
# small vertical offset per observation, so that nearly equal ratios stay visible
off = {phis[0][0]: -0.3, phis[1][0]: -0.1, phis[2][0]: 0.1, phis[3][0]: 0.3}
for key, col, mk, lab in phis:
    xs = [q1[f"{k}|{key}"]["ratio"] for _, k in order]; ys = [ypos[k] + off[key] for _, k in order]
    B.scatter(xs, ys, s=26 if mk != "D" else 20, marker=mk, color=col, edgecolors="white",
              linewidths=0.5, zorder=3, label=lab)
B.set_yticks([ypos[k] for _, k in order]); B.set_yticklabels([disp[k] for _, k in order], fontsize=7.8)
for g, lab in groups:
    B.text(0.012, gpos[g] + 0.05, tx(rf"\textit{{{lab}}}", lab), ha="left", va="center",
           fontsize=7.8, color=INK2)
B.set_ylim(ymax - 0.3, -0.6)
B.set_xlim(0, 1.04); B.set_xticks([0, 0.25, 0.5, 0.75, 1.0])
B.grid(axis="y", visible=False)
B.tick_params(axis="y", length=0)
B.set_xlabel(tx(r"$|E^+_\Phi|/N_\partial$ (mean of 40 instances)", "|E+|/N (mean of 40 instances)"))
B.text(0.985, -0.35, tx(r"bound", "bound"), color=RED, fontsize=7.5, ha="right", va="top")
tot = q1["_total"]
title(B, tx(rf"\textbf{{(b)}} {tot['viol']} violations in {tot['tot']} instances",
            f"(b) {tot['viol']} violations in {tot['tot']} instances"),
      f"{len(fams)} families, four observations")
B.legend(loc="upper center", ncol=2, fontsize=7.6, handletextpad=0.2, columnspacing=1.0,
         bbox_to_anchor=(0.45, -0.118), borderaxespad=0.0, labelspacing=0.3)

# ---- (c) Experiment 3: tightness under G^{<=3}, one interaction edge
#      left: bow-ties (every route distinct); right: bridged binary trees with c chords.
#      The placeholder C0 carries the labels that the layout must reserve room for; once the
#      layout is settled it is split into two axes that share the vertical scale.
ex3 = e2["exp2"]; bow = ex3["bowtie"]; tr = ex3["trees"]; ra = ex3["random"]
C0.set_xlabel(" "); C0.set_ylabel(tx(r"$|E^+_\Phi|/N_\partial$", "|E+|/N"))
C0.set_yticks([0.4, 0.6, 0.8, 1.0]); C0.set_ylim(0.4, 1.08); C0.set_xticks([0])
title(C0, tx(r"\textbf{(c)} tightness under $G^{\leq3}$", "(c) tightness under G^{<=3}"),
      tx(r"slack $N_\partial-|E^+_\Phi| = 1+{}$redundancy", "slack N - |E+| = 1 + redundancy"))
fig.canvas.draw()                      # settle the layout
fig.set_layout_engine("none")
p0 = C0.get_position(); gap = 0.035 * p0.width; w1 = 0.29 * p0.width
C = fig.add_axes([p0.x0, p0.y0, w1, p0.height])
C2 = fig.add_axes([p0.x0 + w1 + gap, p0.y0, p0.width - w1 - gap, p0.height], sharey=C)
C.set_title(C0.get_title(loc="left"), loc="left", fontsize=9, pad=5, linespacing=1.25)
C0.remove()
for ax in (C, C2):
    bound_line(ax, "h", 1.0)
    ax.axhspan(ra["ratio"] - ra["ratio_ci"], ra["ratio"] + ra["ratio_ci"], color=GRY, alpha=.18, lw=0,
               zorder=1)
    ax.axhline(ra["ratio"], color=GRY, lw=1.2, zorder=2)
C.plot([b["k"] for b in bow], [b["ratio"] for b in bow], "-o", color=BLU, lw=1.5, ms=5,
       mec="white", mew=0.6, zorder=3)
cs = [t["c"] for t in tr]
C2.errorbar(cs, [t["ratio_sharp"] for t in tr], yerr=[t["ratio_sharp_ci"] for t in tr], fmt="--s",
            color=ORG, lw=1.2, ms=3.6, mfc="white", mec=ORG, mew=0.9, capsize=1.6, elinewidth=0.8, zorder=3)
C2.errorbar(cs, [t["ratio"] for t in tr], yerr=[t["ratio_ci"] for t in tr], fmt="-s", color=ORG, lw=1.5,
            ms=4.0, mec="white", mew=0.6, capsize=1.6, elinewidth=0.8, zorder=4)
C.text(4.3, 0.845, "bow-tie", color=INK, fontsize=7.8, ha="right", va="top")
C2.text(9.0, tr[4]["ratio_sharp"] + 0.035, tx(r"$|E^+_\Phi|/(N_\partial-1)$", "|E+|/(N-1)"),
        color=INK, fontsize=7.8, ha="left", va="bottom")
C2.text(0.2, 0.80, tx(r"$|E^+_\Phi|/N_\partial$", "|E+|/N"), color=INK, fontsize=7.8, ha="left", va="top")
C2.text(20.6, ra["ratio"] - ra["ratio_ci"] - 0.012, f"random pairs ({ra['tot']})", color=INK2,
        fontsize=7.8, ha="right", va="top")
C2.text(20.6, 1.0 + 0.012, "bound", color=RED, fontsize=7.5, ha="right", va="bottom")
C.set_xlim(0.6, 4.4); C.set_xticks([1, 2, 3, 4]); C.set_ylim(0.4, 1.08)
C.set_yticks([0.4, 0.6, 0.8, 1.0])
C2.set_xlim(-1.2, 21.2); C2.set_xticks([0, 5, 10, 15, 20])
C2.tick_params(axis="y", labelleft=False, length=0)
C.set_xlabel(tx(r"$k=m$", "k=m"))
C2.set_xlabel(tx(r"chords $c$ (bridged trees)", "chords c (bridged trees)"))
C.set_ylabel(tx(r"$|E^+_\Phi|/N_\partial$", "|E+|/N"))
fig.canvas.draw()                      # align the bound label of (a) with the diagonal
(x0, y0), (x1, y1) = A.transData.transform([(3, 3), (60, 60)])
ang = float(np.degrees(np.arctan2(y1 - y0, x1 - x0)))
A.text(7, 7, tx(r"bound $|E^+_\Phi| = N_\partial$", "bound |E+| = N"), color=RED, fontsize=7.8,
       ha="center", va="bottom", rotation=ang, rotation_mode="anchor",
       transform=A.transData + matplotlib.transforms.ScaledTranslation(-4.5 / 72, 4.5 / 72, fig.dpi_scale_trans))
fig.savefig(os.path.join(FIG, "exp_valid.pdf")); print("wrote exp_valid.pdf")

# ====================================================================== exp_depend
fig2, ax2 = plt.subplots(1, 3, figsize=(6.5, 2.45), layout="constrained")
D, E, F = ax2

# ---- (a) Experiment 4: topology x reach at matched mean degree 4
Ls = [2, 3, 4]
fam4 = [("ER", tx(r"Erd\H{o}s--R\'enyi", "Erdős–Rényi"), BLU, "o"),
        ("WS", "Watts--Strogatz" if USETEX else "Watts–Strogatz", GRN, "s"),
        ("SF", tx(r"Barab\'asi--Albert", "Barabási–Albert"), ORG, "^")]
for key, lab, col, mk in fam4:
    ys = [sw[f"4|{L}"][key]["mean"] for L in Ls]; es = [sw[f"4|{L}"][key]["ci"] for L in Ls]
    D.errorbar(Ls, ys, yerr=es, fmt="-" + mk, color=col, lw=1.4, ms=4.6, mec="white", mew=0.5,
               capsize=2, elinewidth=0.9, label=lab)
D.set_yscale("log"); D.set_xticks(Ls); D.set_xlim(1.8, 4.2)
D.set_xlabel(tx(r"observation reach $L$ ($\Phi=G^{\leq L}$)", "observation reach L"))
D.set_ylabel(tx(r"$|E^+_\Phi|$", "|E+|"))
D.yaxis.set_major_locator(matplotlib.ticker.FixedLocator([10, 20, 50, 100, 200]))
D.yaxis.set_major_formatter(matplotlib.ticker.FixedFormatter(["10", "20", "50", "100", "200"]))
D.yaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())
D.set_ylim(9, 200)
D.legend(loc="lower right", fontsize=7.4, handletextpad=0.3, labelspacing=0.25, borderaxespad=0.1)
title(D, tx(r"\textbf{(a)} scale-free separates", "(a) scale-free separates"),
      tx(r"from $L=3$ (mean total degree 4)", "from L=3 (mean total degree 4)"))

# ---- (b) Experiment 5: coarse-graining granularity
cg = e2["exp4"]
E.errorbar([r["blocks"] for r in cg], [r["mean"] for r in cg], yerr=[r["ci"] for r in cg],
           fmt="-o", color=GRN, lw=1.4, ms=4.2, mec="white", mew=0.5, capsize=2, elinewidth=0.9)
E.set_xticks(range(2, 11, 2)); E.set_xlim(1.5, 10.5); E.set_ylim(bottom=-0.15)
E.set_xlabel(tx(r"number of blocks $c$ ($|V|=10$)", "number of blocks c (|V|=10)"))
E.set_ylabel(tx(r"$|E^+_\Phi|$", "|E+|"))
title(E, tx(r"\textbf{(b)} emergence rises", "(b) emergence rises"),
      tx(r"with granularity $c$", "with granularity c"))

# ---- (c) Experiment 6: one bridge between internally structured modules
#      (edge probability d/(n-1), so d is the internal mean OUT-degree)
#      measured means (markers, 95% CI) and the exact expectations of the bridge law
#      (curves, Corollary cor:bridge_random, via exp_final.q4_expected)
from exp_final import q4_expected
q4 = ef["q4"]; s = q4["surge"]; n4, L4, cap = q4["n"], q4["L"], q4["max_emergent"]
for d in s:                            # the curves pass through the stored exact values
    EN, EE = q4_expected(n4, d["mdeg"] / (n4 - 1), L4)
    assert abs(EN - d["N_exact"]) < 1e-9 and abs(EE - d["D_exact"]) < 1e-9
xs = [d["mdeg"] for d in s]
grid = np.linspace(0.0, 3.0, 61)
ex = np.array([q4_expected(n4, g / (n4 - 1), L4) for g in grid])
F.axhline(cap, color=GRY, lw=0.9, ls=(0, (1, 1.6)), zorder=1)
F.text(0.0, cap + 2.5, f"{cap} cross pairs", color=INK2, fontsize=7.5, ha="left", va="bottom")
F.plot(grid, ex[:, 0], color=RED, lw=1.1, ls=(0, (4, 2)), zorder=2)
F.plot(grid, ex[:, 1], color=GRN, lw=1.3, zorder=2)
F.errorbar(xs, [d["N"] for d in s], yerr=[d["N_ci"] for d in s], fmt="s", color=RED, ms=3.6,
           mfc="white", mec=RED, mew=0.9, capsize=2, elinewidth=0.8, zorder=3)
F.errorbar(xs, [d["D"] for d in s], yerr=[d["D_ci"] for d in s], fmt="o", color=GRN, ms=4.2,
           mec="white", mew=0.5, capsize=2, elinewidth=0.9, zorder=3)
F.text(2.62, s[-1]["N"] * 0.97, tx(r"bound $N_\partial$", "bound N"), color=INK, fontsize=7.8,
       ha="right", va="top")
F.text(2.95, s[-1]["D"] - 7, tx(r"$|E^+_\Phi|$", "|E+|"), color=INK, fontsize=7.8, ha="center", va="top")
F.set_xlim(-0.15, 3.15); F.set_xticks([0, 1, 2, 3]); F.set_ylim(-3, 120)
F.set_xlabel("internal mean out-degree")
F.set_ylabel(tx(r"$|E^+_\Phi|$ and $N_\partial$", "|E+| and N"))
title(F, tx(r"\textbf{(c)} one bridge: measured", "(c) one bridge: measured"),
      tx(r"and exact expectation ($G^{\leq4}$)", "and exact expectation (G^{<=4})"))
fig2.savefig(os.path.join(FIG, "exp_depend.pdf")); print("wrote exp_depend.pdf")


# ====================================================================== exp_scale
#      Experiment 7: G^{<=4}, 16 interaction edges from s1 to s2 (interface one16)
fig3, (P, Q) = plt.subplots(1, 2, figsize=(6.5, 2.3), layout="constrained")
C7 = e7["cells"]
ns = sorted({c["n"] for c in C7.values()})
fam7 = [("ER-2", tx(r"Erd\H{o}s--R\'enyi, $2n$ edges", "Erdős–Rényi, 2n edges"), BLU_L, "o"),
        ("ER-3", tx(r"Erd\H{o}s--R\'enyi, $3n$ edges", "Erdős–Rényi, 3n edges"), BLU, "s"),
        ("config", "configuration model", GRN, "D"),
        ("BA", tx(r"Barab\'asi--Albert", "Barabási–Albert"), ORG, "^")]
cell7 = lambda f, n: C7[f"{f}|{n}|one16|L4"]

# ---- (a) |E+|/N_partial and its ceiling 1 - |I|/N_partial
for f, lab, col, mk in fam7:
    P.plot(ns, [cell7(f, n)["ceiling"] for n in ns], color=col, lw=0.9, ls=(0, (1, 1.4)), zorder=2)
    P.errorbar(ns, [cell7(f, n)["ratio"] for n in ns], yerr=[cell7(f, n)["ratio_ci"] for n in ns],
               fmt="-" + mk, color=col, lw=1.4, ms=4.2 if mk != "D" else 3.6, mec="white", mew=0.5,
               capsize=2, elinewidth=0.9, label=lab, zorder=3)
P.set_xscale("log"); P.set_xlim(70, 1.4e5); P.set_ylim(0.64, 1.012)
P.set_xticks([1e2, 1e3, 1e4, 1e5])
P.set_xticklabels([tx(rf"$10^{k}$", f"1e{k}") for k in (2, 3, 4, 5)])
P.xaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())
P.set_xlabel(tx(r"vertices per part $n$", "vertices per part n"))
P.set_ylabel(tx(r"$|E^+_\Phi|/N_\partial$ (mean)", "|E+|/N (mean)"))
lg = P.legend(handles=[Line2D([], [], color=col, marker=mk, lw=1.4, ms=4.2 if mk != "D" else 3.6,
                              mec="white", mew=0.5, label=lab) for f, lab, col, mk in fam7],
              loc="lower right", fontsize=7.4, handletextpad=0.3, labelspacing=0.25, borderaxespad=0.2,
              title=tx(r"dotted: sharpened bound$/N_\partial = 1-|\mathcal{I}|/N_\partial$", "dotted: sharpened bound/N = 1 - |I|/N"),
              title_fontsize=7.4)
lg.get_title().set_color(INK2)
title(P, tx(r"\textbf{(a)} emergence approaches the number", "(a) emergence approaches the number"),
      tx(r"of boundary-crossing paths ($G^{\leq4}$, $|\mathcal{I}|=16$)",
         "of boundary-crossing paths (G^{<=4}, |I|=16)"))

# ---- (b) deterministic work per join: local search (solid) and direct computation (dashed)
for f, lab, col, mk in fam7:
    Q.plot(ns, [cell7(f, n)["direct_work_est"] for n in ns], ls=(0, (4, 2)), marker=mk, color=col, lw=1.2,
           ms=3.6 if mk != "D" else 3.2, mfc="white", mec=col, mew=0.9, zorder=3)
    Q.plot(ns, [cell7(f, n)["local_ops"] for n in ns], "-" + mk, color=col, lw=1.4,
           ms=4.2 if mk != "D" else 3.6, mec="white", mew=0.5, zorder=3)
Q.set_xscale("log"); Q.set_yscale("log"); Q.set_xlim(70, 1.4e5); Q.set_ylim(2e2, 3e9)
Q.set_xticks([1e2, 1e3, 1e4, 1e5])
Q.set_xticklabels([tx(rf"$10^{k}$", f"1e{k}") for k in (2, 3, 4, 5)])
Q.xaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())
Q.yaxis.set_major_locator(matplotlib.ticker.LogLocator(numticks=10))
Q.yaxis.set_minor_locator(matplotlib.ticker.NullLocator())
Q.set_xlabel(tx(r"vertices per part $n$", "vertices per part n"))
Q.set_ylabel("operations per join")
Q.text(1.05e2, 4e8, "direct computation (dashed)", color=INK, fontsize=7.8, ha="left", va="top")
Q.text(1.05e2, 2.6e2, "local search (solid)", color=INK, fontsize=7.8, ha="left", va="bottom")
title(Q, tx(r"\textbf{(b)} work per join ($G^{\leq4}$, $|\mathcal{I}|=16$)",
            "(b) work per join (G^{<=4}, |I|=16)"),
      "local search and direct computation")
fig3.savefig(os.path.join(FIG, "exp_scale.pdf")); print("wrote exp_scale.pdf")


# ====================================================================== exp_real
#      Experiment 9: attribution in real directed networks
N9 = e9["networks"]; ce = N9["celegans"]["observations"]
abbr = {"sensory": "S", "interneuron": "I", "motor": "M"}
arrow = tx(r"$\to$", "→")
fig4 = plt.figure(figsize=(6.5, 2.5), layout="constrained")
g4 = fig4.add_gridspec(1, 3, width_ratios=[1.08, 1.0, 0.98])
R1 = fig4.add_subplot(g4[0, 0]); R2 = fig4.add_subplot(g4[0, 1]); R3 = fig4.add_subplot(g4[0, 2])

# ---- (a) C. elegans, G^{<=2}: per interface, fraction of interaction edges, credit, removed by the cut
ifs = ce["G2"]["interfaces"]; E2 = ce["G2"]["E_plus"]
cut = {iv["name"].replace("cut interface ", ""): iv for iv in ce["G2"]["interventions"]
       if iv["name"].startswith("cut interface ")}
for i in ifs:                          # the recomputed cut equals the predicted dependent edges
    assert cut[i["interface"]]["vanished_observed"] == i["dependent_emergent_edges"]
ylab = [arrow.join(abbr[p] for p in i["interface"].split(">")) for i in ifs]
yy = np.arange(len(ifs)); h = 0.26
R1.barh(yy - h, [i["interaction_edge_fraction"] for i in ifs], height=h, color=GRY, alpha=0.55,
        label="interaction edges", zorder=3)
R1.barh(yy, [i["share"] for i in ifs], height=h, color=GRN, label="credit", zorder=3)
R1.barh(yy + h, [cut[i["interface"]]["vanished_fraction"] for i in ifs], height=h, color=GRN_L,
        label="removed by the cut", zorder=3)
R1.set_yticks(yy); R1.set_yticklabels(ylab); R1.set_ylim(len(ifs) - 0.45, -0.55)
R1.tick_params(axis="y", length=0); R1.grid(axis="y", visible=False)
R1.set_xlim(0, 0.5); R1.set_xticks([0, 0.1, 0.2, 0.3, 0.4, 0.5])
R1.set_xticklabels(["0", ".1", ".2", ".3", ".4", ".5"])
R1.set_xlabel(tx(r"fraction (of $\mathcal{I}$ or of $|E^+_\Phi|$)", "fraction (of I or of |E+|)"))
R1.legend(loc="lower right", fontsize=7.2, handlelength=1.0, handletextpad=0.3, labelspacing=0.25,
          borderaxespad=0.1)
title(R1, tx(r"\textbf{(a)} \textit{C.~elegans}: interfaces", "(a) C. elegans: interfaces"),
      tx(r"sensory, inter-, motor neurons ($G^{\leq2}$)", "sensory, inter-, motor neurons (G^{<=2})"))

# ---- (b) concentration: credit of the top q% of interaction edges, taken as a set
q = np.arange(101)
R2.plot(q[1:], q[1:] / 100, color=RULE, lw=0.9, zorder=1)
R2.text(30, 0.12, "uniform credit", color=INK2, fontsize=7.5, ha="left", va="top")
curves = [("celegans", "G2", GRN, "-", tx(r"\textit{C.~elegans}, $G^{\leq2}$", "C. elegans, G2")),
          ("celegans", "G3", GRN, "--", tx(r"\textit{C.~elegans}, $G^{\leq3}$", "C. elegans, G3")),
          ("polblogs", "G2", BLU, "-", tx(r"blogs, $G^{\leq2}$", "blogs, G2")),
          ("polblogs", "G3", BLU, "--", tx(r"blogs, $G^{\leq3}$", "blogs, G3")),
          ("email", "G2", ORG, "-", tx(r"e-mail, $G^{\leq2}$", "e-mail, G2"))]
mks = {"celegans": "o", "polblogs": "s", "email": "^"}
for net, o, col, ls, lab in curves:
    lz = N9[net]["observations"][o]["credit_lorenz_percent"]
    me = [1, 4, 19, 49] if ls == "--" else [0, 2, 9, 29]     # q = 2, 5, 20, 50 or 1, 3, 10, 30
    R2.plot(q[1:], lz[1:], ls=ls, color=col, lw=1.3, marker=mks[net], markevery=me,
            ms=3.6, mfc=("white" if ls == "--" else col), mec=col, mew=0.8, label=lab, zorder=3)
R2.set_xscale("log"); R2.set_xlim(0.9, 100); R2.set_ylim(0, 1.0)
R2.set_xticks([1, 3, 10, 30, 100]); R2.set_xticklabels(["1", "3", "10", "30", "100"])
R2.xaxis.set_minor_formatter(matplotlib.ticker.NullFormatter())
R2.set_yticks([0, 0.25, 0.5, 0.75, 1.0])
R2.set_yticklabels(["0", ".25", ".5", ".75", "1"])
R2.set_xlabel(tx(r"top $q\%$ of interaction edges by credit", "top q% of interaction edges by credit"))
R2.set_ylabel(tx(r"credit of the top $q\%$ / $|E^+_\Phi|$", "credit of the top q% / |E+|"))
R2.legend(loc="upper left", fontsize=7.0, handlelength=1.9, handletextpad=0.3, labelspacing=0.2,
          borderaxespad=0.1)
title(R2, tx(r"\textbf{(b)} credit concentrates", "(b) credit concentrates"),
      "on few interaction edges")

# ---- (c) relay credit of the leading neurons (interior vertices of the producing routes)
top = ce["G2"]["top_relay_vertices"][:8]
g3 = {v["vertex"]: v["relay_share"] for v in ce["G3"]["top_relay_vertices"]}
assert all(v["vertex"] in g3 for v in top)
yy = np.arange(len(top)); h = 0.38
R3.barh(yy - h / 2, [v["relay_share"] for v in top], height=h, color=GRN,
        label=tx(r"$G^{\leq2}$", "G2"), zorder=3)
R3.barh(yy + h / 2, [g3[v["vertex"]] for v in top], height=h, color="white", edgecolor=GRN, lw=0.9,
        label=tx(r"$G^{\leq3}$", "G3"), zorder=3)
R3.set_yticks(yy); R3.set_yticklabels([f"{v['vertex']} ({abbr[v['part']]})" for v in top])
R3.set_ylim(len(top) - 0.4, -0.6)
R3.tick_params(axis="y", length=0); R3.grid(axis="y", visible=False)
R3.set_xlim(0, 0.12); R3.set_xticks([0, 0.04, 0.08, 0.12])
R3.set_xticklabels(["0", ".04", ".08", ".12"])
R3.set_xlabel(tx(r"credit as middle vertex / $|E^+_\Phi|$", "credit as middle vertex / |E+|"))
R3.legend(loc="lower right", fontsize=7.4, handlelength=1.0, handletextpad=0.3, labelspacing=0.25,
          borderaxespad=0.1)
title(R3, tx(r"\textbf{(c)} neurons that relay", "(c) neurons that relay"),
      tx(r"the most emergence", "the most emergence"))
fig4.savefig(os.path.join(FIG, "exp_real.pdf")); print("wrote exp_real.pdf")


==> anc/experiments/sync_notebook.py <==
"""
Refresh ../emergence_experiments.ipynb from the scripts in this folder, so the
notebook runs exactly the shipped code.

Each script-derived cell starts with a marker line "# Source: experiments/<file>",
and each stand-alone driver cell (code that calls functions defined in an earlier
cell) with "# Driver: <key>".  Cells without a marker are recognised once by a
signature string and marked.

    python sync_notebook.py [path/to/notebook.ipynb]

Configuration (below):
  SCRIPTS   script -> (signature of an unmarked cell, keep the __main__ block?,
            driver appended to the cell)
  DRIVERS   stand-alone driver cells: (key, signature of the unmarked cell, source)
  INSERT    a script that has no cell yet gets a new markdown cell (if the text is
            not empty) and a new code cell, placed after the cell of its anchor
            ("<script>.py" or "driver:<key>")
  MOVE      a script cell, with the markdown cell just above it, is moved to follow
            the cell of its anchor
  MARKDOWN  markdown cells replaced in full; each is found by a heading that the new
            text keeps, so the sync can be repeated

The notebook runs top to bottom in one namespace, also in Colab, where only the
notebook is present: imports of the experiment modules are removed from the cells
(their functions are defined by earlier cells), and "import exp_final as X" becomes
"X = sys.modules[__name__]", so that X.name refers to the notebook's own definitions.
"""
import json, os, re, sys

HERE = os.path.dirname(os.path.abspath(__file__))
NB = os.path.join(HERE, "..", "emergence_experiments.ipynb")

# experiment modules whose imports are replaced by the notebook's own definitions
MODULES = "core|exp1_bound|exp_final|exp2_theory|fetch_data"

# ----------------------------------------------------------------------------- drivers
DRIVER_Q1 = '''
Q1 = q1_structures()
print(f"=== Experiment 2: the bound across network families (|I|={IEDGES}, {REPS} reps per cell) ===")
print(f"   {'family':<14}{'Phi':<24}{'|E+|':>7}{'N':>8}{'ratio':>7}{'viol':>6}")
for k, v in Q1.items():
    if k.startswith("_"): continue
    fam, phi = k.split("|")
    print(f"   {fam:<14}{phi:<24}{v['Eplus']:>7.1f}{v['N']:>8.1f}{v['ratio']:>7.2f}{v['viol']:>6}")
print(f"   TOTAL VIOLATIONS: {Q1['_total']['viol']}/{Q1['_total']['tot']}")
for k, f in Q1["_families"].items():
    print(f"   {k:<14}{f['group']:<10} V/part={f['mean_vertices_per_part']:5.1f}  "
          f"arcs/part={f['mean_arcs_per_part']:5.2f}  mean total degree={f['mean_total_degree']:4.2f}")
'''
# Experiment 3: random pairs, bow-ties and trees with chords (the print block of
# exp2_theory.py for these three families)
DRIVER_E3 = '''
E2 = {"exp2": exp2_tightness()}
e2 = E2["exp2"]; ra = e2["random"]
print("=== Experiment 3: tightness (Phi = G^<=3 throughout) ===")
print(f"  random ER pairs: mean |E+|/N = {ra['ratio']:.3f} +- {ra['ratio_ci']:.3f}, "
      f"|E+| = N in {ra['tight']}/{ra['tot']};  sharpened: mean |E+|/N2 = "
      f"{ra['ratio_sharp']:.3f} +- {ra['ratio_sharp_ci']:.3f}, |E+| = N2 in "
      f"{ra['tight_sharp']}/{ra['with_N2']} (instances with N2 > 0)")
print("  bow-tie (in-reach k, out-reach m):")
for b in e2["bowtie"]:
    print(f"     k={b['k']} m={b['m']}: |E+|={b['Ep']:3d}  N={b['N']:3d}  ratio={b['ratio']:.2f}  N2={b['N2']:3d}")
print("  trees bridged by (a,v), c chords inside the parts (mean over realizations):")
for t in e2["trees"]:
    print(f"     c={t['c']:2d} ({t['instances']:3d}): |E+|={t['Eplus']:6.2f}  N={t['N']:6.2f}  "
          f"ratio={t['ratio']:.3f}+-{t['ratio_ci']:.3f}  sharpened={t['ratio_sharp']:.3f}+-"
          f"{t['ratio_sharp_ci']:.3f}  |E+|=N2 in {t['attained_sharp']:3d}  "
          f"redundancy={t['redundancy']:.2f}  prior={t['prior_visibility']:.2f}")
print(f"  instances: {e2['instances']}")
'''
# Experiment 5 (exp2_theory.py): writes exp2_results.json exactly as the script does
DRIVER_E5 = '''
E2["exp4"] = exp4_coarsegrain()
json.dump(E2, open(os.path.join(os.path.dirname(__file__), "exp2_results.json"), "w"), indent=1)
print("=== Experiment 5: coarse-graining granularity (10 vertices) ===")
for r in E2["exp4"]:
    print(f"  {r['blocks']:2d} blocks: |E+| = {r['mean']:5.2f} +- {r['ci']:.2f}")
'''
# Experiment 6 (exp_final.py q4, 1000 realizations per step, with the exact expectations
# of the bridge law): writes exp_final.json exactly as the script does
DRIVER_Q4 = '''
Q4 = q4_bridging()
json.dump({"q1": Q1, "q4": Q4}, open(os.path.join(os.path.dirname(__file__), "exp_final.json"), "w"), indent=1)
print(f"=== Experiment 6: bridging surge (n={Q4['n']}, |I|=1, Phi=G^<={Q4['L']}, {Q4['reps']} reps; "
      f"at most {Q4['max_emergent']} emergent edges) ===")
print(f"   {'mean deg':>9}{'|E+|':>14}{'exact':>8}{'bound N':>16}{'exact':>9}")
for s in Q4["surge"]:
    print(f"   {s['mdeg']:>9.1f}{s['D']:>8.2f}+-{s['D_ci']:<4.2f}{s['D_exact']:>8.2f}"
          f"{s['N']:>9.2f}+-{s['N_ci']:<5.2f}{s['N_exact']:>9.2f}")
print("   bow-tie anchor: Delta vs k*m")
for b in Q4["bowtie"]:
    print(f"     k=m={b['k']}: Delta={b['D']} (km={b['km']}, +k+m) N={b['N']}")
'''
# Experiment 9, first cell: download the three datasets into ./data/ and check them
DRIVER_FETCH = '''
assert main(), "a download failed or a file does not match its recorded SHA-256 (see above)"
'''
# Experiment 9, second cell: key results (after the script's own run and JSON output)
DRIVER_E9 = '''
print("=== Experiment 9: real directed networks (parts given by the data) ===")
print(f"   {'network':<10}{'Phi':<11}{'|E+|':>9}{'N':>11}{'walk bound':>12}{'top interface':>32}{'top 10':>8}")
for name, net in OUT["networks"].items():
    for o, r in net["observations"].items():
        top = r["interfaces"][0] if r.get("interfaces") else None
        ti = f"{top['share']:.2f} ({top['interface']})" if top else "--"
        t10 = f"{r['top_set_credit_share']['top10_edges']:.2f}" if r.get("top_set_credit_share") else "--"
        print(f"   {name:<10}{o:<11}{r['E_plus']:>9}{r['N_partial']:>11}{r['walk_bound']:>12}{ti:>32}{t10:>8}")
s = OUT["summary"]
print(f"   interventions exactly as predicted: {s['interventions_exact']}/{s['interventions_total']}; "
      f"loss within credit: {s['interventions_loss_within_credit']}/{s['interventions_total']}; "
      f"local search = direct computation: {s['local_equals_direct_all']}; bound holds: {s['bound_holds_all']}")
'''

# script -> (signature used to find an unmarked cell, keep the __main__ block?, driver appended)
SCRIPTS = [
    ("exp1_bound.py",               "def er_digraph",          True,  ""),
    ("exp_final.py",                "def q1_structures",       False, DRIVER_Q1),
    ("exp1c_sharpening.py",         "violations_sharpened",    True,  ""),
    ("exp1d_identity.py",           "def crossing_paths_local", True,  ""),
    ("exp2_theory.py",              "def exp2_tightness",      False, DRIVER_E3),
    ("exp4_topology_sweep.py",      "def subsample",           True,  ""),
    ("fig_examples_verify.py",      "fig_examples_verify.json", True, ""),
    ("check_framework_figs.py",     "check_framework_figs",    True,  ""),
    ("fig_overview.py",             "fig_overview.pdf",        True,  ""),
    ("make_figs_final.py",          "exp_valid.pdf",           True,  ""),
    # added with Experiments 7-9, the cycle-reading observations and the bridge law
    ("exp1e_cycle_rules.py",        "def direct_drop_sinks",   True,  ""),
    ("exp_bridge_attribution.py",   "def bridge_instance",     True,  ""),
    ("exp7_scale.py",               "def local_search",        True,  ""),
    ("exp8_baselines.py",           "def run_A",               True,  ""),
    ("fetch_data.py",               "def sha256",              False, DRIVER_FETCH),
    ("exp9_real.py",                "def enumerate_crossing",  True,  DRIVER_E9),
]
SETUP_SIG = "framework loaded"

# stand-alone driver cells: (key, signature of the unmarked cell, source)
DRIVERS = [
    ("exp5", 'E2["exp4"] = exp4_coarsegrain()', DRIVER_E5),
    ("q4",   "Q4 = q4_bridging()",               DRIVER_Q4),
]

# script -> (anchor whose cell it follows, markdown for a new heading cell; "" for none)
INSERT = {
    "exp1d_identity.py": ("exp1c_sharpening.py",
        "### Exact check of the main theorem\n"
        "On every instance of Experiments 1 and 2, and on random joins of three and four parts, the emergent\n"
        "edges are compared with the edges produced by the boundary-crossing paths that the observed union\n"
        "does not already contain.  The script also checks the bound, its sharpened form (crossing paths of\n"
        "length $\\ge2$), the equality criterion, the crossing lemma, the local search, the lost edges and\n"
        "the witness map, and writes the counts to `experiments/exp1d_results.json`.\n"),
    "exp1e_cycle_rules.py": ("exp1c_sharpening.py",
        "### The path rules of drop sinks and edges on a cycle\n"
        "The two observations that read a return route are given to the framework as path rules: for drop\n"
        "sinks a path of length two (or a two-cycle) produces its first edge, and for edges on a cycle each\n"
        "rotation of a short simple cycle produces its first edge.  The script checks the rules against the\n"
        "direct definitions (written with NetworkX only) on random digraphs, checks the cycle enumeration\n"
        "against `nx.simple_cycles`, and recomputes both observations on every part and join of\n"
        "Experiment 1; it writes `experiments/exp1e_results.json`.\n"),
    "exp_bridge_attribution.py": ("driver:q4",
        "### The bridge law and the canonical attribution\n"
        "Exact checks of the single-bridge law (the boundary-crossing paths and emergent edges of a coupling\n"
        "whose interaction edges all point from one part to the other, and the equality case of the sharpened\n"
        "bound), of the exact expectations for random modules (against exhaustive enumeration of small\n"
        "digraphs, a Monte Carlo check, and the Experiment 6 means written by the cell above), and of the\n"
        "shares, credits and removal of interaction edges on random joins of two and three parts under every\n"
        "observation of the paper.  Writes `experiments/exp_bridge_attribution.json` (and the wall-clock\n"
        "times, which depend on the machine, to `exp_bridge_attribution_timing.json`).\n"),
    "exp7_scale.py": ("exp_bridge_attribution.py",
        "---\n"
        "## 5.  Scaling, comparison with simpler statistics, and real networks\n"
        "### Experiment 7 — scaling to large networks\n"
        "Two parts of $10^2$ to $10^5$ vertices from four sparse directed families (Erdős–Rényi with mean\n"
        "out-degree 2 and 3, Barabási–Albert, a heavy-tailed configuration model), joined by 1, 4 or 16\n"
        "interaction edges in one direction or 4 or 16 in both, and observed through $G^{\\le L}$, $L=2,3,4$.\n"
        "The local search of the paper lists the boundary-crossing paths and recovers the emergent edges; a\n"
        "direct computation of the observation checks them, and the walk bound is computed by sparse\n"
        "matrix–vector products.  Writes `experiments/exp7_scale.json` and, from a separate timing run,\n"
        "`exp7_scale_timing.json`, whose wall-clock times depend on the machine.\n\n"
        "**Runtime.** About six minutes on a 16-core machine; the script starts up to 16 worker processes\n"
        "(8 for the parts of $10^5$ vertices), so on a two-core Colab runtime this cell takes much longer.\n"),
    "exp8_baselines.py": ("exp7_scale.py",
        "### Experiment 8 — comparison with simpler statistics\n"
        "How well do $N_\\partial$ and four simpler statistics of a coupling (the number of interaction\n"
        "edges, the degree sum and degree product of their endpoints, and edge betweenness) predict\n"
        "$|E^+_\\Phi|$ across couplings, and rank candidate single couplings before any is made?  Writes\n"
        "`experiments/exp8_baselines.json`, the per-instance records `exp8_baselines_raw.json`, and the\n"
        "wall-clock times `exp8_baselines_timing.json`.  **Runtime:** five to nine minutes with 16 processes.\n"),
    "fetch_data.py": ("exp8_baselines.py",
        "### Experiment 9 — real directed networks\n"
        "Three directed networks whose parts are recorded in the data: the *C. elegans* chemical-synapse\n"
        "connectome (sensory neurons, interneurons, motor neurons; Cook et al. 2019), the SNAP email-Eu-core\n"
        "network (42 departments), and the political blogs of Adamic and Glance (liberal, conservative).\n"
        "The first cell downloads the published files into `./data/` and checks each against its recorded\n"
        "SHA-256; the second computes the bound, the attribution and the interventions, and writes\n"
        "`experiments/exp9_real.json` (and the wall-clock times, `exp9_real_timing.json`).\n"),
    "exp9_real.py": ("fetch_data.py", ""),
}

# script -> anchor: an existing cell that must follow the anchor's cell.  The exact check
# verifies Experiment 3 too, so it runs after the cell that defines the Experiment 3 instances.
MOVE = {"exp1d_identity.py": "exp2_theory.py"}

# markdown cells replaced in full: (heading that identifies the cell and that the new text keeps, text)
MARKDOWN = [
    ("# Emergence in Network Systems is Bounded by Boundary-Crossing Paths",
     "# Emergence in Network Systems is Bounded by Boundary-Crossing Paths\n"
     "### Reproducible experiments\n\n"
     "Companion notebook to Li & Silva, *Emergence in Network Systems is Bounded by Boundary-Crossing Paths*.\n"
     "It reproduces every number and data figure in the paper.  Experiments 1–6 compute every quantity by\n"
     "**exact simple-path enumeration**, so the measured object is exactly the one the theorems describe;\n"
     "Experiments 7 and 9 list the boundary-crossing paths by the local search of the paper and check the\n"
     "emergent edges against a direct computation of the observation.\n\n"
     "Contents, following Section 6 of the paper:\n\n"
     "1. **Validity across observations and network families**: Experiment 1 (thirteen observations),\n"
     "   Experiment 2 (sixteen network families), the length-$\\geq2$ sharpening, and the path rules of the\n"
     "   two observations that read cycles.\n"
     "2. **Tightness**: Experiment 3, and the exact check of the main theorem on every instance of\n"
     "   Experiments 1–3 and on joins of three and four parts.\n"
     "3. **Topology, reach and granularity**: Experiments 4 and 5.\n"
     "4. **Bridging internally structured modules**: Experiment 6, and the exact checks of the bridge law\n"
     "   and of the attribution.\n"
     "5. **Scaling, comparison with simpler statistics, and real networks**: Experiments 7, 8 and 9.\n"
     "6. **Worked examples** of Sections 3 and 5.\n"
     "7. **Figures**: the overview figure and the data figures.\n\n"
     "Run the cells top to bottom.  The notebook needs `numpy`, `scipy`, `networkx` and `matplotlib`\n"
     "(all preinstalled on Colab) and, for Experiment 9, internet access to download three public datasets\n"
     "(about 4.4 MB).  Each code cell is the corresponding script in `experiments/`, verbatim apart from\n"
     "its import lines, so the notebook reproduces the paper's numbers exactly.  Replication counts are the\n"
     "paper's values; Experiments 7 and 8 start several worker processes and take minutes on a 16-core\n"
     "machine, and considerably longer on a two-core Colab runtime.\n"),
    ("### Experiment 1 ",
     "### Experiment 1 — thirteen observations on Erdős–Rényi pairs\n"
     "Two ER digraphs on $5+5$ vertices, $p\\in\\{0.15,0.30,0.45\\}$, $|\\mathcal I|\\in\\{1,2,3\\}$, thirteen\n"
     "observations in three groups (edgewise observations; powers that read routes; deletion rules that\n"
     "read context).  Paper: $30$ reps $\\Rightarrow 3510$ instances, **0 violations**.\n"),
    ("**Two structural facts visible in the table.**",
     "**Two structural facts visible in the table.**  The three observations that decide each edge on its own\n"
     "(identity, thresholding, a fixed coarse-graining; $L=1$) give $|E^+_\\Phi|=0$: emergence needs an observation\n"
     "that reads routes.  The deletion rules that read context (the continuation filters and drop sinks) attain\n"
     "the bound exactly in some instances.\n"),
    ("### Exact check of the main theorem",
     "### Exact check of the main theorem\n"
     "On every instance of Experiments 1–3, and on random joins of three and four parts, the emergent\n"
     "edges are compared with the edges produced by the boundary-crossing paths that the observed union\n"
     "does not already contain.  The script also checks the bound, its sharpened form (crossing paths of\n"
     "length $\\ge2$), the equality criterion, the crossing lemma, the local search, the lost edges, the\n"
     "witness map and the whole-discrepancy bound, and writes the counts to\n"
     "`experiments/exp1d_results.json`.  It uses the instance generators of Experiments 1–3 defined in the\n"
     "cells above.\n"),
    ("## 2.  Tightness",
     "---\n"
     "## 2.  Tightness\n"
     "### Experiment 3 — random pairs, bow-ties, and trees with chords\n"
     "All three families have one interaction edge and are observed through $G^{\\le3}$: random pairs; the\n"
     "bow-tie, where the sharpened bound (crossing paths of length $\\geq2$) is attained; and two binary trees\n"
     "of depth two bridged by the interaction edge, with $c$ random chords added inside the parts.  The\n"
     "slack of the bound is one plus the redundancy, the number of crossing paths whose edge another\n"
     "crossing path also produces.\n"),
    ("### Experiment 5 ",
     "### Experiment 5 — coarse-graining granularity\n"
     "Ten vertices, random partitions into $c=2,\\dots,10$ blocks, $\\Phi$ = quotient $\\circ\\,G^{\\le2}$.\n"
     "The discrepancy rises with the number of blocks.\n"),
    ("### Experiment 6",
     "---\n"
     "## 4.  Bridging internally structured modules\n"
     "### Experiment 6\n"
     "A single interaction edge between two modules of eight vertices whose internal mean out-degree grows\n"
     "from 0 to 3, with 1000 realizations per step.  An emergent edge pairs a vertex that reaches the tail\n"
     "of the bridge inside one module with a vertex reached from its head inside the other, so the counts\n"
     "follow the bridge law; the cell prints the measured means next to their exact expectations and the\n"
     "number of cross pairs that can become emergent.\n"),
    ("Worked examples (Sections 3 and 5 of the paper)",
     "---\n"
     "## 6.  Worked examples (Sections 3 and 5 of the paper)\n\n"
     "Deleting by degree (Section 3), and the route-reading observations of Figure `fig:examples` (drop sinks, edges on a\n"
     "cycle, a coarse-grained path closure, the continuation filter), checked against their definitions and against\n"
     "`core.py`; the framework figures' small examples are checked as well.\n"),
    ("Reproduce the paper figures",
     "---\n"
     "## 7.  Reproduce the paper figures\n"
     "The overview figure (`fig_overview.py`) and the data figures of Section 6 (`make_figs_final.py`:\n"
     "Experiments 1–6, 7 and 9), drawn from the results computed above.  Files are written to `./fig/`.\n"),
    ("### Notes",
     "---\n"
     "### Notes\n"
     "* Experiments 1–6 compute every number by exact simple-path enumeration, on parts of at most a few\n"
     "  tens of vertices.  Experiments 7 and 9 list the boundary-crossing paths by the local search of the\n"
     "  paper (a backward search from the tail and a forward search from the head of each interaction\n"
     "  edge) and check the emergent edges against a direct computation of the observation; the walk count\n"
     "  through the interface, a looser bound, is computed by sparse matrix–vector products (Appendix A of\n"
     "  the paper).\n"
     "* All randomness is seeded, and nothing depends on Python's hash-randomized set order, so results are\n"
     "  identical from run to run and match the JSON files shipped in `experiments/`, apart from the\n"
     "  wall-clock times in the `*_timing.json` files, which depend on the machine.\n\n"
     "If you use this code, please cite the paper.\n"),
]


def clean(fname, keep_main):
    s = open(os.path.join(HERE, fname)).read()
    s = re.sub(r'^sys\.path\.insert\([^\n]*\n', '', s, flags=re.M)
    s = re.sub(r'^from (' + MODULES + r') import \([^)]*\)[^\n]*\n', '', s, flags=re.M | re.S)
    s = re.sub(r'^from (' + MODULES + r') import [^\n]*\n', '', s, flags=re.M)
    # an import inside a function: the names are notebook globals already
    s = re.sub(r'^([ \t]+)from (' + MODULES + r') import [^\n]*\n',
               r'\1pass  # (defined in an earlier cell)\n', s, flags=re.M)
    # a module object: the notebook's own namespace plays its part
    s = re.sub(r'^import (' + MODULES + r')(?: as (\w+))?[^\n]*\n',
               lambda m: f'{m.group(2) or m.group(1)} = __import__("sys").modules[__name__]'
                         f'  # {m.group(1)}.py is an earlier cell\n', s, flags=re.M)
    s = s.replace('import matplotlib; matplotlib.use("Agg")', 'import matplotlib')
    s = re.sub(r'^matplotlib\.use\("Agg"\)[^\n]*\n', '', s, flags=re.M)
    if not keep_main:
        s = s[:s.index('if __name__ == "__main__":')]
    return s.strip() + "\n"


def main(nb_path=NB):
    nb = json.load(open(nb_path))
    sig = dict((f, g) for f, g, _, _ in SCRIPTS)
    def code():
        return [c for c in nb["cells"] if c["cell_type"] == "code"]
    def src(c):
        return "".join(c["source"])
    def find_marked(mark, signature, allow_missing=False):
        hits = [c for c in code() if src(c).startswith(mark)]
        if not hits:
            hits = [c for c in code() if signature in src(c)]
        if not hits and allow_missing:
            return None
        assert len(hits) == 1, (mark, len(hits))
        return hits[0]
    def find(fname, allow_missing=False):
        return find_marked(f"# Source: experiments/{fname}", sig[fname], allow_missing)
    def anchor_cell(anchor):
        if anchor.startswith("driver:"):
            key = anchor.split(":", 1)[1]
            return find_marked(f"# Driver: {key}", dict((k, g) for k, g, _ in DRIVERS)[key])
        return find(anchor)
    def set_source(c, text):
        c["source"] = text.splitlines(keepends=True); c["outputs"] = []; c["execution_count"] = None
    # stand-alone drivers first, so that they can serve as anchors
    for key, signature, driver in DRIVERS:
        set_source(find_marked(f"# Driver: {key}", signature), f"# Driver: {key}\n" + driver.lstrip("\n"))
    for fname, _, keep_main, driver in SCRIPTS:
        c = find(fname, allow_missing=fname in INSERT)
        if c is None:
            anchor, md = INSERT[fname]
            i = nb["cells"].index(anchor_cell(anchor)) + 1
            c = {"cell_type": "code", "execution_count": None, "metadata": {}, "outputs": [], "source": []}
            new = ([{"cell_type": "markdown", "metadata": {}, "source": md.splitlines(keepends=True)}] if md else []) + [c]
            nb["cells"][i:i] = new
        set_source(c, f"# Source: experiments/{fname}\n" + clean(fname, keep_main) + driver)
    for fname, anchor in MOVE.items():
        c, a = find(fname), anchor_cell(anchor)
        i = nb["cells"].index(c)
        block = [c]
        if i > 0 and nb["cells"][i - 1]["cell_type"] == "markdown":
            block = [nb["cells"][i - 1], c]
        j = nb["cells"].index(a)
        if nb["cells"][j + 1:j + 1 + len(block)] != block:
            for b in block:
                nb["cells"].remove(b)
            j = nb["cells"].index(a)
            nb["cells"][j + 1:j + 1] = block
    for heading, text in MARKDOWN:
        hits = [c for c in nb["cells"] if c["cell_type"] == "markdown" and heading in src(c)]
        assert len(hits) == 1, (heading, len(hits))
        hits[0]["source"] = text.splitlines(keepends=True)
    setup = find_marked("# Source: experiments/core.py", SETUP_SIG)
    core = open(os.path.join(HERE, "core.py")).read().strip()
    set_source(setup, "# Source: experiments/core.py (verbatim).  As when the scripts are run,\n"
                      "# results are written to ./experiments/ and figures to ./fig/.\n"
                      "import os\n"
                      "os.makedirs(\"experiments\", exist_ok=True)\n"
                      "__file__ = os.path.join(os.getcwd(), \"experiments\", \"notebook.py\")\n\n"
                      + core + "\n\nprint(\"framework loaded.\")\n")
    json.dump(nb, open(nb_path, "w"), indent=1)
    print(f"synced {len(SCRIPTS) + len(DRIVERS) + 1} code cells and {len(MARKDOWN)} markdown cells")


if __name__ == "__main__":
    main(*sys.argv[1:2])


==> anc/requirements.txt <==
numpy>=1.21
scipy>=1.7
networkx>=3.1
matplotlib>=3.5

